From Parameters to Answers: How LLMs Retrieve and Use Their Internal Knowledge

How does a language model's dependence on query-routing information and target knowledge change as it answers a question? We study this question through layerwise interventions on the hidden state at the end of the question. Across Qwen, Llama, and Gemma, we compare country-continent questions with noun, adjective, and code answers while keeping several fitted measurements distinct. A pair-conditioned request direction describes which country is queried in natural single-country questions; a global request direction describes first- versus second-country requests in paired questions; separate selection candidates test control among contents already available in the hidden state. A diagnostic reanalysis of frozen Qwen natural-question states shows that the pair-conditioned direction grows stronger before interventions on it begin to alter later fitted knowledge, with this causal window opening while answer-supporting content is still forming. The paired three-model trajectories are not uniform: Gemma shows a partially overlapping mid-layer routing-content profile, whereas Llama has no sustained routing-effect window under the same gates. In the paired protocol, dependence on the global request direction decreases from fixed earlier to later layer sets while dependence on fitted content persists. A matched Qwen comparison shows that the pair-conditioned direction retains a late effect, so this operational handoff concerns the global fitted direction rather than all request information. These results separate early readability, natural strength, causal steering, and later content dependence.

==> anc/evidence/natural_question_inputs/questions.jsonl <==
{"role":"content_fit","country":"China","continent":"Asia","template":"A","question":"Which continent is China located in?\nAnswer with only the continent name."}
{"role":"content_fit","country":"France","continent":"Europe","template":"A","question":"Which continent is France located in?\nAnswer with only the continent name."}
{"role":"content_fit","country":"Kenya","continent":"Africa","template":"A","question":"Which continent is Kenya located in?\nAnswer with only the continent name."}
{"role":"content_fit","country":"Nigeria","continent":"Africa","template":"A","question":"Which continent is Nigeria located in?\nAnswer with only the continent name."}
{"role":"content_fit","country":"Spain","continent":"Europe","template":"A","question":"Which continent is Spain located in?\nAnswer with only the continent name."}
{"role":"content_fit","country":"Thailand","continent":"Asia","template":"A","question":"Which continent is Thailand located in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-0","role":"direction_construction","country":"Egypt","continent":"Africa","template":"A","question":"Which continent is Egypt located in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-0","role":"direction_construction","country":"India","continent":"Asia","template":"A","question":"Which continent is India located in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-0","role":"evaluation","country":"Egypt","continent":"Africa","template":"B","question":"On which continent is Egypt located?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-0","role":"evaluation","country":"India","continent":"Asia","template":"B","question":"On which continent is India located?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-0","role":"evaluation","country":"Egypt","continent":"Africa","template":"C","question":"What continent is Egypt in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-0","role":"evaluation","country":"India","continent":"Asia","template":"C","question":"What continent is India in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-1","role":"direction_construction","country":"Vietnam","continent":"Asia","template":"A","question":"Which continent is Vietnam located in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-1","role":"direction_construction","country":"Germany","continent":"Europe","template":"A","question":"Which continent is Germany located in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-1","role":"evaluation","country":"Vietnam","continent":"Asia","template":"B","question":"On which continent is Vietnam located?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-1","role":"evaluation","country":"Germany","continent":"Europe","template":"B","question":"On which continent is Germany located?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-1","role":"evaluation","country":"Vietnam","continent":"Asia","template":"C","question":"What continent is Vietnam in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-1","role":"evaluation","country":"Germany","continent":"Europe","template":"C","question":"What continent is Germany in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-2","role":"direction_construction","country":"Portugal","continent":"Europe","template":"A","question":"Which continent is Portugal located in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-2","role":"direction_construction","country":"Morocco","continent":"Africa","template":"A","question":"Which continent is Morocco located in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-2","role":"evaluation","country":"Portugal","continent":"Europe","template":"B","question":"On which continent is Portugal located?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-2","role":"evaluation","country":"Morocco","continent":"Africa","template":"B","question":"On which continent is Morocco located?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-2","role":"evaluation","country":"Portugal","continent":"Europe","template":"C","question":"What continent is Portugal in?\nAnswer with only the continent name."}
{"split":"selection","pair":"selection:pair-2","role":"evaluation","country":"Morocco","continent":"Africa","template":"C","question":"What continent is Morocco in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-00","role":"direction_construction","country":"Angola","continent":"Africa","template":"A","question":"Which continent is Angola located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-00","role":"direction_construction","country":"Japan","continent":"Asia","template":"A","question":"Which continent is Japan located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-00","role":"evaluation","country":"Angola","continent":"Africa","template":"B","question":"On which continent is Angola located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-00","role":"evaluation","country":"Japan","continent":"Asia","template":"B","question":"On which continent is Japan located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-00","role":"evaluation","country":"Angola","continent":"Africa","template":"C","question":"What continent is Angola in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-00","role":"evaluation","country":"Japan","continent":"Asia","template":"C","question":"What continent is Japan in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-01","role":"direction_construction","country":"Cambodia","continent":"Asia","template":"A","question":"Which continent is Cambodia located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-01","role":"direction_construction","country":"Hungary","continent":"Europe","template":"A","question":"Which continent is Hungary located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-01","role":"evaluation","country":"Cambodia","continent":"Asia","template":"B","question":"On which continent is Cambodia located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-01","role":"evaluation","country":"Hungary","continent":"Europe","template":"B","question":"On which continent is Hungary located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-01","role":"evaluation","country":"Cambodia","continent":"Asia","template":"C","question":"What continent is Cambodia in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-01","role":"evaluation","country":"Hungary","continent":"Europe","template":"C","question":"What continent is Hungary in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-02","role":"direction_construction","country":"Albania","continent":"Europe","template":"A","question":"Which continent is Albania located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-02","role":"direction_construction","country":"Gabon","continent":"Africa","template":"A","question":"Which continent is Gabon located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-02","role":"evaluation","country":"Albania","continent":"Europe","template":"B","question":"On which continent is Albania located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-02","role":"evaluation","country":"Gabon","continent":"Africa","template":"B","question":"On which continent is Gabon located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-02","role":"evaluation","country":"Albania","continent":"Europe","template":"C","question":"What continent is Albania in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-02","role":"evaluation","country":"Gabon","continent":"Africa","template":"C","question":"What continent is Gabon in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-03","role":"direction_construction","country":"Benin","continent":"Africa","template":"A","question":"Which continent is Benin located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-03","role":"direction_construction","country":"South Korea","continent":"Asia","template":"A","question":"Which continent is South Korea located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-03","role":"evaluation","country":"Benin","continent":"Africa","template":"B","question":"On which continent is Benin located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-03","role":"evaluation","country":"South Korea","continent":"Asia","template":"B","question":"On which continent is South Korea located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-03","role":"evaluation","country":"Benin","continent":"Africa","template":"C","question":"What continent is Benin in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-03","role":"evaluation","country":"South Korea","continent":"Asia","template":"C","question":"What continent is South Korea in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-04","role":"direction_construction","country":"Malaysia","continent":"Asia","template":"A","question":"Which continent is Malaysia located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-04","role":"direction_construction","country":"Iceland","continent":"Europe","template":"A","question":"Which continent is Iceland located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-04","role":"evaluation","country":"Malaysia","continent":"Asia","template":"B","question":"On which continent is Malaysia located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-04","role":"evaluation","country":"Iceland","continent":"Europe","template":"B","question":"On which continent is Iceland located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-04","role":"evaluation","country":"Malaysia","continent":"Asia","template":"C","question":"What continent is Malaysia in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-04","role":"evaluation","country":"Iceland","continent":"Europe","template":"C","question":"What continent is Iceland in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-05","role":"direction_construction","country":"Austria","continent":"Europe","template":"A","question":"Which continent is Austria located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-05","role":"direction_construction","country":"Malawi","continent":"Africa","template":"A","question":"Which continent is Malawi located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-05","role":"evaluation","country":"Austria","continent":"Europe","template":"B","question":"On which continent is Austria located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-05","role":"evaluation","country":"Malawi","continent":"Africa","template":"B","question":"On which continent is Malawi located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-05","role":"evaluation","country":"Austria","continent":"Europe","template":"C","question":"What continent is Austria in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-05","role":"evaluation","country":"Malawi","continent":"Africa","template":"C","question":"What continent is Malawi in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-06","role":"direction_construction","country":"Botswana","continent":"Africa","template":"A","question":"Which continent is Botswana located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-06","role":"direction_construction","country":"North Korea","continent":"Asia","template":"A","question":"Which continent is North Korea located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-06","role":"evaluation","country":"Botswana","continent":"Africa","template":"B","question":"On which continent is Botswana located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-06","role":"evaluation","country":"North Korea","continent":"Asia","template":"B","question":"On which continent is North Korea located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-06","role":"evaluation","country":"Botswana","continent":"Africa","template":"C","question":"What continent is Botswana in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-06","role":"evaluation","country":"North Korea","continent":"Asia","template":"C","question":"What continent is North Korea in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-07","role":"direction_construction","country":"Philippines","continent":"Asia","template":"A","question":"Which continent is Philippines located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-07","role":"direction_construction","country":"Ireland","continent":"Europe","template":"A","question":"Which continent is Ireland located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-07","role":"evaluation","country":"Philippines","continent":"Asia","template":"B","question":"On which continent is Philippines located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-07","role":"evaluation","country":"Ireland","continent":"Europe","template":"B","question":"On which continent is Ireland located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-07","role":"evaluation","country":"Philippines","continent":"Asia","template":"C","question":"What continent is Philippines in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-07","role":"evaluation","country":"Ireland","continent":"Europe","template":"C","question":"What continent is Ireland in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-08","role":"direction_construction","country":"Belgium","continent":"Europe","template":"A","question":"Which continent is Belgium located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-08","role":"direction_construction","country":"Mali","continent":"Africa","template":"A","question":"Which continent is Mali located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-08","role":"evaluation","country":"Belgium","continent":"Europe","template":"B","question":"On which continent is Belgium located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-08","role":"evaluation","country":"Mali","continent":"Africa","template":"B","question":"On which continent is Mali located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-08","role":"evaluation","country":"Belgium","continent":"Europe","template":"C","question":"What continent is Belgium in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-08","role":"evaluation","country":"Mali","continent":"Africa","template":"C","question":"What continent is Mali in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-09","role":"direction_construction","country":"Burkina Faso","continent":"Africa","template":"A","question":"Which continent is Burkina Faso located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-09","role":"direction_construction","country":"Nepal","continent":"Asia","template":"A","question":"Which continent is Nepal located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-09","role":"evaluation","country":"Burkina Faso","continent":"Africa","template":"B","question":"On which continent is Burkina Faso located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-09","role":"evaluation","country":"Nepal","continent":"Asia","template":"B","question":"On which continent is Nepal located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-09","role":"evaluation","country":"Burkina Faso","continent":"Africa","template":"C","question":"What continent is Burkina Faso in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-09","role":"evaluation","country":"Nepal","continent":"Asia","template":"C","question":"What continent is Nepal in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-10","role":"direction_construction","country":"Brunei","continent":"Asia","template":"A","question":"Which continent is Brunei located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-10","role":"direction_construction","country":"Italy","continent":"Europe","template":"A","question":"Which continent is Italy located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-10","role":"evaluation","country":"Brunei","continent":"Asia","template":"B","question":"On which continent is Brunei located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-10","role":"evaluation","country":"Italy","continent":"Europe","template":"B","question":"On which continent is Italy located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-10","role":"evaluation","country":"Brunei","continent":"Asia","template":"C","question":"What continent is Brunei in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-10","role":"evaluation","country":"Italy","continent":"Europe","template":"C","question":"What continent is Italy in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-11","role":"direction_construction","country":"Bulgaria","continent":"Europe","template":"A","question":"Which continent is Bulgaria located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-11","role":"direction_construction","country":"Mozambique","continent":"Africa","template":"A","question":"Which continent is Mozambique located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-11","role":"evaluation","country":"Bulgaria","continent":"Europe","template":"B","question":"On which continent is Bulgaria located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-11","role":"evaluation","country":"Mozambique","continent":"Africa","template":"B","question":"On which continent is Mozambique located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-11","role":"evaluation","country":"Bulgaria","continent":"Europe","template":"C","question":"What continent is Bulgaria in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-11","role":"evaluation","country":"Mozambique","continent":"Africa","template":"C","question":"What continent is Mozambique in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-12","role":"direction_construction","country":"Burundi","continent":"Africa","template":"A","question":"Which continent is Burundi located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-12","role":"direction_construction","country":"Bhutan","continent":"Asia","template":"A","question":"Which continent is Bhutan located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-12","role":"evaluation","country":"Burundi","continent":"Africa","template":"B","question":"On which continent is Burundi located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-12","role":"evaluation","country":"Bhutan","continent":"Asia","template":"B","question":"On which continent is Bhutan located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-12","role":"evaluation","country":"Burundi","continent":"Africa","template":"C","question":"What continent is Burundi in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-12","role":"evaluation","country":"Bhutan","continent":"Asia","template":"C","question":"What continent is Bhutan in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-13","role":"direction_construction","country":"Maldives","continent":"Asia","template":"A","question":"Which continent is Maldives located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-13","role":"direction_construction","country":"Netherlands","continent":"Europe","template":"A","question":"Which continent is Netherlands located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-13","role":"evaluation","country":"Maldives","continent":"Asia","template":"B","question":"On which continent is Maldives located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-13","role":"evaluation","country":"Netherlands","continent":"Europe","template":"B","question":"On which continent is Netherlands located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-13","role":"evaluation","country":"Maldives","continent":"Asia","template":"C","question":"What continent is Maldives in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-13","role":"evaluation","country":"Netherlands","continent":"Europe","template":"C","question":"What continent is Netherlands in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-14","role":"direction_construction","country":"Croatia","continent":"Europe","template":"A","question":"Which continent is Croatia located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-14","role":"direction_construction","country":"Namibia","continent":"Africa","template":"A","question":"Which continent is Namibia located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-14","role":"evaluation","country":"Croatia","continent":"Europe","template":"B","question":"On which continent is Croatia located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-14","role":"evaluation","country":"Namibia","continent":"Africa","template":"B","question":"On which continent is Namibia located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-14","role":"evaluation","country":"Croatia","continent":"Europe","template":"C","question":"What continent is Croatia in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-14","role":"evaluation","country":"Namibia","continent":"Africa","template":"C","question":"What continent is Namibia in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-15","role":"direction_construction","country":"Cameroon","continent":"Africa","template":"A","question":"Which continent is Cameroon located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-15","role":"direction_construction","country":"Pakistan","continent":"Asia","template":"A","question":"Which continent is Pakistan located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-15","role":"evaluation","country":"Cameroon","continent":"Africa","template":"B","question":"On which continent is Cameroon located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-15","role":"evaluation","country":"Pakistan","continent":"Asia","template":"B","question":"On which continent is Pakistan located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-15","role":"evaluation","country":"Cameroon","continent":"Africa","template":"C","question":"What continent is Cameroon in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-15","role":"evaluation","country":"Pakistan","continent":"Asia","template":"C","question":"What continent is Pakistan in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-16","role":"direction_construction","country":"Qatar","continent":"Asia","template":"A","question":"Which continent is Qatar located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-16","role":"direction_construction","country":"Norway","continent":"Europe","template":"A","question":"Which continent is Norway located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-16","role":"evaluation","country":"Qatar","continent":"Asia","template":"B","question":"On which continent is Qatar located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-16","role":"evaluation","country":"Norway","continent":"Europe","template":"B","question":"On which continent is Norway located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-16","role":"evaluation","country":"Qatar","continent":"Asia","template":"C","question":"What continent is Qatar in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-16","role":"evaluation","country":"Norway","continent":"Europe","template":"C","question":"What continent is Norway in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-17","role":"direction_construction","country":"Czechia","continent":"Europe","template":"A","question":"Which continent is Czechia located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-17","role":"direction_construction","country":"Niger","continent":"Africa","template":"A","question":"Which continent is Niger located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-17","role":"evaluation","country":"Czechia","continent":"Europe","template":"B","question":"On which continent is Czechia located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-17","role":"evaluation","country":"Niger","continent":"Africa","template":"B","question":"On which continent is Niger located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-17","role":"evaluation","country":"Czechia","continent":"Europe","template":"C","question":"What continent is Czechia in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-17","role":"evaluation","country":"Niger","continent":"Africa","template":"C","question":"What continent is Niger in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-18","role":"direction_construction","country":"Chad","continent":"Africa","template":"A","question":"Which continent is Chad located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-18","role":"direction_construction","country":"Sri Lanka","continent":"Asia","template":"A","question":"Which continent is Sri Lanka located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-18","role":"evaluation","country":"Chad","continent":"Africa","template":"B","question":"On which continent is Chad located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-18","role":"evaluation","country":"Sri Lanka","continent":"Asia","template":"B","question":"On which continent is Sri Lanka located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-18","role":"evaluation","country":"Chad","continent":"Africa","template":"C","question":"What continent is Chad in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-18","role":"evaluation","country":"Sri Lanka","continent":"Asia","template":"C","question":"What continent is Sri Lanka in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-19","role":"direction_construction","country":"Kuwait","continent":"Asia","template":"A","question":"Which continent is Kuwait located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-19","role":"direction_construction","country":"Poland","continent":"Europe","template":"A","question":"Which continent is Poland located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-19","role":"evaluation","country":"Kuwait","continent":"Asia","template":"B","question":"On which continent is Kuwait located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-19","role":"evaluation","country":"Poland","continent":"Europe","template":"B","question":"On which continent is Poland located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-19","role":"evaluation","country":"Kuwait","continent":"Asia","template":"C","question":"What continent is Kuwait in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-19","role":"evaluation","country":"Poland","continent":"Europe","template":"C","question":"What continent is Poland in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-20","role":"direction_construction","country":"Finland","continent":"Europe","template":"A","question":"Which continent is Finland located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-20","role":"direction_construction","country":"Rwanda","continent":"Africa","template":"A","question":"Which continent is Rwanda located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-20","role":"evaluation","country":"Finland","continent":"Europe","template":"B","question":"On which continent is Finland located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-20","role":"evaluation","country":"Rwanda","continent":"Africa","template":"B","question":"On which continent is Rwanda located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-20","role":"evaluation","country":"Finland","continent":"Europe","template":"C","question":"What continent is Finland in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-20","role":"evaluation","country":"Rwanda","continent":"Africa","template":"C","question":"What continent is Rwanda in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-21","role":"direction_construction","country":"Ethiopia","continent":"Africa","template":"A","question":"Which continent is Ethiopia located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-21","role":"direction_construction","country":"Laos","continent":"Asia","template":"A","question":"Which continent is Laos located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-21","role":"evaluation","country":"Ethiopia","continent":"Africa","template":"B","question":"On which continent is Ethiopia located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-21","role":"evaluation","country":"Laos","continent":"Asia","template":"B","question":"On which continent is Laos located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-21","role":"evaluation","country":"Ethiopia","continent":"Africa","template":"C","question":"What continent is Ethiopia in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-21","role":"evaluation","country":"Laos","continent":"Asia","template":"C","question":"What continent is Laos in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-22","role":"direction_construction","country":"Oman","continent":"Asia","template":"A","question":"Which continent is Oman located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-22","role":"direction_construction","country":"Romania","continent":"Europe","template":"A","question":"Which continent is Romania located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-22","role":"evaluation","country":"Oman","continent":"Asia","template":"B","question":"On which continent is Oman located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-22","role":"evaluation","country":"Romania","continent":"Europe","template":"B","question":"On which continent is Romania located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-22","role":"evaluation","country":"Oman","continent":"Asia","template":"C","question":"What continent is Oman in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-22","role":"evaluation","country":"Romania","continent":"Europe","template":"C","question":"What continent is Romania in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-23","role":"direction_construction","country":"Greece","continent":"Europe","template":"A","question":"Which continent is Greece located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-23","role":"direction_construction","country":"Senegal","continent":"Africa","template":"A","question":"Which continent is Senegal located in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-23","role":"evaluation","country":"Greece","continent":"Europe","template":"B","question":"On which continent is Greece located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-23","role":"evaluation","country":"Senegal","continent":"Africa","template":"B","question":"On which continent is Senegal located?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-23","role":"evaluation","country":"Greece","continent":"Europe","template":"C","question":"What continent is Greece in?\nAnswer with only the continent name."}
{"split":"validation","pair":"new-pair-23","role":"evaluation","country":"Senegal","continent":"Africa","template":"C","question":"What continent is Senegal in?\nAnswer with only the continent name."}


==> anc/evidence/object_selection_capital/base_availability_synthesis.json <==
{"claim_boundary":"只有从同一个选择已改变的隐藏状态分别写入第一和第二选择，并分别得到两个对象对应答案，才说明两项候选知识仍能被后续计算使用。","common_passing_receiver_layers":[27,28,29],"conclusion":"两组未见对象均支持：从同一个选择已改变的隐藏状态分别写入第一和第二选择，能够分别产生两个对象的首都答案；两项候选知识仍可被后续计算使用。","contract_sha256":"ed307dc192147f65b87545c4e1aa7dba4fdd4834b1a6bdcee89c83ba647efc05","passed":true,"schema_version":"strict-route-experiment-035-candidate-availability-synthesis-v1","splits":[{"layers":[{"both_answers_available_question_fraction":0.625,"passed":true,"question_count":40,"receiver_layer":27},{"both_answers_available_question_fraction":0.7,"passed":true,"question_count":40,"receiver_layer":28},{"both_answers_available_question_fraction":0.6,"passed":true,"question_count":40,"receiver_layer":29},{"both_answers_available_question_fraction":0.575,"passed":false,"question_count":40,"receiver_layer":30}],"passed":true,"passing_layers":[27,28,29],"rows_sha256":"7f684f46c0594818ca01db8a7df8ade963860b7be7246801630497bec3cadd8a","run_manifest_sha256":"96455da5c04d22269d2bfb2c7c15a859645ec52bb026f916dc4766a01f0aca60","split":"validation-a"},{"layers":[{"both_answers_available_question_fraction":0.7727272727272727,"passed":true,"question_count":44,"receiver_layer":27},{"both_answers_available_question_fraction":0.7727272727272727,"passed":true,"question_count":44,"receiver_layer":28},{"both_answers_available_question_fraction":0.7272727272727273,"passed":true,"question_count":44,"receiver_layer":29},{"both_answers_available_question_fraction":0.75,"passed":true,"question_count":44,"receiver_layer":30}],"passed":true,"passing_layers":[27,28,29,30],"rows_sha256":"cdf7e4c558dbb1b2059df94b888e93cc39db6965b6b619d0d8273d928a8b2494","run_manifest_sha256":"89165ba6019ef6cb32c19b6f4c3a784f95668d9762f8d6c91404e64d050825fa","split":"validation-b"}],"synthesis_self_hash":"facebbd70332b6f36bb15d1cdbc1e546e3873045d9b1706a030e23ecd18e7b4f"}


==> anc/evidence/object_selection_capital/base_selection_analysis.json <==
{"analysis_self_hash":"16a4e955e03f391a46100209d6512dad6149ea04a46b4f0f07057fcf711a6cac","candidate_count":180,"candidates":[{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":1},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":0,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.08546637371182442,"mean_direct_selection_change":1.0031589295485832,"passed":false,"passed_receiver_layers":[1,2],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.6143243618521298,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":1},{"mean_selection_change_minus_largest_random":0.4398103818855762,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.31988654216465634,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.21067373082160254,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.20270920829344763,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.1025389609158427,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.038984061363359204,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.021295279116523836,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.012240703817076782,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0062751583146895655,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":-0.004997273319910017,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":-0.004654747165068489,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":-0.010861827714020517,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":-0.012809312354104124,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":-0.010179883160014433,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":-0.00987588798772797,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":-0.008644794166186999,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":-0.004140529639244536,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":-0.005388419242179055,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":-0.004649525494613008,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":-0.004114240666966201,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":-0.0038840916122726762,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":-0.0008041935737341278,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":-0.001865770872497655,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":-0.0017078558140199498,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":-0.0006278862739052885,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0011588438432961028,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0027924591500891396,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.002764953585323698,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0037012855270559444,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0028701105467751516,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.002969326252571623,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0034850422667693955,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.003825578021305627,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0030593814891351837,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":0,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":1},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":0,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":1},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":0,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":8.673605984076858,"mean_direct_selection_change":0.9963351214045566,"passed":true,"passed_receiver_layers":[15,16,17,18,19],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.051658069261756596,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":1},{"mean_selection_change_minus_largest_random":0.10247839846867177,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.1687198567629798,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.16963668953492855,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.18922179569324568,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.32528029691646765,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.36615820295716983,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.34416103477282645,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.3587632558814235,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.3935945682021278,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.39378994245065274,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.39162630551664745,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.4001755660882106,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.4069284764537324,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.484538750127971,"passed":true,"question_fraction_meeting_all_conditions":0.875,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.5743967175254465,"passed":true,"question_fraction_meeting_all_conditions":0.6875,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.5779628290319117,"passed":true,"question_fraction_meeting_all_conditions":0.8125,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.7308883036300828,"passed":true,"question_fraction_meeting_all_conditions":0.625,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.713786430085277,"passed":true,"question_fraction_meeting_all_conditions":0.625,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.7447924168232073,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.7429847833155419,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.7449520905930309,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.7931868496867353,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.8061381717875193,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.8197314953825509,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.8708383226987207,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.8748078137766903,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.8835582990974282,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.8812605671794366,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.8819726839710715,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.8703660712085175,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.8528402806857146,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.8312507306343753,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.7927845877756404,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.7872823760863008,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":0,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":1,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.023262325674295425,"mean_direct_selection_change":1.0004629872014403,"passed":false,"passed_receiver_layers":[2,3,4,5],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7286612718305374,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.5275451789560743,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.35264469477515276,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.3352597062706714,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.17882139474535488,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.08289363536042756,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.05185128829574674,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.045783523932062906,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.03266264818118721,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.013720871985285462,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.010476070697391678,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.004994720633959017,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0038308035839161887,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.00025990361843388106,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":-0.0008643739318758351,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":-0.003563744287513392,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":-0.003982929366715262,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":-0.0042465081590690925,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":-0.007253776921310498,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":-0.005716869266308782,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":-0.006281854968452228,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":-0.004521404080412163,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":-0.004319007072111554,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":-0.0029591801888971293,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":-0.0013981600314596897,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":-0.0004781708965079477,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0007244984289809554,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0010622749252495334,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0012106034213377921,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0011059732746147247,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.001115036638118818,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0007744704874595061,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0010689906491860753,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.0009212257168575225,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":1,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":1,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":1,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":9.186985403299332,"mean_direct_selection_change":0.9963894707294023,"passed":true,"passed_receiver_layers":[16,17,18,19],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.02502384936632357,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":2},{"mean_selection_change_minus_largest_random":0.1148009061690398,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.1398936550535161,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.16997809041936962,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.3148007038508423,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.36225623957203934,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.35161007873980465,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.35849354777924675,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.35609272769694905,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.3648963996502867,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.3036564210322642,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.33692992882174866,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.31579057012643497,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.4391184583739335,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.5434246683135978,"passed":true,"question_fraction_meeting_all_conditions":0.6875,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.5443074824650246,"passed":true,"question_fraction_meeting_all_conditions":0.75,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.6828983065966775,"passed":true,"question_fraction_meeting_all_conditions":0.625,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.6762908247662773,"passed":true,"question_fraction_meeting_all_conditions":0.6875,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.7167679951479184,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.7142708959847678,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.711967727098453,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.7560804996433,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.7757729625733693,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.7889277766353977,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.861189532972094,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.8666260574309005,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.8779306545412202,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.8766139592969607,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.8805968020488854,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.8636717608291054,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.8520874966423022,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.8192326391215659,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.7798907547251871,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.7568686225206367,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":1,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":2,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.020313231274485588,"mean_direct_selection_change":1.0028700247365805,"passed":false,"passed_receiver_layers":[3,4,5],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7406607751344669,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.5074888602914203,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.45792882822202,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.24782322438978555,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.12290005457088524,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0892645205514587,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.08167386055652777,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.06788301744883773,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.04814165284019302,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.03993137502323718,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.03404769711130677,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.028036250424582035,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.021793590946678952,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.009740559798465298,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.010319898362203879,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0021641919917907704,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0006851485073649244,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":-0.0013094443426724493,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":-0.0019661199828555354,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":-0.002061123655869343,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":-0.0023601763887405505,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":-0.004302243295438237,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":-0.0030174533427972314,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":-0.0035834612151010078,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":-0.0034800258748959086,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":-0.0019135956066157773,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":-0.0016346424260714424,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":-0.0016286244173190807,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":-0.002359044319501659,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":-0.0029170749848425326,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":-0.00444329455671977,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":-0.003933939756986582,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.008189796459104576,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":2,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":2,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":2,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":7.801561104133725,"mean_direct_selection_change":0.9970778607943304,"passed":false,"passed_receiver_layers":[18,19],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.08163361069813294,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":3},{"mean_selection_change_minus_largest_random":0.09121358159116086,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.06290019826825716,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.21617212725416285,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.2443362363991554,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.2478334714560796,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.1950011866523918,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.18079826163426133,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.09802676141106781,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.08809027340299319,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.11245352515281994,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.08445915217166333,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.1704497464486282,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.25884007126664055,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.260299019711586,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.4120218819948063,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.40623607601273665,"passed":true,"question_fraction_meeting_all_conditions":0.875,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.45536652842464825,"passed":false,"question_fraction_meeting_all_conditions":0.5625,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.43939348225527985,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.45876743896696204,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.4956386678480801,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.5943752588891307,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.6121952244533686,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.7101997329765528,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.7445433504549517,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.7504738400770345,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.7354689977834462,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.7315447372885593,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.7459081454354585,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.7014294762453471,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.6742273773090758,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.6319874968396907,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.5507536535070898,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":35}],"site":"target_ordinal","source_layer":2,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":3,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.003229040652513504,"mean_direct_selection_change":1.0015300351990597,"passed":false,"passed_receiver_layers":[4,5,6],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.6874122733696902,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.5894021711018571,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.3040359538585439,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.15657790454444673,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.12524842860407295,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.12002221378627263,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.08413757446164352,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.057447114987486454,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.05190762041135405,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.049618232324100356,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.042991690045181885,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.030036421069311897,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.01359870381688751,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.00865158855166023,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0025213591742651864,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.00265657305724561,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.002021175120885786,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":9.368654740700595e-05,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":-0.0011359506139560962,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":-0.002027715712900415,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":-0.002661488832559374,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":-0.004209246729114767,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":-0.005024914089389139,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":-0.005640030394736597,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":-0.004943181971496669,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":-0.0050291336947254055,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":-0.006000593574852971,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":-0.00849754151422871,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":-0.00978504444247036,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":-0.012957504807661677,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":-0.012879453626792336,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.013737784332222717,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":3,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":3,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":3,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":8.551002098247409,"mean_direct_selection_change":0.9975624179614188,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.06772876509547,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":4},{"mean_selection_change_minus_largest_random":0.10543341014585325,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.28328182144211816,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.3757055470891481,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.4099065638949584,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.417681839380071,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.4186895683798833,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.34192918083007423,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.3183728267376952,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.3736638226891384,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.3538527533417036,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.42894588280893864,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.5317689067784849,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.5226718586490244,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.6419533528652128,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.6334854125488439,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.6607656820182845,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.649256877620247,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.6529477774639629,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.7046980501446432,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.7395914707430186,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.7632614831920788,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.8391056979292643,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.8462737338598117,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.8578572588724777,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.850611083505205,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.854180277471762,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.8459372343149102,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.8242996025480107,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.800985671970287,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.7609632195682328,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.7541257494994886,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":3,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":4,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.1620954517275095,"mean_direct_selection_change":1.0004606241203626,"passed":false,"passed_receiver_layers":[5,6],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8612488917779839,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.4641223261996281,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.2215479497607598,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.17792027197891225,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.1638165161829847,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.1290732435678521,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.09665365007155163,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.07081591637286842,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.05225925898176638,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.04516285283406654,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.037148305134550294,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.018884898757990473,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.01838596487950684,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.004966428872827668,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.005940230531473616,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0067530134753017185,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.004087663220313622,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0035703346700000863,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0035839448514283986,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0020957285477703515,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.000872188157155486,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":-6.408831124814218e-06,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":-0.0026840457527864004,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":-0.004235628100076588,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":-0.0038655799284686883,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":-0.003973599437688774,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":-0.0056561524921290955,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":-0.004588624789429412,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":-0.006565701795954584,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":-0.006468119308412826,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.0038617789752069497,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":4,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":4,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":4,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":8.713502876460552,"mean_direct_selection_change":0.9970704266959609,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.017978402044140862,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":5},{"mean_selection_change_minus_largest_random":0.19075011821057464,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.26964201313917646,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.30310400801301485,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.34099530361687336,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.33450403916505633,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.3138017167590962,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.2715574332402071,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.32431205971286475,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.3052428058366002,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.4196998071849989,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.5043906761543937,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.4972214158443893,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.5939854110581132,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.5936494044279678,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.6282222493876535,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.6162457453680087,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.6154717918838088,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.671319692963809,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.7124231339108285,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.7350243510401709,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.8201568968057971,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.8380686886389261,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.8498833964244349,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.845001852269866,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.8491174849788322,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.8467943726316121,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.8306619307405108,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.7979620298086872,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.7598590423948626,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.7559412669897193,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":4,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":5,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.02757447399199009,"mean_direct_selection_change":1.0008867793248846,"passed":false,"passed_receiver_layers":[6],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.5634161030946923,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.25951778065938214,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.21939317977570352,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.19720016065775278,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.15289754434906344,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.11332560121180031,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0980508023447584,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.08069942185284475,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0659032615084868,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.04444575606715041,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.019594455842407866,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.01887520742748181,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.010713444109555204,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.009524652614684803,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.00875064366994993,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.008291089217096875,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.007982936451280051,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.009002386886924119,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.006880619206910587,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0037570940579758332,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0014929107807187328,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":-0.001006165604752982,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":-0.0022292352670291744,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":-0.002761678455731626,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":-0.004882260759790622,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":-0.00837947885878224,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":-0.00792399700553009,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":-0.010651445565418423,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":-0.010771744544041189,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.008523979066432404,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":5,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":5,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":5,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":8.617630476132035,"mean_direct_selection_change":0.9978578126889901,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.23916518109510437,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":6},{"mean_selection_change_minus_largest_random":0.3015839102171489,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.32375805999057217,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.34077272460017305,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.3191037872234778,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.2960755803465707,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.25738516277627044,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.30234831277901203,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.3096268224148695,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.3910044104891815,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.4785442073236592,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.49011872072485385,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.5624843786289673,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.5698163646501627,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.622775523923965,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.6093962749810454,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.6141403198680582,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.6712745157737451,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.7059791053530681,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.7279043835656142,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.8032554648629773,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.8218622173166069,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.8311560013012678,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.8280051326857201,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.8408220680964164,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.8461348255680472,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.824202881039741,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.7920370902180274,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.7583233929053718,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.7522420778898682,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":5,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":6,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.12005418166518211,"mean_direct_selection_change":1.0102994631108215,"passed":false,"passed_receiver_layers":[7,8,9,10],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.4407438350966859,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.3423024589367545,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.30053749489954656,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.28517164166331793,"passed":true,"question_fraction_meeting_all_conditions":0.875,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.20245500422427853,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.1765565108404328,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.14267228146533747,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.12916187662171302,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.09469909134406787,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.05454181816995505,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.04712092721272698,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.02231534867878259,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.023932712048867315,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.02412814914359347,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.023621078685134987,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.02306564787419295,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.01819091250949269,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.014949127762375652,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.015085532329979716,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.010869000309928515,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.008390357888798869,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.005998952650954048,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0037071806136759478,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":-0.0023806941613971396,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.001333015002295785,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0027042082294939443,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.000394685543201689,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.00011691982678277597,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.006112794357139602,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":6,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":6,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":6,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":8.062476566061378,"mean_direct_selection_change":0.9991833976338058,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.09775094589538284,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":7},{"mean_selection_change_minus_largest_random":0.1255572552731148,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.14018718110031625,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.199700254033934,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.189181056908936,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.1537336302098874,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.23751461224890105,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.23434659312139333,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.35717733145635044,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.3771842245921345,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.37731138320502117,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.4376815309928509,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.4178580654742361,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.46244526645855866,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.4621821427269941,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.46420156353770137,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.5131955171632464,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.5452426809357154,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.5740786821507864,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.67257505447526,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.6887090742510511,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.7028334733530466,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6998647019331091,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.7122618766854124,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.7159101604544874,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6924201848587127,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.6356682666187619,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.6057451442726438,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.6095056863827107,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":6,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":7,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.14611284248530865,"mean_direct_selection_change":1.0073438797813845,"passed":false,"passed_receiver_layers":[8,9,10,11,12,13,14],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8161227182848343,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.7210879434051323,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.6821312878006182,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.5083275293369348,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.4740721027348759,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.4230450242292712,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.3957485904872156,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.24364097517098768,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.14210666868234242,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.12846347513022885,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.05666500949359683,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.06263558052625136,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.052759868138717726,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.054430575671450224,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.051075795107743766,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.041513452773274825,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.030315268679533387,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.031037940896050262,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.018257213132219684,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.014290159631852428,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.01110670657374,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.010695823614890763,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.004831550131772371,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.010861986680182971,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.012781755432456814,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.009567075349928334,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.010817248008348225,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.005760161519077083,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":7,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":7,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":7,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":7.943024292588234,"mean_direct_selection_change":0.9989372770046999,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.030799443438210478,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":8},{"mean_selection_change_minus_largest_random":0.08035065215245948,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.09595600263001694,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.11997555893465614,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.1268609224304996,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.18200779157447944,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.18390043775901305,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.27166240457662166,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.3315605419961096,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.327442329024522,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.3883509344352071,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.3802840861644431,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.42083277216937465,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.4120078320476187,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.41760685193977987,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.46574971683595545,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.5155454371120006,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.543382344683327,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.6413302400279511,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.653851381675325,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6623473742495095,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6600301482015167,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.6721335139623013,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.6777545668913968,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6574732304165081,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.6094154876762341,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.5831146353406358,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.5710426633979994,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":7,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":8,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.22968102991580963,"mean_direct_selection_change":1.0072264862448386,"passed":false,"passed_receiver_layers":[9,10,11,12,13,14],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8951794624678361,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.7781469048693941,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.5798205888630951,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.5125036775497407,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.45568227714009957,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.4023385316745419,"passed":true,"question_fraction_meeting_all_conditions":0.625,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.23965531325069467,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.12934865488923034,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.11476961221420354,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.06674687099435292,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.06926863305720997,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.052873676812976604,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.05880869573029736,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.05649687954969393,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.048890075336429376,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.04108036964211855,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.04107390421887112,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.020685711546648562,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.018425620193361608,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.016884281236455675,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.017799273561955015,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.013865232855825728,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.01913621356231874,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.01990802534818576,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.026184743416165203,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.024653455316543085,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.022381800632855352,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":8,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":8,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":8,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":7.728166077286005,"mean_direct_selection_change":1.0006008062725495,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.02381056440492698,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":9},{"mean_selection_change_minus_largest_random":0.03957341581884844,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.03966457108361356,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.033047707792639255,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.08239480157498473,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.08380824022816856,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.20265528703654134,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.28483147412328547,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.280053123660673,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.3636839869357638,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.3498479499897382,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.39549154185069435,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.38992341019447274,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.39580373622474935,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.44633589045853694,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.4989723033610723,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.5248863668070975,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.6266923637340286,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.638052044923075,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6489917579016342,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6431083528242332,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.6542640626777227,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.6598297901146646,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.640474981066803,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.5977900700655487,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.5725809954455373,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.5701621858728521,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":8,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":9,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.057601448148489,"mean_direct_selection_change":1.006334150209293,"passed":false,"passed_receiver_layers":[10,11,12,13,14],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8666708563437011,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.639965516032187,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.5184825569259184,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.45963099641269106,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.4019952154875205,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.22788948614965765,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.12117448416382692,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.10558324164825203,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.04870624622102823,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.05575667207436415,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.044181040922991154,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.04597100513254364,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.04306696857352009,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.03624516574854325,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.03097136655787598,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.031713564095164126,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.01691450358247868,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.01323216278890787,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.011957886161973767,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.012604762327185473,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.007292431707772863,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.011212522553927023,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.01104663564331176,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.008208956649420692,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.007630632359653874,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.001682696379807072,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":9,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":9,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":9,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":7.988921253010631,"mean_direct_selection_change":0.999036694498879,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.00021017892737118515,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":10},{"mean_selection_change_minus_largest_random":0.0030548578395222063,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.011689049419333191,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0626175762676612,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.06768536418091231,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.21548764222965158,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.29012163986676853,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.2876492624098967,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.37034794232437884,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.3669886607502092,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.4037380423535192,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.40050244017279957,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.3988262142357894,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.4421146195825758,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.4829313302398644,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.5093307950909887,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.6205833125870679,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.6364381414584214,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6489182975665417,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6504262607296054,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.662063738216409,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.670189250310799,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6605331610513967,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.6201633972233015,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.5917524812220762,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.5914850094937321,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":9,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":10,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0448154266923666,"mean_direct_selection_change":1.005903369390551,"passed":true,"passed_receiver_layers":[11,12,13,14],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7059898422640548,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.5393562957874071,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.4682965970954287,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.37508202514883254,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.2442812333607633,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.10564137854078937,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.08419663105131106,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.02947269222165798,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.03272221724343961,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.029001326400385184,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.026753082446144827,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.02262086375372906,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.017751657596961873,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.02210110001322034,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.01489745412441469,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.011138013966540064,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.008228098448910919,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.007161337043573262,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.006089986604677076,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0020336629649924283,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.005958600469037534,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.009011784984252718,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.01415423105755701,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.015596729035835217,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.011485270379412209,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":10,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":10,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":10,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":7.7638495825231075,"mean_direct_selection_change":1.0000249732567303,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":-0.0028043738609999855,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":11},{"mean_selection_change_minus_largest_random":0.0013269097128246789,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.046332932146661523,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.05112359159520562,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.19348329327139258,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.2507165226661721,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.24763250809038803,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.34564412906901576,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.3406871965298416,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.38630709865008117,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.3922608609752578,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.39079621036505385,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.43909471067924627,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.4856710968909522,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.5138029543794161,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.6259334466300668,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.6403344434216964,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6545118437087576,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6541599172432094,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.6614927169266268,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.6684142873854502,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6536877488452055,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.6072514695313375,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.5792046634409289,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.5786972403233188,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":10,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":11,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.04382620379328728,"mean_direct_selection_change":0.997945178041781,"passed":false,"passed_receiver_layers":[12,13,14,15],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7821260563112741,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.6382069133029131,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.5328312208848749,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.29456831808356887,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.13650804639758268,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.12429050054577395,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.040219787235134766,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.04518451889321458,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.032164403425589426,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.02982461265809512,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.028626999209426886,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.023000145180526496,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.018626643484538127,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.01933015431275141,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.013871619455399945,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.017389692242982056,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.015963268251475357,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.016883140508668376,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.01431383151657532,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.01905321868513718,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.023178683925627195,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.026002998168105473,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.027424220829827563,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.028425006899023744,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":11,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":11,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":11,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":8.110368721187115,"mean_direct_selection_change":1.002437205074546,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0001112045690829181,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":12},{"mean_selection_change_minus_largest_random":0.02112788409870017,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.026050449718119546,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.15958656407197225,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.23544492159966082,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.2424695398730745,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.3386653568269548,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.3311002651341146,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.38243922547350456,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.3840799524833848,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.3848347694247576,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.43619071096914186,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.4782767333758934,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.5034506623367704,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.6192882000012192,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.6329224062467949,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6417047839430214,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6437592780505191,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.6588666608219409,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.6699471168228294,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6557844520084082,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.6097782442362263,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.5811204498946142,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.5715686065028815,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":11,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":12,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.04928259737789631,"mean_direct_selection_change":0.9962403267847233,"passed":false,"passed_receiver_layers":[13,14,15],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8253159931242646,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.6334180329309427,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.35289919664337077,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.12842696999369374,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.11233163434046718,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.03814685868022465,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.039788213853062665,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.02286352726600529,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.013731763783452125,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.017320480605456795,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.007619172862613479,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.005705854928500171,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.008473770088578135,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.007262162541725006,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.009705911205578203,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.01192641375332858,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.009486438828542457,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.01182114120158905,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.015482651347543787,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.016654358390668384,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.015195880826061546,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.01709255236928356,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.015569119932894249,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":12,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":12,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":12,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":7.6937099769711494,"mean_direct_selection_change":1.004712228834377,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.02759510834716257,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":13},{"mean_selection_change_minus_largest_random":0.027658012210087853,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.15607950473072463,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.21688888053368047,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.2130013744612364,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.3386554591063816,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.3263826848446413,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.3770208104997065,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.3795717686816327,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.3766456815254766,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.4159625215225422,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.45622525811697034,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.48133704315900466,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.6015648641323219,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.6046212883379984,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6149519045837889,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6125193143360986,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.6185792056752526,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.6265143734139274,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6150396843973704,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.56614414062407,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.5394212353689232,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.5387412299998253,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":12,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":13,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.08762483671307564,"mean_direct_selection_change":1.0042408734078,"passed":false,"passed_receiver_layers":[14,15],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8031173999312345,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.4708562823088479,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.1926433788721887,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.17695212175100927,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.049659162620930675,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.050840058897525194,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.03695633810509427,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.03000736827260412,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.03490874945393558,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.025015966470416276,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.019827069192571135,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.019803773208032616,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.016572569317882833,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.019594449755174312,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.022164885929684887,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.018476772352425994,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.02228278260224009,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.028997658948350935,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.028056340564249486,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.03020392253619289,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0281886485313109,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.031448499637330256,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":13,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":13,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":13,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":6.228271000087261,"mean_direct_selection_change":1.0035129818004882,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":-0.00035154731182879435,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":14},{"mean_selection_change_minus_largest_random":0.07486746454686727,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.11761632902749203,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.10764433028862064,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.20728950353724485,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.20192292353676403,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.24536374716434856,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.2555521583576534,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.25507399523075075,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.3088269938771387,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.33597525733353634,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.36021642744605264,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.4558860725119741,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.45789461755594246,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.466397957800367,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.4636106843196347,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.4716345843506117,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.47186246454933395,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.4605861003624364,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.40016101203568666,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.3781753418000386,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.3689233416478978,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":13,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":14,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.10535947605967522,"mean_direct_selection_change":1.0046044837332788,"passed":false,"passed_receiver_layers":[15],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.5804046955450163,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.20586749307951616,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.17281836230285222,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.05760579391935074,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.06005237282078571,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.03881528114986026,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.028454967394040267,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.034877308027106715,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.02030861016743967,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.018822800696916907,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.022244626397745125,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.013916074446734409,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.012782375121064081,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.010588930914976924,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.007772978338938462,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.008084847787763146,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0031063614584177727,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.000465217643877143,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":-0.0041883487743302,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":-0.0038010563524380186,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.004432575530058368,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":14,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":14,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":14,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":5.661209063604474,"mean_direct_selection_change":1.0001202556067872,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.08344148275512382,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.10688691919587943,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.10608803806655595,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.18318145709493705,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.18407466276513032,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.20535711757441413,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.20263966356767193,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.19972909288994692,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.2545682589996788,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.2870062391343486,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.31468482650679297,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.41228399706979585,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.4129229982884872,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.42206848806942415,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.4174522278404488,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.4230090360229044,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.4237708836403389,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.41301101682823527,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.3572859453764036,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.338082479236015,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.33319911479494657,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":14,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":15,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.08099585399031639,"mean_direct_selection_change":1.006940600880851,"passed":false,"passed_receiver_layers":[16,17],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.3928370196950812,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.3483481487609818,"passed":true,"question_fraction_meeting_all_conditions":0.9375,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.13187324871087314,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.12218562863446866,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.08176948757538892,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0692952185840599,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.07444205901972985,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.04933963756735987,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.03747176669338932,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.03708289238136725,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.01583747221543618,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.023928816791310994,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.024623268860708113,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.02175469677532646,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.020126016675511976,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0233201909269603,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.029099496499821763,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.03805963867675582,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.035028096362560365,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.04468906865420229,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":15,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":15,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":15,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":4.09993470646441,"mean_direct_selection_change":0.9986442263213969,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.036038211822941674,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.0370255258093718,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.08297637581140598,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.09008018180560738,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.10076082548431194,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.09680145461365856,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.10355361015882669,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.15562714469495534,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.1844926444635168,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.20325242187661763,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.28523437390082196,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.28024289432348903,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.28286078367849216,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.27899940010906865,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.28195775308116167,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.27490553011678126,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.2613002388885149,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.19701271625018485,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.186477145225237,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.18519846650942315,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":15,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":16,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.038462232798337936,"mean_direct_selection_change":0.99073860111926,"passed":true,"passed_receiver_layers":[17,18,19],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8445246176897978,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.3401714958952693,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.316853900598665,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.22492187853029358,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.21756327253653313,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.20799770211503918,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.15629906255212003,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.1175123021733237,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.10608954437778308,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.07093736009340597,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.056844300928928976,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.05485687575392041,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.05144562835378317,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.04094205046037202,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.04786743801401124,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.05561244307511548,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.07573911636781445,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.07373899924436035,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.08352867999603962,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":16,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":16,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":16,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":4.015228418633342,"mean_direct_selection_change":0.9994009315622302,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.002722855210564005,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.06737600218551232,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.08380324874589033,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.10309599874464827,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.10702987963611271,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.11132906683861189,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.1538722105014097,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.17724488491234908,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.1984544763215735,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.2876928158592822,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.284868172572352,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.28649804694728964,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.28398990472310537,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.29228980102074786,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.2878589124214421,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.27429109780406347,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.2186566369802286,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.20590263618914603,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.20063761444148107,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":16,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":17,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.34952538274228573,"mean_direct_selection_change":0.9907689654706383,"passed":false,"passed_receiver_layers":[18,19],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.38877157968923587,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.34723186320235644,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.23645640725053366,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.21864889584867403,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.21004838677746634,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.15814279455550176,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.11811047336452829,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.10762024076587028,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.07305196609305178,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.055562711478150666,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.051336870823938355,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.050828708958453525,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.03878713685426375,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.029787323291570522,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.030390648743449433,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0576252183000551,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.05293824602937793,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.05228352513433168,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":17,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":17,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":17,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":4.245040215551853,"mean_direct_selection_change":0.9973400278968585,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.051852968513927615,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.059579141917705344,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.06259712525674069,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.06919314285614739,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.07764990141779263,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.13604425004735216,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.16726017658908837,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.18871877443566448,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.2829261493970937,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.27862393975967076,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.27880396867938,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.28175310280917343,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.29076837262843896,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.2858331667637746,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.27307366997626115,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.21101148607860562,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.1969618427177279,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.192093998759846,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":17,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":18,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.6762838587164879,"mean_direct_selection_change":1.0064140982368714,"passed":true,"passed_receiver_layers":[19,20,21,22,23],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7641881418817746,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.4916644710529621,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.44687160011068455,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.39804842709992205,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.3142655945126719,"passed":true,"question_fraction_meeting_all_conditions":0.875,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.2431878976644402,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.23265342928377283,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.15088996188517095,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.1228850737423944,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.1261517923086236,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.10930247221561125,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.10581177461769015,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.08271894460913927,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.06928080404342332,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.041215434899947306,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.03476073056716575,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.02576099148163303,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":18,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":18,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":18,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":4.138339266180992,"mean_direct_selection_change":0.9994122070465181,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.007321014428342876,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":19},{"mean_selection_change_minus_largest_random":0.02965481153122293,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.04107212299718013,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.04863511246704692,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.09903141051674653,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.14185823833493902,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.15427566960021166,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.2730292210060916,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.2776179920635481,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.2779138717346517,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.28257336221732554,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.2887119985001583,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.28368634703947543,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.27799506882835584,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.21744064120375345,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.2002024233778954,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.2046810857011892,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":18,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":19,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":1.2314038090407848,"mean_direct_selection_change":1.000856713127137,"passed":true,"passed_receiver_layers":[20,21,22,23,24,25],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.6571093828087623,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.6082199143465506,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.5488205898032017,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.438135899817263,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.33857161958602383,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.3303997119320977,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.21662424333021865,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.1752064420681856,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.17944608507269771,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.15842538292023758,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.14902644312815402,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.1206682109075156,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.1150701011975094,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0864904265797939,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.08162395790562162,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.10255200384830541,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":19,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":19,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":19,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":4.54401090182364,"mean_direct_selection_change":0.9976568313046457,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.006358854951049866,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":20},{"mean_selection_change_minus_largest_random":0.01739882155269384,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.01918558067418676,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.07617294306789096,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.12647528632930474,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.14182910111277566,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.28593352219520773,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.2965450496647297,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.30177770336016246,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.3081226951839937,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.32095680979047597,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.32395525068088815,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.3156880818120952,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.2530802526443932,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.23590022080728215,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.2440763450733453,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":35}],"site":"target_ordinal","source_layer":19,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":20,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":2.1234048642218113,"mean_direct_selection_change":1.0014935120395971,"passed":true,"passed_receiver_layers":[21,22,23,24,25,26,27,28,29,30],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.9189820182503797,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.8541673258708515,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.7299818356252836,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.5801268864975583,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.5648428423580029,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.39241537491279677,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.33954978634634303,"passed":true,"question_fraction_meeting_all_conditions":0.9375,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.34429763296032256,"passed":true,"question_fraction_meeting_all_conditions":0.9375,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.3308148851975305,"passed":true,"question_fraction_meeting_all_conditions":0.875,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.3305292058350118,"passed":true,"question_fraction_meeting_all_conditions":0.875,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.309250387031344,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.30819874907187195,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.3058527977585981,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.29831568050268725,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.29412515038420073,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":35}],"site":"query_end","source_layer":20,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":20,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":20,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":4.290068756788969,"mean_direct_selection_change":0.9983719221107918,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.005651194665339287,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":21},{"mean_selection_change_minus_largest_random":0.008315165966015094,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.054699557862323084,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.10147973524557113,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.11558250969044023,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.2673315793295754,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.2815759174763804,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.2837438156317886,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.2903057983576923,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.3031277425087033,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.30546384126025705,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.2933492697119166,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.230533620319586,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.21451200000122567,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.2044210067549276,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":20,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":21,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":1.5811774879693985,"mean_direct_selection_change":1.001154909467963,"passed":true,"passed_receiver_layers":[22,23,24,25,26,27,28,29,30],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.9097486202512778,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.7709335192598478,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.605618070725752,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.5776145064312219,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.39288290516025026,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.32729453391922303,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.32131280338857854,"passed":true,"question_fraction_meeting_all_conditions":0.9375,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.30907291574389273,"passed":true,"question_fraction_meeting_all_conditions":0.9375,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.2969284586594406,"passed":true,"question_fraction_meeting_all_conditions":0.625,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.24236245207859294,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.22181564498625625,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.17725193659349403,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.17749858671156551,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.17292943362159507,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":35}],"site":"query_end","source_layer":21,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":21,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":21,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":3.2179137989878654,"mean_direct_selection_change":1.0023090235707777,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0017634593683817906,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":22},{"mean_selection_change_minus_largest_random":0.03240234574334866,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.07870174652816347,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.08588857856127441,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.22967562417234633,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.2391089426597888,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.2442693336133846,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.25124211658787954,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.2555036974540675,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.25794154827567123,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.2438505614362112,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.17527906335119467,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.15878628093440558,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.1677633589990461,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":21,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":22,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.9354000687599182,"mean_direct_selection_change":0.998438281961275,"passed":true,"passed_receiver_layers":[23,24,25,26,27,28],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8342294925852279,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.6425263985076567,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.6117371706554724,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.35828423064355625,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.30220094156179583,"passed":true,"question_fraction_meeting_all_conditions":0.9375,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.30436226751930073,"passed":true,"question_fraction_meeting_all_conditions":0.875,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.29329697231366636,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.2651265535933068,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.20569185528782175,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.18879000017725608,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.18657458045025777,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.18395661794400708,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.18487739456571398,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"query_end","source_layer":22,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":22,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":22,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":3.346697062253952,"mean_direct_selection_change":1.0011926253036643,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.03380656063224177,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":23},{"mean_selection_change_minus_largest_random":0.08010692064920824,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.08720473888658818,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.23849250173690603,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.23341083712143795,"passed":false,"question_fraction_meeting_all_conditions":0.0625,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.233842865342278,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.23600933899928928,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.23938729924165947,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.22014246875223414,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.20317822653177228,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.11138793485790331,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.09877634027570846,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.09512947623006981,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":22,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":23,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":1.4349170625209808,"mean_direct_selection_change":0.9911061304993758,"passed":true,"passed_receiver_layers":[24,25,26,27,28,29,30],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7794208240827306,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.7530618599580164,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.4293354944186586,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.38584744511892405,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.38285390855787166,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.3732069751660288,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.3439030032113669,"passed":true,"question_fraction_meeting_all_conditions":0.9375,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.28333993828374526,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.264790020900533,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.2425622930473738,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.2361132785008996,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.22154731163766017,"passed":false,"question_fraction_meeting_all_conditions":0.125,"receiver_layer":35}],"site":"query_end","source_layer":23,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":23,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":23,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":3.7286624126136303,"mean_direct_selection_change":0.9995426075699183,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.05765166211166361,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":24},{"mean_selection_change_minus_largest_random":0.06321602338217455,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.23895344697293508,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.2375615099569804,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.23814279338409433,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.24073271351096198,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.25624038476029554,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.23895610450574994,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.22098235831862645,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.1351122836110152,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.11839287177570379,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.09648725740821858,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":23,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":24,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":1.7280138544738293,"mean_direct_selection_change":0.9868971921494759,"passed":true,"passed_receiver_layers":[25,26,27,28,29,30,31],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.9332859496676055,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.5651196576793128,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.4909794654205795,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.4894389075621084,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.46846386792199346,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.4181266463624042,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.31917375118951835,"passed":true,"question_fraction_meeting_all_conditions":0.625,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.2727406347217847,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.2067964445039141,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.2024441511408609,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.22401281520183108,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":35}],"site":"query_end","source_layer":24,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":24,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":24,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":3.641524074599147,"mean_direct_selection_change":0.9987944003888412,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.00768835498785685,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":25},{"mean_selection_change_minus_largest_random":0.2129653852366354,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.21349238427200973,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.21515628064181552,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.22182048852302805,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.24772151248185326,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.23302987425501395,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.2149530526306399,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.1295235606269314,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.11405738820222706,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.10349097647592312,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":24,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":25,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":2.2853894531726837,"mean_direct_selection_change":0.9835788163738642,"passed":true,"passed_receiver_layers":[26,27,28,29,30],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.6404108144678213,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.5349112128494579,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.5363433704085615,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.5154900617553075,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.4748360453232345,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.3587741478168215,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.29642591562136655,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.19226907989782815,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.1781421981682003,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.1376754293647581,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":35}],"site":"query_end","source_layer":25,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":25,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":25,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":2.858097543939948,"mean_direct_selection_change":1.0058694582182586,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.17287122327394788,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":26},{"mean_selection_change_minus_largest_random":0.1724089476086148,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.17609394291991823,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.1806799936630464,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.20215327562941424,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.18113821055557322,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.16489121083969016,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.08257915667774737,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.07344247161370082,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.05960812527276917,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":25,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":26,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":3.479328189045191,"mean_direct_selection_change":0.9716325163130402,"passed":true,"passed_receiver_layers":[27,28,29,30],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7215480238469884,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6929893638256398,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6456847019690487,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.5836795286007638,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.39712489405060725,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.3093734970283408,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.15854079949437494,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.1568410525654651,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0881403717141841,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":35}],"site":"query_end","source_layer":26,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":26,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":26,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.05412876419723034,"mean_direct_selection_change":1.0058424834209065,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":-0.0019067691013960088,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":-0.005491510956128147,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":-0.0053229138846162104,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":-0.0010266432575892891,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":-0.0018443484868781914,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":-0.0004025323250743864,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":-0.00047180541769047644,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":-0.001465021949183595,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.008453597542458622,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":26,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":27,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":2.6636651009321213,"mean_direct_selection_change":0.9661541425364228,"passed":true,"passed_receiver_layers":[28,29,30,31],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.9369092202638534,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.9095238457508834,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.8638408893151647,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.6985222699538384,"passed":true,"question_fraction_meeting_all_conditions":0.625,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6030423956568978,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.41318374375583267,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.39035770408016934,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.3252082423371051,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":35}],"site":"query_end","source_layer":27,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":27,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":27,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.0634340550750494,"mean_direct_selection_change":1.0056277883297202,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":-0.004067398654328551,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":-0.004506680181166994,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":1.325421741648139e-05,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":-0.001176411733764409,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0008086448062124066,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0019449972626809729,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.001940827417266859,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.0019151737332098445,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":27,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":28,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":2.515154294669628,"mean_direct_selection_change":0.9687743932113829,"passed":false,"passed_receiver_layers":[29,30],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.9373162460415745,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.8787087145539373,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.7027544718304953,"passed":false,"question_fraction_meeting_all_conditions":0.5625,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6068350825101397,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.41789923142024016,"passed":false,"question_fraction_meeting_all_conditions":0.5625,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.4016961063069864,"passed":false,"question_fraction_meeting_all_conditions":0.5625,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.35955249712947046,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":35}],"site":"query_end","source_layer":28,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":28,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":28,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.005294095724821091,"mean_direct_selection_change":1.0055682955288674,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.00010462059665476871,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.005163466488389189,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.005284723981198369,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.006169656015376288,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.004114542723911669,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0040789766083434865,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0008297885247254763,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":28,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":29,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":2.778698544949293,"mean_direct_selection_change":0.9606483135916152,"passed":false,"passed_receiver_layers":[30,31],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8994483856295178,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.7085111097056535,"passed":true,"question_fraction_meeting_all_conditions":0.625,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6000046560144555,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.4324999678569984,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.4056927507249304,"passed":false,"question_fraction_meeting_all_conditions":0.5625,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.35319672166353777,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":35}],"site":"query_end","source_layer":29,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":29,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":29,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.005064835771918297,"mean_direct_selection_change":1.0054033015777692,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0037673548781436816,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.0038672924367125633,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0038848382643847917,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0016236041677170424,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.001600395054453637,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.000726988705672121,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":29,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":30,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":3.2217040546238422,"mean_direct_selection_change":0.9604188126780427,"passed":false,"passed_receiver_layers":[31],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7257427688858556,"passed":true,"question_fraction_meeting_all_conditions":0.6875,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.6143335318731886,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.436183384376964,"passed":false,"question_fraction_meeting_all_conditions":0.375,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.40499941763336866,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.37226883978026465,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":35}],"site":"query_end","source_layer":30,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":30,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":30,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.017303522676229477,"mean_direct_selection_change":1.0077330938915914,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0008273838796928699,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.0010910805276060764,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.00012790547436995064,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0007060501279675061,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.004293133575361778,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":30,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":31,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.17112301662564278,"mean_direct_selection_change":0.9487958641154506,"passed":false,"passed_receiver_layers":[32,33,34,35],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8289208169382082,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.715676204354943,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.680887981241956,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.6496537034552939,"passed":true,"question_fraction_meeting_all_conditions":0.9375,"receiver_layer":35}],"site":"query_end","source_layer":31,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":31,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":31,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.0028928909450769424,"mean_direct_selection_change":1.0102535385063225,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0005830911558964719,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.0002428045743032483,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.000386148663094504,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.0009909475755422153,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":31,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":32,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.35864920541644096,"mean_direct_selection_change":0.9356961184954562,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8349800472980233,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.7975319953934368,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.7588117849230807,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":35}],"site":"query_end","source_layer":32,"source_preserved_fraction":0.5},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":32,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":32,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.020546557381749153,"mean_direct_selection_change":1.0111606259865682,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":-0.0010632217661838972,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":33},{"mean_selection_change_minus_largest_random":-0.0003966888109734456,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.0033339233958140316,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":32,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":33,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.418296255171299,"mean_direct_selection_change":0.9310088395518172,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8785602931009356,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.843658587428304,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":35}],"site":"query_end","source_layer":33,"source_preserved_fraction":0.5},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":33,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":33,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.03419121168553829,"mean_direct_selection_change":1.0136934203950632,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":-0.00012940571929245283,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":34},{"mean_selection_change_minus_largest_random":-0.004031122856713249,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":33,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"first_subject","source_layer":34,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.519275488331914,"mean_direct_selection_change":0.8886332474527179,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.8586514754778156,"passed":false,"question_fraction_meeting_all_conditions":0.5,"receiver_layer":35}],"site":"query_end","source_layer":34,"source_preserved_fraction":0.5},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"relation","source_layer":34,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.0,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"second_subject","source_layer":34,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.01511739008128643,"mean_direct_selection_change":1.0135218461343105,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":-0.0027574546141029208,"passed":false,"question_fraction_meeting_all_conditions":0.0,"receiver_layer":35}],"site":"target_ordinal","source_layer":34,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[],"site":"first_subject","source_layer":35,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":-0.24069308675825596,"mean_direct_selection_change":0.8808062946940678,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[],"site":"query_end","source_layer":35,"source_preserved_fraction":0.5},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[],"site":"relation","source_layer":35,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.0,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[],"site":"second_subject","source_layer":35,"source_preserved_fraction":1.0},{"mean_answer_change_minus_largest_random":0.0,"mean_direct_selection_change":0.9933690094996,"passed":false,"passed_receiver_layers":[],"question_count":16,"receiver_summaries":[],"site":"target_ordinal","source_layer":35,"source_preserved_fraction":1.0}],"claim_boundary":"本扫描只选择对象选择路由的候选层和位置。只有两组未见对象验证并证明同一干预后状态仍能分别产生两个候选答案，才确认独立对象选择路由。","contract_sha256":"5f633f2d40bc075199bbfadef8d007099d2202435d8f79c7e51449c01e3f4e67","passed":true,"passed_candidate_count":14,"rows_sha256":"8d3f7c924028d119c3468f42d58068de8e1a971aa1eff614e171c57a8ed56aa5","run_manifest_sha256":"b0c8ad53749589a72482ed2e0625bfdf2d8a148605ebec99a6f310239632fb9c","schema_version":"strict-route-experiment-035-object-selection-scan-analysis-v1","selected":{"mean_answer_change_minus_largest_random":3.479328189045191,"mean_direct_selection_change":0.9716325163130402,"passed":true,"passed_receiver_layers":[27,28,29,30],"question_count":16,"receiver_summaries":[{"mean_selection_change_minus_largest_random":0.7215480238469884,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6929893638256398,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6456847019690487,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.5836795286007638,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30},{"mean_selection_change_minus_largest_random":0.39712489405060725,"passed":false,"question_fraction_meeting_all_conditions":0.4375,"receiver_layer":31},{"mean_selection_change_minus_largest_random":0.3093734970283408,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":32},{"mean_selection_change_minus_largest_random":0.15854079949437494,"passed":false,"question_fraction_meeting_all_conditions":0.3125,"receiver_layer":33},{"mean_selection_change_minus_largest_random":0.1568410525654651,"passed":false,"question_fraction_meeting_all_conditions":0.25,"receiver_layer":34},{"mean_selection_change_minus_largest_random":0.0881403717141841,"passed":false,"question_fraction_meeting_all_conditions":0.1875,"receiver_layer":35}],"site":"query_end","source_layer":26,"source_preserved_fraction":1.0,"validation_receiver_layers":[27,28,29,30]},"selection_rule":"只用selection对象，先筛除会超过匹配随机地改变两个对象共同查询或任一候选知识的层位置；再按逐问题同时满足来源保持、后层选择定向改变和答案超过随机的比例排序，其后按答案变化、较早层号和target_ordinal优先于query_end打破并列。","thresholds":{"minimum_answer_change_minus_largest_random":0.0,"minimum_direct_selection_change":0.25,"minimum_qualifying_receiver_layers":3,"minimum_question_fraction_meeting_all_conditions":0.6,"minimum_receiver_selection_change_minus_largest_random":0.25,"minimum_source_preserved_fraction":0.7}}


==> anc/evidence/object_selection_capital/base_validation_synthesis.json <==
{"candidate_availability_still_required":true,"claim_boundary":"本验证通过只确认选择信息能够在三个读取内容保持时定向改变后层选择和答案；仍需从同一干预后状态分别恢复第一和第二选择并得到两个候选答案，才能确认两项候选知识仍可使用。","conclusion":"两组未见对象均支持：改变第26层问题末尾的第一/第二选择，在共同查询和两项候选知识读数保持时，改变第27—30层选择和答案；仍需候选知识可用性写回。","contract_sha256":"435964661e244471b5fef67884ed47b0fb187ed1fb656b9a9cbbf37daa7e7ec6","passed_basic_validation":true,"schema_version":"strict-route-experiment-035-object-selection-validation-synthesis-v1","splits":[{"answer_question_fraction_passing":0.925,"mean_direct_selection_change":0.9681708828193312,"passed_basic_validation":true,"passing_receiver_layers":[27,28,29,30],"question_count":40,"receiver_results":[{"mean_selection_change_minus_largest_random":0.7010111571154478,"mean_selection_change_minus_wrong_position":0.823002461653395,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6688381724419143,"mean_selection_change_minus_wrong_position":0.7984555078150694,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6251840351160589,"mean_selection_change_minus_wrong_position":0.7864935361563278,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.552564119137987,"mean_selection_change_minus_wrong_position":0.7515539386092611,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30}],"rows_sha256":"2e232f9c4aa22be77bb0cea069bd3a10f64334e0202ba5f9bdab8587a3762ec5","run_manifest_sha256":"f4067520da661052cd583189e3fa2e3ce943ad9251a6121e15c6cd270d6d95dc","source_preserved_fraction":1.0,"split":"validation-a"},{"answer_question_fraction_passing":1.0,"mean_direct_selection_change":0.983305987913176,"passed_basic_validation":true,"passing_receiver_layers":[27,28,29,30],"question_count":44,"receiver_results":[{"mean_selection_change_minus_largest_random":0.7067511230400364,"mean_selection_change_minus_wrong_position":0.8345482847548549,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":27},{"mean_selection_change_minus_largest_random":0.6711574880212356,"mean_selection_change_minus_wrong_position":0.8052326813868003,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":28},{"mean_selection_change_minus_largest_random":0.6247826964581562,"mean_selection_change_minus_wrong_position":0.7879017931071854,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":29},{"mean_selection_change_minus_largest_random":0.54394042978868,"mean_selection_change_minus_wrong_position":0.7440049851684626,"passed":true,"question_fraction_meeting_all_conditions":1.0,"receiver_layer":30}],"rows_sha256":"44d0d1f89f18eec1316c97c11ab7ff2c27a4c6dc21c45d13464270c109781cea","run_manifest_sha256":"bd9512d911d1e25e96f74f314e9a2b9133a765632556e3f758dd324e1aebb1ad","source_preserved_fraction":1.0,"split":"validation-b"}],"synthesis_self_hash":"d4cd31a1c693603df9142e07d29462e5968ef9882c70f40b4c4f1a6d81e1cda8"}


==> anc/evidence/object_selection_capital/early_availability_synthesis.json <==
{"claim_boundary":"只有从同一个选择已改变的隐藏状态分别写入第一和第二选择，并分别得到两个对象对应答案，才说明两项候选知识仍能被后续计算使用。","common_passing_receiver_layers":[],"conclusion":"同一干预后状态没有按冻结条件稳定产生两个候选答案，因此尚未确认独立对象选择路由。","contract_sha256":"fb4048d46d4124def100eaef4b1e3e9c9a09b776789d0f88f75a2264f3b65845","passed":false,"schema_version":"strict-route-experiment-035-candidate-availability-synthesis-v1","splits":[{"layers":[{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":40,"receiver_layer":15},{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":40,"receiver_layer":16},{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":40,"receiver_layer":17},{"both_answers_available_question_fraction":0.025,"passed":false,"question_count":40,"receiver_layer":18},{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":40,"receiver_layer":19}],"passed":false,"passing_layers":[],"rows_sha256":"3d3235aaeca2da7bee5472d0a0f2d74c62214fb73153c8aeb32fb79c2b570453","run_manifest_sha256":"9a8e1dbb4d0965e5897966b9b5db0344c41f92bac2a03a0b2f31b65cb109fdf8","split":"validation-a"},{"layers":[{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":44,"receiver_layer":15},{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":44,"receiver_layer":16},{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":44,"receiver_layer":17},{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":44,"receiver_layer":18},{"both_answers_available_question_fraction":0.0,"passed":false,"question_count":44,"receiver_layer":19}],"passed":false,"passing_layers":[],"rows_sha256":"4cdda95663378a6d2ea2e8989d9567b611de4dc0f1b0e47b554852ceec8d9279","run_manifest_sha256":"4c62cad1ff66eff1af7c22b54793633031f20d17c84e0cfb32193eba21743bd3","split":"validation-b"}],"synthesis_self_hash":"7c67da14c974f0b70209f6a6fb5ec1fb092e4c4ff5109e72542bad4a2738c83f"}


==> anc/evidence/object_selection_capital/early_validation_synthesis.json <==
{"candidate_availability_still_required":true,"claim_boundary":"通过只确认选择文字经过第0层计算后已具有影响第15—19层选择和答案的早期作用；仍需同一状态双候选写回证明两个知识可用。","conclusion":"两组未见对象均支持：改变第0层target_ordinal位置的第一/第二选择，在共同查询和两项候选知识读数保持时，改变第15、16、17、18、19层选择和答案；仍需候选知识可用性写回。","contract_sha256":"fe5d42185f7e05a3b834e3c1ff95030de002586a122fa8e4b422ceddfde1c5b8","passed_basic_validation":true,"receiver_layers":[15,16,17,18,19],"schema_version":"strict-route-experiment-035-object-selection-validation-synthesis-v2","source_layer":0,"source_site":"target_ordinal","splits":[{"answer_question_fraction_passing":1.0,"mean_direct_selection_change":0.9982513413976086,"passed_basic_validation":true,"passing_receiver_layers":[15,16,17,18,19],"question_count":40,"receiver_results":[{"mean_selection_change_minus_largest_random":0.4872738587099147,"mean_selection_change_minus_wrong_position":0.665336640694073,"passed":true,"question_fraction_meeting_all_conditions":0.8,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.5966045603446583,"mean_selection_change_minus_wrong_position":0.717674698492851,"passed":true,"question_fraction_meeting_all_conditions":0.95,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.5953022351202255,"mean_selection_change_minus_wrong_position":0.7128667336861949,"passed":true,"question_fraction_meeting_all_conditions":0.975,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.7420578869094572,"mean_selection_change_minus_wrong_position":0.7942206245479931,"passed":true,"question_fraction_meeting_all_conditions":0.9,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.7241033593584657,"mean_selection_change_minus_wrong_position":0.7886036317757704,"passed":true,"question_fraction_meeting_all_conditions":0.925,"receiver_layer":19}],"rows_sha256":"78f16ddba2aff8d4d5bde1283788e984a3f03af770fa9b9fa366a1170770cc72","run_manifest_sha256":"79ca1965e96e8385a66559bb8d47e109ae6a1703f4b55ded2f2e812c9a6bb2fc","source_preserved_fraction":1.0,"split":"validation-a"},{"answer_question_fraction_passing":1.0,"mean_direct_selection_change":0.999876290020432,"passed_basic_validation":true,"passing_receiver_layers":[15,16,17,18,19],"question_count":44,"receiver_results":[{"mean_selection_change_minus_largest_random":0.49130075354635827,"mean_selection_change_minus_wrong_position":0.668860640662153,"passed":true,"question_fraction_meeting_all_conditions":0.7727272727272727,"receiver_layer":15},{"mean_selection_change_minus_largest_random":0.6036497294105927,"mean_selection_change_minus_wrong_position":0.7242894129762772,"passed":true,"question_fraction_meeting_all_conditions":0.9772727272727273,"receiver_layer":16},{"mean_selection_change_minus_largest_random":0.6045422420434718,"mean_selection_change_minus_wrong_position":0.7228670491947118,"passed":true,"question_fraction_meeting_all_conditions":0.9772727272727273,"receiver_layer":17},{"mean_selection_change_minus_largest_random":0.7572701763671087,"mean_selection_change_minus_wrong_position":0.8099834352908374,"passed":true,"question_fraction_meeting_all_conditions":0.9090909090909091,"receiver_layer":18},{"mean_selection_change_minus_largest_random":0.7419071031148011,"mean_selection_change_minus_wrong_position":0.8054203398788927,"passed":true,"question_fraction_meeting_all_conditions":0.9318181818181818,"receiver_layer":19}],"rows_sha256":"9b017020e0c2782287760278f1f4dbadc289ea76408877ec59ad33d5ae10f868","run_manifest_sha256":"f9aaf96f4c9977c54547bafadc959c4031a991b3ebd6d85cb237594e2047b074","source_preserved_fraction":1.0,"split":"validation-b"}],"synthesis_self_hash":"702a3933318f3cbdf0e26f01693d342ea8654b9670b1a2863fd83f16e2b85a4d"}


==> anc/evidence/object_selection_capital/instruction_models_contract.json <==
{"behavior_thresholds":{"minimum_fit_pairs":10,"minimum_selection_pairs":6,"minimum_unique_fit_answers":8,"minimum_validation_pairs_per_group":8},"claim_boundary":"只在行为合格、两组固定验证和同一状态双候选恢复全部通过的模型与首都任务中确认对象选择；不推广统一层序。","dtype":"float32","maximum_run_seconds":5400,"maximum_total_gpu_seconds":21600,"models":{"gemma":{"experiment_id":"当前论文实验020","files":{"added_tokens.json":"50b2f405ba56a26d4913fd772089992252d7f942123cc0a034d96424221ba946","chat_template.json":"fe16baf728db49457cde32802cd7efc0ac8a7a9877dbe22fe3322b2d9dc6ccd9","config.json":"9059f680f4dbd1957f35cb44b9fdd6948f4792db7a7a35ee353ea42e68adf7ff","configuration.json":"7f5e4dab8f262b1731914cb110764c86dbfc0459a136de7cc3ae4ae375edc828","generation_config.json":"fd9324becc53c4be610db39e13a613006f09fd6ef71a95fb6320dc33157490a3","model-00001-of-00002.safetensors":"eb5fd5e97ddd07b56778733e9653c07312529cb00980a318fc3e1c4e3b5a8f1f","model-00002-of-00002.safetensors":"fdde0e5aa5ced0fa203b3d50f4ab78168b7e3a3e08c6349f5cc9326666e1bb13","model.safetensors.index.json":"77f4b67de084c31c7bcd373b039908108eee6c6181607e6d53da730e5f0bc659","preprocessor_config.json":"f688d6bb20c5017601c4011de7ca656da8485b540b05013efdaf986c0fcc918d","processor_config.json":"3ffd5f11778dc73e2b69b3c00535e4121e1badf7018136263cd17b5b34fbaa53","special_tokens_map.json":"2f7b0adf4fb469770bb1490e3e35df87b1dc578246c5e7e6fc76ecf33213a397","tokenizer.json":"4667f2089529e8e7657cfb6d1c19910ae71ff5f28aa7ab2ff2763330affad795","tokenizer.model":"1299c11d7cf632ef3b4e11937501358ada021bbdf7c47638d13c0ee982f2e79c","tokenizer_config.json":"bfe25c2735e395407beb78456ea9a6984a1f00d8c16fa04a8b75f2a614cf53e1"},"layer_count":34,"path":"/home/xtyu/stage9_tca/models/google-gemma-3-4b-it"},"llama":{"experiment_id":"当前论文实验019","files":{"config.json":"39fb36dc5416f445ebc4e71cb71fbcf6727e80a35836d8ba1a1474c318467b7a","generation_config.json":"88effbb63300dbbc7390143fbbdd9d9fa50587b37e8bfd16c8c90d4970a74a36","model-00001-of-00002.safetensors":"13cbd6d16e927a0c5bad54102514e6e18b4a47b3a6eb911e39d678d328d19f55","model-00002-of-00002.safetensors":"7b770216613ac5c34d7c54bdff1fa616bc4e338a9d0b20af6303e48c295ee23c","model.safetensors.index.json":"0a57c30afc07c81610ae7fe013bea3b9d50365f9a8145ae98e8714220f3d7c7c","special_tokens_map.json":"6f38c73729248f6c127296386e3cdde96e254636cc58b4169d3fd32328d9a8ec","tokenizer.json":"79e3e522635f3171300913bb421464a87de6222182a0570b9b2ccba2a964b2b4","tokenizer_config.json":"9823dcfdc1121869029da45192238e85cf44f0b232a6d9dc20e4fe6f4242a14e"},"layer_count":28,"path":"/home/xtyu/pretrain_paper_strengthening_20260905/models/snapshot"},"qwen":{"experiment_id":"当前论文实验018","files":{"config.json":"eed00b17e22553979d090fa492e587e92885e328914c8e0b0b78f0a0d3576b3b","configuration.json":"44136fa355b3678a1146ad16f7e8649e94fb4fc21fe77e8310c060f61caaff8a","generation_config.json":"ea35dfb6fc5051b01114f9b995820d55dab01ed33ee490f6378b442af82c09f9","model-00001-of-00002.safetensors":"67347b23fb4165b652eb6611f5e1f2a06dfcddba8e909df1b2b0b1857bee06c2","model-00002-of-00002.safetensors":"a40d941d0e7e0b966ad8b62bb6d6b7c88cce1299197b599d9d0a4ce59aabfc1d","model.safetensors.index.json":"bc8aaa0c87d4335177e01c765f1de0db81661c67c1a72fbfb0d521b09f5ddc56","tokenizer.json":"c0382117ea329cdf097041132f6d735924b697924d6f6fc3945713e96ce87539","tokenizer_config.json":"5b5d4f65d0acd3b2d56a35b56d374a36cbc1c8fa5cf3b3febbbfabf22f359583","vocab.json":"ca10d7e9fb3ed18575dd1e277a2579c16d108e32f27439684afa0e10b1440910"},"layer_count":36,"path":"/home/xtyu/pretrain_paper_strengthening_20260905/models/Qwen2___5-3B-Instruct"}},"numerical_thresholds":{"maximum_relative_error":0.05,"minimum_passing_fraction":0.95},"prompt_rendering":"每个指令模型自己的聊天模板；题面不提供首都答案","random_control_count_selection":2,"random_control_count_validation":8,"relation_id":"P36","ridge":0.1,"schema_version":"跨模型首都对象选择合同第三版","scripts":{"scripts/analyze_results.py":"3be357f0fd489c03dd6b8803f44ec06d0e56733dfa5c7f055afa174f72ed2c91","scripts/behavior_gate.py":"0e4d6355d387fe0d8cb0ec28dcac931590eb8d0b13d812f1d44b5cd6db733555","scripts/common.py":"3da242b88eb4a818de3155f4be99120a944cbe3a04b1671836557afe5a37f9a0","scripts/controller.py":"53c24dac9fd2cf17be0c1da44a5e7dd733d7546ef4ef81d321db77d4a54559be","scripts/direct_selection.py":"a83c08ee62dcf162a0c04e99462df37f064ebf5e59dd8bc4580ec4196fa3f2ad","scripts/finalize_artifacts.py":"bd17c420f966d4242bbcab3825422a94d61e89c0b204662d057452f1251bbb6c","scripts/prepare_contract.py":"49638c8afcde1587e9b619a8a9f21034bce0ba5f69887af816c3e30dcb4a790f","scripts/selection_actions.py":"27a8ea159dec6efeeaab04bd54944156511cd00ae7c4099b7bba65fe95841017","scripts/selection_engine.py":"24faeebb7e42daecd87fd477ce756a8e7fdb97bac709026fee3197b55b337485","scripts/selection_math.py":"00f3d590a0eaa4dfa5d9355738b107b628bd8a90d0f38b7fcc885fdcbb6e4674","scripts/sync_results.py":"5f23150fb374e4f58da185f6c4b6313945bc796fad6322cc942ca6c71e1c528f","scripts/test_math.py":"d34e8147fcc6c9498bb06c86e2541d42755aed819d607c5241a1a621e1fe2acc","scripts/test_model_interfaces.py":"0a84ebb862017a818ad737430a15abe9bb62b07de564bdde6466f8444b8e30e3"},"seed":20260906,"selection_thresholds":{"minimum_answer_change_above_pointwise_controls":0.0,"minimum_receiver_joint_fraction":0.6,"minimum_receiver_layers":3,"minimum_receiver_selection_change_above_controls":0.25,"minimum_source_preserved_fraction":0.7,"minimum_source_selection_change":0.25},"shared_locks":["/home/xtyu/pretrain_paper_strengthening_20260905/controller.lock","/home/xtyu/pretrain_paper_strengthening_20260905/research_gpu.lock"],"task_sha256":"a5794dc87025970165f296e8d281507d8d86309f027fa82b0f91762bc6f22726"}


==> anc/evidence/object_selection_capital/instruction_models_summary.json <==
{"complete":true,"contract_sha256":"f5401830cfe61436e4ea16284d2a447e28399c2de094dccc0946374609e4a4f3","models":{"gemma":{"comparisons":{"behavior_rows.jsonl":{"differences":[],"exact":true,"primary":196,"replication":196},"capture_rows.jsonl":{"differences":[],"exact":true,"primary":196,"replication":196},"selection_rows.jsonl":{"differences":[],"exact":true,"primary":496,"replication":496},"validation_rows.jsonl":{"differences":[],"exact":true,"primary":104,"replication":104}},"files":{},"primary":{"behavior_status":"behavior_pass","mechanism_status":"direct_selection_validation_boundary"},"replication":{"behavior_status":"behavior_pass","mechanism_status":"direct_selection_validation_boundary"},"replication_status_exact":true,"selected_layers":{"candidate_found":true,"diagnostics":[{"answer_change_above_controls":-0.0033028125762939453,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"2":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"3":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"4":0.0,"5":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":1,"source_preserved_fraction":0.0,"source_selection_change":1.0121750831604004},{"answer_change_above_controls":-0.009106636047363281,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"3":0.0625,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"4":0.0625,"5":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":2,"source_preserved_fraction":0.4375,"source_selection_change":1.0157437324523926},{"answer_change_above_controls":-0.01301562786102295,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"4":0.0,"5":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":3,"source_preserved_fraction":0.375,"source_selection_change":1.0130043029785156},{"answer_change_above_controls":-0.013023734092712402,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"5":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":4,"source_preserved_fraction":0.0,"source_selection_change":1.0170583724975586},{"answer_change_above_controls":-0.008092284202575684,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":5,"source_preserved_fraction":0.25,"source_selection_change":1.0060137510299683},{"answer_change_above_controls":-0.010348077863511662,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":6,"source_preserved_fraction":0.4375,"source_selection_change":1.016958475112915},{"answer_change_above_controls":-0.016081329435166936,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"8":0.25,"9":0.1875},"source_layer":7,"source_preserved_fraction":0.75,"source_selection_change":1.0053326487541199},{"answer_change_above_controls":-0.007567878812608342,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0625,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"9":0.3125},"source_layer":8,"source_preserved_fraction":0.75,"source_selection_change":1.011761223897338},{"answer_change_above_controls":-0.009551990777346475,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.1875,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":9,"source_preserved_fraction":0.5625,"source_selection_change":0.9918562173843384},{"answer_change_above_controls":0.00922873243664668,"passed":false,"question_count":16,"receiver_joint_fractions":{"11":0.3125,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":10,"source_preserved_fraction":0.375,"source_selection_change":0.9785236716270447},{"answer_change_above_controls":-0.003285527229234475,"passed":false,"question_count":16,"receiver_joint_fractions":{"12":0.0625,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":11,"source_preserved_fraction":0.1875,"source_selection_change":1.0026528611779213},{"answer_change_above_controls":-0.02367634326265744,"passed":false,"question_count":16,"receiver_joint_fractions":{"13":0.0,"14":0.0625,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":12,"source_preserved_fraction":0.4375,"source_selection_change":0.9995640963315964},{"answer_change_above_controls":0.04907185584253426,"passed":false,"question_count":16,"receiver_joint_fractions":{"14":0.125,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":13,"source_preserved_fraction":0.1875,"source_selection_change":1.00117171369493},{"answer_change_above_controls":0.12352556735186226,"passed":false,"question_count":16,"receiver_joint_fractions":{"15":0.0625,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":14,"source_preserved_fraction":0.3125,"source_selection_change":0.9989848509430885},{"answer_change_above_controls":0.28551776707185894,"passed":false,"question_count":16,"receiver_joint_fractions":{"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":15,"source_preserved_fraction":0.5625,"source_selection_change":1.0117158964276314},{"answer_change_above_controls":1.153416588898228,"passed":false,"question_count":16,"receiver_joint_fractions":{"17":0.8125,"18":0.0625,"19":0.0625,"20":0.0625,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":16,"source_preserved_fraction":0.875,"source_selection_change":0.9820079542696476},{"answer_change_above_controls":1.840545892746814,"passed":true,"question_count":16,"receiver_joint_fractions":{"18":0.625,"19":0.6875,"20":0.6875,"21":0.625,"22":0.0625,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":17,"source_preserved_fraction":0.875,"source_selection_change":0.976898368448019},{"answer_change_above_controls":2.9817094579279626,"passed":false,"question_count":16,"receiver_joint_fractions":{"19":0.0625,"20":0.0625,"21":0.0625,"22":0.0,"23":0.0625,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":18,"source_preserved_fraction":0.125,"source_selection_change":0.9433953277766705},{"answer_change_above_controls":3.4489339216773267,"passed":false,"question_count":16,"receiver_joint_fractions":{"20":0.0625,"21":0.0625,"22":0.0625,"23":0.0625,"24":0.0625,"25":0.0625,"26":0.0625,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":19,"source_preserved_fraction":0.0625,"source_selection_change":0.9504613541066647},{"answer_change_above_controls":4.8835667183060565,"passed":false,"question_count":16,"receiver_joint_fractions":{"21":0.625,"22":0.25,"23":0.25,"24":0.1875,"25":0.125,"26":0.0625,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":20,"source_preserved_fraction":0.8125,"source_selection_change":0.9550709128379822},{"answer_change_above_controls":1.7747551797899108,"passed":false,"question_count":16,"receiver_joint_fractions":{"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":21,"source_preserved_fraction":0.125,"source_selection_change":0.9596808142960072},{"answer_change_above_controls":5.7598063013243745,"passed":false,"question_count":16,"receiver_joint_fractions":{"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":22,"source_preserved_fraction":0.0,"source_selection_change":0.9615355469286442},{"answer_change_above_controls":5.718692879922276,"passed":false,"question_count":16,"receiver_joint_fractions":{"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":23,"source_preserved_fraction":0.0,"source_selection_change":0.9705041944980621},{"answer_change_above_controls":6.5732433571321,"passed":false,"question_count":16,"receiver_joint_fractions":{"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":24,"source_preserved_fraction":0.0,"source_selection_change":0.9571676142513752},{"answer_change_above_controls":2.421511668714775,"passed":false,"question_count":16,"receiver_joint_fractions":{"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":25,"source_preserved_fraction":0.0,"source_selection_change":0.958447378128767},{"answer_change_above_controls":2.5547707713851704,"passed":false,"question_count":16,"receiver_joint_fractions":{"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":26,"source_preserved_fraction":0.0,"source_selection_change":0.8930517071858048},{"answer_change_above_controls":0.9997637942442879,"passed":false,"question_count":16,"receiver_joint_fractions":{"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":27,"source_preserved_fraction":0.0,"source_selection_change":0.8439263813197613},{"answer_change_above_controls":0.7803825587056856,"passed":false,"question_count":16,"receiver_joint_fractions":{"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":28,"source_preserved_fraction":0.0,"source_selection_change":0.9231006354093552},{"answer_change_above_controls":0.9162186421451572,"passed":false,"question_count":16,"receiver_joint_fractions":{"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":29,"source_preserved_fraction":0.0,"source_selection_change":0.8234976409003139},{"answer_change_above_controls":0.798293896017892,"passed":false,"question_count":16,"receiver_joint_fractions":{"31":0.0,"32":0.0,"33":0.0,"34":0.0},"source_layer":30,"source_preserved_fraction":0.0,"source_selection_change":0.7327921697869897},{"answer_change_above_controls":-0.5646438449607558,"passed":false,"question_count":16,"receiver_joint_fractions":{"32":0.0,"33":0.0,"34":0.0},"source_layer":31,"source_preserved_fraction":0.0,"source_selection_change":0.6580490302294493}],"selected":{"answer_change_above_controls":1.840545892746814,"passed":true,"question_count":16,"receiver_joint_fractions":{"18":0.625,"19":0.6875,"20":0.6875,"21":0.625,"22":0.0625,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0},"receiver_layers":[18,19,20],"selection_score":0.6666666666666666,"source_layer":17,"source_preserved_fraction":0.875,"source_selection_change":0.976898368448019},"selection_rows_sha256":"873ee20f460905ccf719d745b3ec0f66f848707d61057d2c7aa4a053f6e78289"},"validation":{"groups":{"validation-a":{"passed":false,"question_count":52,"receiver_joint_fractions":{"18":0.6153846153846154,"19":0.6153846153846154,"20":0.5961538461538461},"source_preserved_fraction":1.0},"validation-b":{"passed":false,"question_count":52,"receiver_joint_fractions":{"18":0.5961538461538461,"19":0.5961538461538461,"20":0.5576923076923077},"source_preserved_fraction":1.0}},"numerical_quality_fraction":1.0,"passed":false}},"llama":{"comparisons":{"behavior_rows.jsonl":{"differences":[],"exact":true,"primary":196,"replication":196},"capture_rows.jsonl":{"differences":[],"exact":true,"primary":196,"replication":196},"selection_rows.jsonl":{"differences":[],"exact":true,"primary":400,"replication":400}},"files":{},"primary":{"behavior_status":"behavior_pass","mechanism_status":"selection_not_identified"},"replication":{"behavior_status":"behavior_pass","mechanism_status":"selection_not_identified"},"replication_status_exact":true,"selected_layers":{"candidate_found":false,"diagnostics":[{"answer_change_above_controls":-0.001237741354998434,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"2":0.125,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"3":0.0,"4":0.0,"5":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":1,"source_preserved_fraction":0.8125,"source_selection_change":1.001819983124733},{"answer_change_above_controls":-0.0013417934751487337,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"3":0.1875,"4":0.0,"5":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":2,"source_preserved_fraction":0.3125,"source_selection_change":1.0161747261881828},{"answer_change_above_controls":-0.0013728534649999347,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"4":0.125,"5":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":3,"source_preserved_fraction":0.9375,"source_selection_change":1.0123370438814163},{"answer_change_above_controls":-0.0005958299443591386,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"5":0.0625,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":4,"source_preserved_fraction":0.75,"source_selection_change":1.006923347711563},{"answer_change_above_controls":-0.013188090833864408,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"6":0.125,"7":0.125,"8":0.0,"9":0.0},"source_layer":5,"source_preserved_fraction":0.625,"source_selection_change":0.9938621539622545},{"answer_change_above_controls":-0.0015998531816876493,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"7":0.5,"8":0.0,"9":0.0},"source_layer":6,"source_preserved_fraction":0.9375,"source_selection_change":0.9829322248697281},{"answer_change_above_controls":-0.009752917325386079,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"8":0.0625,"9":0.0},"source_layer":7,"source_preserved_fraction":0.875,"source_selection_change":1.005900178104639},{"answer_change_above_controls":-0.03757623358251294,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"9":0.0},"source_layer":8,"source_preserved_fraction":0.6875,"source_selection_change":1.0132416263222694},{"answer_change_above_controls":-0.04753064790929784,"passed":false,"question_count":16,"receiver_joint_fractions":{"10":0.0625,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":9,"source_preserved_fraction":0.5,"source_selection_change":1.0167678818106651},{"answer_change_above_controls":-0.05984739260020433,"passed":false,"question_count":16,"receiver_joint_fractions":{"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":10,"source_preserved_fraction":0.5,"source_selection_change":1.0227085575461388},{"answer_change_above_controls":-0.03481065183223109,"passed":false,"question_count":16,"receiver_joint_fractions":{"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":11,"source_preserved_fraction":0.875,"source_selection_change":1.0144822336733341},{"answer_change_above_controls":-0.12576871307464899,"passed":false,"question_count":16,"receiver_joint_fractions":{"13":0.125,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":12,"source_preserved_fraction":0.9375,"source_selection_change":1.0037575606256723},{"answer_change_above_controls":-0.04031261882118997,"passed":false,"question_count":16,"receiver_joint_fractions":{"14":0.25,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":13,"source_preserved_fraction":1.0,"source_selection_change":0.9857152011245489},{"answer_change_above_controls":1.0097317173822375,"passed":false,"question_count":16,"receiver_joint_fractions":{"15":0.875,"16":0.6875,"17":0.5625,"18":0.375,"19":0.5,"20":0.25,"21":0.25,"22":0.1875,"23":0.1875,"24":0.125,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":14,"source_preserved_fraction":1.0,"source_selection_change":1.0069912746548653},{"answer_change_above_controls":0.6155661961784062,"passed":false,"question_count":16,"receiver_joint_fractions":{"16":0.1875,"17":0.1875,"18":0.0625,"19":0.1875,"20":0.125,"21":0.125,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":15,"source_preserved_fraction":0.625,"source_selection_change":1.0111993849277496},{"answer_change_above_controls":0.5415687620115932,"passed":false,"question_count":16,"receiver_joint_fractions":{"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":16,"source_preserved_fraction":0.0,"source_selection_change":1.0124957952648401},{"answer_change_above_controls":0.6670350072017754,"passed":false,"question_count":16,"receiver_joint_fractions":{"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0625,"23":0.0625,"24":0.0625,"25":0.0625,"26":0.0,"27":0.0,"28":0.0},"source_layer":17,"source_preserved_fraction":0.0625,"source_selection_change":0.9881186261773109},{"answer_change_above_controls":0.6334296728418849,"passed":false,"question_count":16,"receiver_joint_fractions":{"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":18,"source_preserved_fraction":0.0,"source_selection_change":0.9527734341099858},{"answer_change_above_controls":0.6784971611996298,"passed":false,"question_count":16,"receiver_joint_fractions":{"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":19,"source_preserved_fraction":0.0,"source_selection_change":0.9483584053814411},{"answer_change_above_controls":0.3179430524178315,"passed":false,"question_count":16,"receiver_joint_fractions":{"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":20,"source_preserved_fraction":0.0,"source_selection_change":0.9806246552616358},{"answer_change_above_controls":0.17971939386916347,"passed":false,"question_count":16,"receiver_joint_fractions":{"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":21,"source_preserved_fraction":0.0,"source_selection_change":0.9959047064185143},{"answer_change_above_controls":-0.19197312664982746,"passed":false,"question_count":16,"receiver_joint_fractions":{"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":22,"source_preserved_fraction":0.0,"source_selection_change":1.0062469709664583},{"answer_change_above_controls":-0.28736708631913643,"passed":false,"question_count":16,"receiver_joint_fractions":{"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":23,"source_preserved_fraction":0.0,"source_selection_change":0.9881049725227058},{"answer_change_above_controls":-0.14121824467292754,"passed":false,"question_count":16,"receiver_joint_fractions":{"25":0.0,"26":0.0,"27":0.0,"28":0.0},"source_layer":24,"source_preserved_fraction":0.0,"source_selection_change":0.9660742925480008},{"answer_change_above_controls":-0.06851319784618681,"passed":false,"question_count":16,"receiver_joint_fractions":{"26":0.0,"27":0.0,"28":0.0},"source_layer":25,"source_preserved_fraction":0.0,"source_selection_change":0.9184514675289392}],"selected":null,"selection_rows_sha256":"9921a143cdc004d3640f49517de1c824a777c807154851d60ddb6a1b1ec022b5"}},"qwen":{"comparisons":{"behavior_rows.jsonl":{"differences":[],"exact":true,"primary":196,"replication":196},"capture_rows.jsonl":{"differences":[],"exact":true,"primary":192,"replication":192},"selection_rows.jsonl":{"differences":[],"exact":true,"primary":462,"replication":462}},"files":{},"primary":{"behavior_status":"behavior_pass","mechanism_status":"selection_not_identified"},"replication":{"behavior_status":"behavior_pass","mechanism_status":"selection_not_identified"},"replication_status_exact":true,"selected_layers":{"candidate_found":false,"diagnostics":[{"answer_change_above_controls":-0.0001858829938490609,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"2":0.14285714285714285,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"3":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0,"4":0.0,"5":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":1,"source_preserved_fraction":0.5714285714285714,"source_selection_change":0.9955764753477914},{"answer_change_above_controls":-0.0012907137996600276,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"3":0.21428571428571427,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0,"4":0.21428571428571427,"5":0.14285714285714285,"6":0.07142857142857142,"7":0.0,"8":0.0,"9":0.0},"source_layer":2,"source_preserved_fraction":0.8571428571428571,"source_selection_change":0.9968716076442173},{"answer_change_above_controls":-0.001310104268278727,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0,"4":0.07142857142857142,"5":0.07142857142857142,"6":0.07142857142857142,"7":0.07142857142857142,"8":0.07142857142857142,"9":0.0},"source_layer":3,"source_preserved_fraction":1.0,"source_selection_change":1.00618805204119},{"answer_change_above_controls":-0.0007589597579291356,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0,"5":0.14285714285714285,"6":0.14285714285714285,"7":0.14285714285714285,"8":0.07142857142857142,"9":0.0},"source_layer":4,"source_preserved_fraction":0.2857142857142857,"source_selection_change":1.004889237029212},{"answer_change_above_controls":-0.0015971782870890041,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0,"6":0.0,"7":0.0,"8":0.0,"9":0.0},"source_layer":5,"source_preserved_fraction":0.2857142857142857,"source_selection_change":1.0048609120505196},{"answer_change_above_controls":-0.0003882672120068621,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0,"7":0.2857142857142857,"8":0.2857142857142857,"9":0.0},"source_layer":6,"source_preserved_fraction":0.6428571428571429,"source_selection_change":1.0056765164647783},{"answer_change_above_controls":-0.002401758169331255,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0,"8":0.0,"9":0.0},"source_layer":7,"source_preserved_fraction":0.14285714285714285,"source_selection_change":1.004978861127581},{"answer_change_above_controls":-0.002814660802999112,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0,"9":0.0},"source_layer":8,"source_preserved_fraction":0.21428571428571427,"source_selection_change":1.0075791903904505},{"answer_change_above_controls":0.0002850269728306947,"passed":false,"question_count":14,"receiver_joint_fractions":{"10":0.0,"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":9,"source_preserved_fraction":0.0,"source_selection_change":1.0032900742122106},{"answer_change_above_controls":-0.0013886078793023313,"passed":false,"question_count":14,"receiver_joint_fractions":{"11":0.0,"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":10,"source_preserved_fraction":0.0,"source_selection_change":1.0078719002859933},{"answer_change_above_controls":-0.00041430137831152284,"passed":false,"question_count":14,"receiver_joint_fractions":{"12":0.0,"13":0.0,"14":0.0,"15":0.0,"16":0.0,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":11,"source_preserved_fraction":0.14285714285714285,"source_selection_change":1.0073679515293665},{"answer_change_above_controls":0.0006573852193209209,"passed":false,"question_count":14,"receiver_joint_fractions":{"13":0.2857142857142857,"14":0.2857142857142857,"15":0.2857142857142857,"16":0.2857142857142857,"17":0.0,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":12,"source_preserved_fraction":0.6428571428571429,"source_selection_change":1.0024144649505615},{"answer_change_above_controls":-0.0025312710453623106,"passed":false,"question_count":14,"receiver_joint_fractions":{"14":0.21428571428571427,"15":0.21428571428571427,"16":0.21428571428571427,"17":0.14285714285714285,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":13,"source_preserved_fraction":0.5,"source_selection_change":1.0018094352313451},{"answer_change_above_controls":-0.0010841184495283024,"passed":false,"question_count":14,"receiver_joint_fractions":{"15":0.21428571428571427,"16":0.21428571428571427,"17":0.21428571428571427,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":14,"source_preserved_fraction":0.7142857142857143,"source_selection_change":0.9995196887425014},{"answer_change_above_controls":-0.0015136785971532976,"passed":false,"question_count":14,"receiver_joint_fractions":{"16":0.14285714285714285,"17":0.14285714285714285,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":15,"source_preserved_fraction":0.2857142857142857,"source_selection_change":1.0029142243521554},{"answer_change_above_controls":-0.002812976024870295,"passed":false,"question_count":14,"receiver_joint_fractions":{"17":0.21428571428571427,"18":0.0,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":16,"source_preserved_fraction":0.5,"source_selection_change":1.0041816234588623},{"answer_change_above_controls":-0.0014867542132768513,"passed":false,"question_count":14,"receiver_joint_fractions":{"18":0.2857142857142857,"19":0.0,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":17,"source_preserved_fraction":0.8571428571428571,"source_selection_change":1.0001319817134313},{"answer_change_above_controls":-0.013245365190544232,"passed":false,"question_count":14,"receiver_joint_fractions":{"19":0.07142857142857142,"20":0.0,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":18,"source_preserved_fraction":0.7857142857142857,"source_selection_change":1.007589612688337},{"answer_change_above_controls":-0.02841888883163587,"passed":false,"question_count":14,"receiver_joint_fractions":{"20":0.14285714285714285,"21":0.0,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":19,"source_preserved_fraction":0.7857142857142857,"source_selection_change":1.0254520688738142},{"answer_change_above_controls":-0.013559334664023481,"passed":false,"question_count":14,"receiver_joint_fractions":{"21":0.21428571428571427,"22":0.0,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":20,"source_preserved_fraction":0.8571428571428571,"source_selection_change":1.002971968480519},{"answer_change_above_controls":-0.008079659557552077,"passed":false,"question_count":14,"receiver_joint_fractions":{"22":0.35714285714285715,"23":0.0,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":21,"source_preserved_fraction":0.7142857142857143,"source_selection_change":0.9953622051647731},{"answer_change_above_controls":-0.05869128829051208,"passed":false,"question_count":14,"receiver_joint_fractions":{"23":0.21428571428571427,"24":0.0,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":22,"source_preserved_fraction":1.0,"source_selection_change":0.9898464402982167},{"answer_change_above_controls":-0.09282452938246674,"passed":false,"question_count":14,"receiver_joint_fractions":{"24":0.14285714285714285,"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":23,"source_preserved_fraction":1.0,"source_selection_change":1.0054476261138916},{"answer_change_above_controls":-0.37698303309506237,"passed":false,"question_count":14,"receiver_joint_fractions":{"25":0.0,"26":0.0,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":24,"source_preserved_fraction":0.7142857142857143,"source_selection_change":1.0412488728761673},{"answer_change_above_controls":-0.11665188400781647,"passed":false,"question_count":14,"receiver_joint_fractions":{"26":0.21428571428571427,"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":25,"source_preserved_fraction":1.0,"source_selection_change":1.0291190700871604},{"answer_change_above_controls":-0.13228158946627186,"passed":false,"question_count":14,"receiver_joint_fractions":{"27":0.0,"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":26,"source_preserved_fraction":0.7142857142857143,"source_selection_change":1.0394496279103416},{"answer_change_above_controls":-0.4645960369463345,"passed":false,"question_count":14,"receiver_joint_fractions":{"28":0.0,"29":0.0,"30":0.0,"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":27,"source_preserved_fraction":0.14285714285714285,"source_selection_change":0.9900179654359818},{"answer_change_above_controls":-1.0100047818227071,"passed":false,"question_count":14,"receiver_joint_fractions":{"29":0.21428571428571427,"30":0.21428571428571427,"31":0.21428571428571427,"32":0.14285714285714285,"33":0.07142857142857142,"34":0.0,"35":0.0,"36":0.0},"source_layer":28,"source_preserved_fraction":0.2857142857142857,"source_selection_change":0.9615476727485657},{"answer_change_above_controls":-0.5782045227065932,"passed":false,"question_count":14,"receiver_joint_fractions":{"30":0.14285714285714285,"31":0.14285714285714285,"32":0.07142857142857142,"33":0.07142857142857142,"34":0.0,"35":0.0,"36":0.0},"source_layer":29,"source_preserved_fraction":0.35714285714285715,"source_selection_change":0.9452495489801679},{"answer_change_above_controls":-0.2993358036681976,"passed":false,"question_count":14,"receiver_joint_fractions":{"31":0.0,"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":30,"source_preserved_fraction":0.0,"source_selection_change":0.9386342678751264},{"answer_change_above_controls":0.5492936167013666,"passed":false,"question_count":14,"receiver_joint_fractions":{"32":0.0,"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":31,"source_preserved_fraction":0.0,"source_selection_change":0.9545384006840842},{"answer_change_above_controls":-0.35394706258999314,"passed":false,"question_count":14,"receiver_joint_fractions":{"33":0.0,"34":0.0,"35":0.0,"36":0.0},"source_layer":32,"source_preserved_fraction":0.0,"source_selection_change":0.9205572094236102},{"answer_change_above_controls":-0.5251572027950066,"passed":false,"question_count":14,"receiver_joint_fractions":{"34":0.0,"35":0.0,"36":0.0},"source_layer":33,"source_preserved_fraction":0.0,"source_selection_change":0.9549641289881298}],"selected":null,"selection_rows_sha256":"ffa1ba2ad13d0975b5c613ed4dfaaa5ee9eb72289631be68e89907f71585885b"}}},"replication_exact":true}


==> anc/evidence/object_selection_capital/manifest.json <==
{
  "purpose": "Compact evidence copied into the manuscript tree for the base-model capital selection result and the three-instruction-model capital replication.",
  "files": {
    "base_availability_synthesis.json": {
      "bytes": 2125,
      "sha256": "f84ee94787c4369dd22160a34c76a81c468eb981db0064c906835421dc90f37e"
    },
    "base_selection_analysis.json": {
      "bytes": 487904,
      "sha256": "3a93715a828828d8d708607d251b82fd2419d16d557674e89e57619f9b570f37"
    },
    "base_validation_synthesis.json": {
      "bytes": 3382,
      "sha256": "764ad2f66563c099b4bf59a49b37bd52a8257b4595a7c944d03fb6cdf426bc6a"
    },
    "early_availability_synthesis.json": {
      "bytes": 2184,
      "sha256": "fc816d0757577818c588be6919ad3d3dc985da8738265923b448f22db405a003"
    },
    "early_validation_synthesis.json": {
      "bytes": 3919,
      "sha256": "348813f24c4a9c8160dad85043e80c801036beb0dea3edcaf3ba2ad45ce8ff01"
    },
    "instruction_models_contract.json": {
      "bytes": 5817,
      "sha256": "f5401830cfe61436e4ea16284d2a447e28399c2de094dccc0946374609e4a4f3"
    },
    "instruction_models_summary.json": {
      "bytes": 37324,
      "sha256": "0f69c22cd8b080078770973aeaba9015ebcefedd695cb52bceb5a5f2bcc6d12f"
    }
  },
  "scientific_boundary": "The base-model result passes the two-continuation criterion only in its measured Qwen2.5-3B capital setting. The instruction-model replication adds no strict positive; Gemma reaches held-out internal selection but fails the frozen three-receiver answer criterion before restoration."
}


==> anc/evidence/route_strength_timing/manifest.json <==
{
  "purpose": "Frozen evidence for the Qwen natural-question timing reanalysis and the complementary three-model paired-question comparison.",
  "direct_cross_model_replication": false,
  "files": {
    "evidence/route_strength_timing/qwen_natural_causal_effects.csv": {
      "bytes": 11494,
      "sha256": "eb61bc8edd2bf57d2a02a1ba56b926a391a8619af7e8a0c35e7e07503af4e2da"
    },
    "evidence/route_strength_timing/qwen_natural_conclusion.json": {
      "bytes": 3241,
      "sha256": "54b930ac943f8bcd1dd40db93a37b2b6aa865a4fbc9b00aedc1940cbd5d57fb9"
    },
    "evidence/route_strength_timing/qwen_natural_manifest.json": {
      "bytes": 2679,
      "sha256": "30ec18cb8a5ce1931755bd573566687e0ae64ec3b43e3832e82a1476bf3d57ab"
    },
    "evidence/route_strength_timing/qwen_natural_strength.csv": {
      "bytes": 22019,
      "sha256": "d44c448c7dc8dc851bee5f1bd70e755a06e9e3b00c28563fcc65bbbccc97f58b"
    },
    "evidence/route_strength_timing/three_model_paired_conclusion.json": {
      "bytes": 12355,
      "sha256": "7e8cc335af09c2044698210071b4c3e3717939462eed5b9b36749262ce1b30ad"
    },
    "evidence/route_strength_timing/three_model_paired_manifest.json": {
      "bytes": 3090,
      "sha256": "45438af927a666cc76ed999b363fe5ad7782232567f6b44352162317f52a105c"
    },
    "evidence/route_strength_timing/three_model_paired_trajectories.csv": {
      "bytes": 124414,
      "sha256": "ac00d398374e3b75b758eee4d775fa1252183fb359ee18b02255762e3eb1cb31"
    },
    "figures/route_strength_timing_v1/qwen_route_strength_timing.pdf": {
      "bytes": 29201,
      "sha256": "fa883ab813ee162991734dab6aee38dbdf7039ed2fbd948f28066631a4978fd6"
    },
    "figures/route_strength_timing_v1/qwen_route_strength_timing.png": {
      "bytes": 264734,
      "sha256": "8a4c079b2ee5f9822b7405b245509341c1a511ec0141579bedb18f88adc7b04c"
    },
    "figures/three_model_trajectory_v1/three_model_paired_trajectory.pdf": {
      "bytes": 36952,
      "sha256": "31d67cd6ea3e70b015a7c5bd48515ff33dcc039275cc406d37ba9c9005b7d7da"
    },
    "figures/three_model_trajectory_v1/three_model_paired_trajectory.png": {
      "bytes": 364675,
      "sha256": "59b8caee214a73887575249471e36c7e0ff64fb292c18478679b3950a375898c"
    }
  },
  "builder_sha256": "171127c93d4ee9e8976c3c7934ec1492ab522bd57ec369f1076c404fa375ccd4"
}


==> anc/evidence/route_strength_timing/qwen_natural_causal_effects.csv <==
source_layer,route_delete_answer_effect,route_delete_answer_ci_low,route_delete_answer_ci_high,route_flip_answer_effect,route_flip_answer_ci_low,route_flip_answer_ci_high,target_content_delete_answer_effect,target_content_delete_answer_ci_low,target_content_delete_answer_ci_high,route_delete_final_fact_effect,route_delete_final_fact_ci_low,route_delete_final_fact_ci_high,route_flip_final_fact_effect,route_flip_final_fact_ci_low,route_flip_final_fact_ci_high
1,-2.5764757727605086e-05,-0.0003896457794382968,0.00016656385599371018,5.12801036620658e-05,-0.0006077392283543759,0.0004138461746985437,-0.00023645834115389636,-0.00032481910092769796,-0.00018185670430170833,-0.8169047037760417,-1.4388832092285155,-0.43525644938151054,-1.25830078125,-2.6652356465657547,-0.824777221679688
2,-0.00026597044230432704,-0.000696398319218853,1.2534498252610527e-05,-0.000276540892362694,-0.001039305770089527,0.00010986166898400517,-0.00011826502842874713,-0.00023378131335031566,-2.6985559478968488e-05,-1.153656005859375,-2.572028096516927,-0.4852727254231772,-1.7931620279947915,-3.9143086751302083,-0.8857790629069028
3,-8.138032179279737e-05,-0.0005797644820158136,0.00022549699655864176,-0.00015682174834334242,-0.0011789352009988834,0.00034366774964572145,-0.00013308213351592713,-0.00041107788704456045,8.013162750065315e-05,-0.33570353190104163,-1.5597137451171874,0.40152435302734313,-1.2924092610677085,-4.079465484619141,0.30221837361653614
4,-5.335131929011064e-05,-0.0007020493089934613,0.0002543513243116035,-0.00036380936148816545,-0.0014467010690073796,0.0004256350350847999,-0.0004140181929415121,-0.0009957140063098298,-9.10368744181753e-05,0.4811401367187501,-1.7078102111816407,1.5689440409342434,0.6994120279947917,-3.0162445068359376,2.734536743164062
5,-0.00014838978870557185,-0.0009190194233383408,0.0001529066330628362,-0.0005016621805680188,-0.001949340485189547,0.0002971647142298167,-0.0008425953001278685,-0.001256949864237337,-0.0005795449576131284,0.571533203125,-1.4205281575520832,1.6317665100097651,0.8341979980468748,-3.1810353597005205,3.0784802754720038
6,-0.0006136965673704253,-0.0013475496249498063,-4.970027561341807e-05,-0.0008598917823974262,-0.002714719759460612,0.00038354791737636615,-0.0012977307802657378,-0.0020039572334923147,-0.0010135289556103548,1.2326253255208335,-0.974676513671875,2.0548851013183578,1.4938863118489585,-2.099287668863932,4.030503845214842
7,-7.584121677458217e-05,-0.0008675003779558209,0.00035000932844297944,0.00022562273977655423,-0.0009428097922182132,0.0008670336434581334,-0.0015624457785937316,-0.00223193895524408,-0.0010468795118091143,0.38826497395833337,-1.8559476216634114,1.8690310160319004,0.38104248046875,-4.526502990722656,3.6307759602864573
8,-0.00023621124353212503,-0.0010331843087603451,0.00034298983989913264,0.00013382003883558957,-0.0013369630380410057,0.0010343738933717816,-0.0007929513853165796,-0.00159035392602694,-0.0003308737372321958,-0.9125264485677084,-3.534475708007813,0.5295928955078123,0.07438151041666667,-5.245994567871094,2.6969848632812434
9,-0.0004083619872593165,-0.0013281515965559265,0.00011031671488694872,-0.0011047411879114102,-0.0032612478818369556,0.00014555383342553625,-0.0020653943358865945,-0.0033895316866496238,-0.0012757852450315948,-0.6950581868489583,-3.986496225992839,2.2039502461751286,-2.220245361328125,-8.934326171874998,2.5371902465820293
10,-0.0008276745073771963,-0.001932554676422645,-8.933960462324379e-05,-0.0010772178200303037,-0.003411544110390234,0.00047815574921704064,-0.001177427754650277,-0.002699948819234521,-0.000823240056070063,0.4629211425781251,-2.88078358968099,2.3992965698242137,0.9585266113281248,-5.6009981791178385,4.448763020833323
11,-0.0006519636015885528,-0.0018597888162939097,0.0001480040569456756,-0.0009375178070740732,-0.003411374115061487,0.00037435183134277726,-0.0018860450100532944,-0.0031811943024005512,-0.0012590526579847018,1.3394673665364585,-3.0117205301920573,3.784934997558593,1.2786865234375,-6.300646718343099,4.827081807454425
12,-0.001073770014367407,-0.0025561214796231487,-0.00036595877180426893,-0.0025351209836609696,-0.0055219572868414465,-0.0011682361125773847,-0.0007841071566569251,-0.0024178176047395064,-0.00024615331889113684,-2.24066162109375,-7.026982116699219,1.6408248901367177,-2.904520670572917,-11.415102132161458,3.739259592692052
13,-0.00024908130154699393,-0.002030476458905639,0.0004896102148459626,-0.002434011966821951,-0.005104006874087948,-0.00015232198265759293,-0.001756543061086783,-0.0038312135196221678,-0.0008108776986906229,-3.22149658203125,-9.221996307373047,0.5624526977539016,-4.756846110026042,-14.369457244873047,2.4596143086751305
14,-0.000651526554956187,-0.0024321218968822223,0.000169264303881296,-0.0006811521213307969,-0.004119574788838065,0.00033024968995410585,-0.001557054619771255,-0.0043433127705431685,-0.0005036257889353643,-0.5507507324218749,-5.897197977701823,2.4479881286621064,-3.766571044921875,-14.521055857340494,3.664498647054034
15,-0.0006871540057507748,-0.0024218305021425596,0.00021992794718623051,-0.0018168496343188658,-0.00525068571194538,0.0004700706325877416,-0.00032872702913285445,-0.0024191454886917543,0.00023705519491083117,0.7381998697916665,-4.472391255696614,3.803427124023436,2.3984883626302085,-8.144070943196615,8.538282267252601
16,0.000407364547565218,-0.001676377442617157,0.0009424072883509396,-0.00021444253045880624,-0.003425314203681277,0.001339629948927741,-0.0014944965878006164,-0.0033493389712181926,-0.0002827500331851727,-1.385630289713542,-7.887268829345703,3.875568644205728,3.843678792317709,-7.32334721883138,10.657427978515619
17,0.0006978708312317394,-0.002134825981291518,0.0026438660449249105,0.0007946051239476524,-0.005136448077667429,0.004224359821126685,0.0009588404029348871,-0.0020030134441630784,0.0023979583515635265,1.0636800130208335,-6.079045104980469,4.2898638407389305,-0.877950032552083,-12.466532643636066,5.853840637207026
18,0.0006348115864890739,-0.0025272326109638736,0.0025847045985453103,-0.00034713471353597924,-0.006233939682996474,0.0038868383152267424,-0.003035077844060652,-0.005986832042427655,-0.001382233670553509,1.7568969726562498,-5.720222727457683,5.384119669596349,2.974090576171875,-12.809000142415364,8.903756968180327
19,-0.0019394381038561428,-0.007332206348988278,0.0012190957367934608,-0.004977051891785322,-0.014142546567583736,0.0014299718737561268,-0.009998130665110239,-0.013418698579876322,-0.00698915166041824,0.4035542805989585,-9.690537261962891,5.436753845214834,-5.902567545572916,-25.606841532389325,6.782351175944008
20,-0.002071000301251994,-0.00643157985488519,0.0009682975518022814,-0.007154238101918509,-0.016513028103241345,0.0003941544804267951,-0.010525375447609045,-0.015154600091003565,-0.007411117230827816,1.923868815104166,-9.40999984741211,6.125656127929683,0.9985249837239589,-22.159591420491537,17.277676391601563
21,-0.002600906639315781,-0.008857310779763358,0.00038352423673965413,-0.00503661156580885,-0.018000434301427504,0.0029627743647239408,-0.014308377168845254,-0.024763024988868662,-0.005509568437368767,-2.035725911458333,-23.773763020833332,12.14855982462563,0.23046875,-47.5403554280599,16.166406758626295
22,-0.005677952231925095,-0.014952580737437889,0.0009523248682806167,-0.0076758666715098425,-0.033772380450262554,0.005382843933321612,-0.016126531330646305,-0.025216387186411046,-0.006569276896061402,-10.855987548828125,-49.65942357381184,16.750084686279298,0.7348531087239607,-83.82304662068685,43.414135487874255
23,-0.002442723733982651,-0.02243801584816652,0.005098378384980618,-0.004567361183442623,-0.04202276995334487,0.016900818683027997,-0.015300413762531662,-0.02850242705922881,-0.0032451824354126396,-18.660980224609375,-65.5737803141276,9.042382303873687,-55.31666056315104,-140.37476094563803,3.7981928507486744
24,-0.010934868614394116,-0.04152983691776105,0.003372247619921124,-0.01991231656178153,-0.0775577643726822,0.00719505708193656,-0.01817383573760859,-0.03207175045500321,-0.00836119591411849,-45.566497802734375,-110.40091400146484,-11.232966613769545,-58.3480224609375,-169.33833974202474,-2.1318305969238645
25,-0.009635853264380026,-0.05840116521832925,0.02364455924658651,-0.01743761336872278,-0.1048501169053085,0.04984818591069353,0.010204440050453435,-0.0221225216564496,0.030237952096754825,-90.36874389648438,-171.33897908528647,-41.60666097005225,-172.53216552734375,-329.30994415283203,-59.33001480102541
26,0.005853362404129332,-0.03781799622291733,0.026395977065941125,0.0008469462198377187,-0.08056986888542639,0.0482872464101869,0.010426266776638235,-0.02509746474728729,0.025651340025322603,-60.018971761067704,-165.14042078653972,-8.69219462076823,-104.87019856770833,-287.5862848917643,-7.106223551432328
27,0.008856763964312602,-0.05772066888673042,0.05453253195483895,0.01427938814128045,-0.0930521484649823,0.09286178567966526,0.13450024936414215,0.06773293856779763,0.19464451140772632,-77.21527099609375,-227.64324900309245,-15.16411081949883,-127.62295532226565,-375.03145497639974,34.21053009033205
28,1.128514977532177,0.7496772614126735,1.418746679839943,3.402793225507348,2.372831216697635,4.324807170050185,3.3171379375685697,2.962111605112203,3.644948565594286,920.3374430338541,215.56645812988282,1427.4172592163084,4282.1264088948565,2884.197321955363,5509.719415664672
29,1.0822424761740403,0.746521844059633,1.4034332983773707,3.4676902568410433,2.4181336151901167,4.3594829704919364,3.2800767000601736,2.887087623416541,3.6060920198723636,1064.9633280436199,480.8486455281576,1508.2622289021806,4102.812815348308,2846.7023696899414,5264.71895980835
30,1.2509435579166754,0.8787921771914767,1.5273106575209963,3.6995557641573575,2.646259887800655,4.589613995354411,3.360149113797244,2.951125592952208,3.7141601590535656,1184.6902669270835,571.2234430948894,1681.9370577494296,4507.348546346029,3066.851962153117,5587.926037470499
31,1.2201787494419136,0.8626767472172068,1.5905376072365354,3.6000766281690537,2.540634121300521,4.563894903547933,3.6192583266341956,3.196196523672753,3.9621547743847274,1175.5341898600261,636.5849306742351,1678.631408437093,4387.915003458659,3076.109856669108,5421.575593312581
32,2.41770611041386,1.7156328507356544,3.005185120969796,7.200327170881111,5.451943695107809,8.756852687960631,5.257128877349127,4.69542063862409,5.875578282547055,1102.5168253580728,-68.2377990722656,2099.493128967285,6270.842951456706,3330.8674340566004,8793.971748606362
33,2.3304467455586746,1.601223836205374,2.8007994623029098,5.432691802285868,4.098972233918205,6.551807863566841,8.316687288749563,7.615975096297996,8.931254209919068,-1553.1229349772136,-2225.9024470011395,-1018.5844721476237,-1226.7758890787763,-2707.70139465332,-122.55720926920624
34,2.018094998258524,1.347154128818587,2.5500917551519477,4.35079390683768,3.0693180338509123,5.329922428042258,9.021665380318078,8.306509867446396,9.63962395061677,-2255.4386291503906,-2701.627185058594,-2016.8463562011718,-3680.236328125,-4697.659733581543,-3077.447837066651
35,2.4119024468422294,1.5866664709503633,3.04579483392559,5.044859165915152,3.520848233567771,6.1942012590213205,9.090834014842338,8.238902229071414,9.711835262641456,-777.0976867675781,-1083.7376813252765,-612.7291102091472,-1118.4237670898438,-1685.1178634643554,-796.3960294087726
36,2.3760682123790007,1.6165092398313692,3.0662811240983388,5.0311406721102685,3.5432279232922834,6.168331329290677,9.046707420301317,8.144890669360969,9.70911143821308,nan,nan,nan,nan,nan,nan


==> anc/evidence/route_strength_timing/qwen_natural_conclusion.json <==
{
  "experiment_id": "当前论文实验021",
  "status": "done",
  "evidence_level": "existing-data diagnostic reanalysis",
  "model": "Qwen-2.5-3B-Instruct",
  "validation_pairs": 24,
  "question_variants_per_pair": 4,
  "layers": 36,
  "primary_replication_scientific_records_exact": true,
  "primary_replication_states_exact": true,
  "descriptive_onsets": {
    "route_absolute_coefficient": 13,
    "route_state_relative_coefficient": 21,
    "route_pair_alignment": null,
    "target_fact_score": 13,
    "target_fact_points_correctly": 19,
    "route_delete_answer": 28,
    "route_flip_answer": 28,
    "target_content_delete_answer": 27,
    "route_delete_final_fact": 28,
    "route_flip_final_fact": 28
  },
  "positive_layers": {
    "route_state_relative_strength_above_early_reference": [
      13,
      14,
      19,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36
    ],
    "route_flip_final_fact_ci_above_zero": [
      28,
      29,
      30,
      31,
      32
    ],
    "route_delete_final_fact_ci_above_zero": [
      28,
      29,
      30,
      31
    ],
    "target_content_delete_answer_ci_above_zero": [
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36
    ]
  },
  "decision_rules": {
    "early_reference_layers": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12
    ],
    "sustained_layers": 3,
    "bootstrap_samples": 2000,
    "receiver_for_route_to_fact": 36
  },
  "source_hashes": {
    "experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\primary\\shard-0\\layerwise_rows.jsonl": "231f1edc4b3020696993277a00ca2fdfe24cdec67866a871f71eff1f50287f1e",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\replication\\shard-0\\layerwise_rows.jsonl": "f6fc646b9154ef136455d7e73bc402c02c62f2da4bcdd8faf7e6520925f26429",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\primary\\states-0.npz": "0449cc9c54c32035eb0b0d16e7a15530cbe57d4c7590453794d0f21162008620",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\replication\\states-0.npz": "0449cc9c54c32035eb0b0d16e7a15530cbe57d4c7590453794d0f21162008620",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\analysis\\qwen\\layerwise.csv": "2fdd2de19ac42b1ff73da87229792571415fe30961fd3ceac30774f13689081f",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\analysis\\qwen\\validation_later_knowledge.csv": "e3658cb83089d863794c0cefaf23829aa031f7f56167e151be9ab9af0841c2db"
  },
  "analysis_hashes": {
    "scripts\\analyze_existing_qwen_timing.py": "f5928f378c20126bcbda650f2c472d79a7c93c08c1c8a27d7ad6ab0c010834f1",
    "experiment_plan.md": "aa0bdaea6da3aca965ac38f372cb9e50240223543a3fa33efd8a1703bba3af03",
    "研究对象定义.md": "a32c143ff621f31fe6a9e6941f7aafe40bcc40528da99441975de214469ec696"
  },
  "timestamp_utc": "2026-09-07T08:17:52.944020+00:00"
}


==> anc/evidence/route_strength_timing/qwen_natural_manifest.json <==
{
  "experiment_id": "当前论文实验021",
  "created_at_utc": "2026-09-07T08:17:52.944020+00:00",
  "merge_inputs": {
    "experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\primary\\shard-0\\layerwise_rows.jsonl": "231f1edc4b3020696993277a00ca2fdfe24cdec67866a871f71eff1f50287f1e",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\replication\\shard-0\\layerwise_rows.jsonl": "f6fc646b9154ef136455d7e73bc402c02c62f2da4bcdd8faf7e6520925f26429",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\primary\\states-0.npz": "0449cc9c54c32035eb0b0d16e7a15530cbe57d4c7590453794d0f21162008620",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\replication\\states-0.npz": "0449cc9c54c32035eb0b0d16e7a15530cbe57d4c7590453794d0f21162008620",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\analysis\\qwen\\layerwise.csv": "2fdd2de19ac42b1ff73da87229792571415fe30961fd3ceac30774f13689081f",
    "experiments\\natural_single_country_20260906\\synced_attempt3\\analysis\\qwen\\validation_later_knowledge.csv": "e3658cb83089d863794c0cefaf23829aa031f7f56167e151be9ab9af0841c2db"
  },
  "analysis_inputs": {
    "scripts\\analyze_existing_qwen_timing.py": "f5928f378c20126bcbda650f2c472d79a7c93c08c1c8a27d7ad6ab0c010834f1",
    "experiment_plan.md": "aa0bdaea6da3aca965ac38f372cb9e50240223543a3fa33efd8a1703bba3af03",
    "研究对象定义.md": "a32c143ff621f31fe6a9e6941f7aafe40bcc40528da99441975de214469ec696"
  },
  "outputs": {
    "results\\每国家对逐层路由与事实强度.jsonl": {
      "bytes": 1815014,
      "sha256": "e477cff6f1f24a1864a93c181335e285a303fe602dd11082abc7babc98371604"
    },
    "results\\逐层自然路由与事实强度汇总.csv": {
      "bytes": 22019,
      "sha256": "d44c448c7dc8dc851bee5f1bd70e755a06e9e3b00c28563fcc65bbbccc97f58b"
    },
    "results\\逐层因果作用汇总.csv": {
      "bytes": 11494,
      "sha256": "eb61bc8edd2bf57d2a02a1ba56b926a391a8619af7e8a0c35e7e07503af4e2da"
    },
    "results\\路由增强与事实作用时序.png": {
      "bytes": 264734,
      "sha256": "8a4c079b2ee5f9822b7405b245509341c1a511ec0141579bedb18f88adc7b04c"
    },
    "results\\路由增强与事实作用时序.pdf": {
      "bytes": 29201,
      "sha256": "fa883ab813ee162991734dab6aee38dbdf7039ed2fbd948f28066631a4978fd6"
    },
    "results\\结论.json": {
      "bytes": 3241,
      "sha256": "54b930ac943f8bcd1dd40db93a37b2b6aa865a4fbc9b00aedc1940cbd5d57fb9"
    }
  },
  "command": "python -X utf8 scripts/analyze_existing_qwen_timing.py"
}


==> anc/evidence/route_strength_timing/qwen_natural_strength.csv <==
layer,pairs,route_absolute_coefficient_mean,route_absolute_coefficient_ci_low,route_absolute_coefficient_ci_high,route_absolute_coefficient_minus_early_mean,route_absolute_coefficient_minus_early_ci_low,route_absolute_coefficient_minus_early_ci_high,route_state_relative_coefficient_mean,route_state_relative_coefficient_ci_low,route_state_relative_coefficient_ci_high,route_state_relative_coefficient_minus_early_mean,route_state_relative_coefficient_minus_early_ci_low,route_state_relative_coefficient_minus_early_ci_high,route_pair_alignment_mean,route_pair_alignment_ci_low,route_pair_alignment_ci_high,route_pair_alignment_minus_early_mean,route_pair_alignment_minus_early_ci_low,route_pair_alignment_minus_early_ci_high,target_fact_score_mean,target_fact_score_ci_low,target_fact_score_ci_high,target_fact_score_minus_early_mean,target_fact_score_minus_early_ci_low,target_fact_score_minus_early_ci_high,target_fact_points_correctly_mean,target_fact_points_correctly_ci_low,target_fact_points_correctly_ci_high,target_fact_points_correctly_minus_early_mean,target_fact_points_correctly_minus_early_ci_low,target_fact_points_correctly_minus_early_ci_high
1,24,0.0783622793756379,0.07266378366782207,0.08452018049680633,-0.18550727238091488,-0.2069701950816536,-0.16651290773783994,0.005628210237344511,0.005194625135418826,0.0061038372604950855,-0.003420156793055852,-0.0039904623984286765,-0.0029451243369707073,0.9055660098897533,0.8799069714294956,0.9292836456547142,0.06827848314869868,0.04574195324258907,0.08843024079314347,0.0036435170938299657,0.002383695775400459,0.005017791294752287,-0.05309568427118292,-0.07886587454344812,-0.026589942630102496,0.59375,0.53125,0.6666666666666666,0.032986111111111105,-0.02693142361111111,0.09548611111111109
2,24,0.10409797483115131,0.09646665577824014,0.11277757679187074,-0.15977157692540142,-0.17726168247906576,-0.1447220693448137,0.005823075216236565,0.005410556414113557,0.006305711386981121,-0.0032252918141637975,-0.0036864844820507,-0.002810761268137333,0.921209442513424,0.9023290400189623,0.9391928131743468,0.0839219157723695,0.06820902253010248,0.0991853087420954,0.00400959471638392,0.002267574628300887,0.005762696259444055,-0.05272960664862897,-0.07879179559307532,-0.028205604274540372,0.6041666666666666,0.5208333333333334,0.6877604166666652,0.04340277777777777,-0.02777777777777778,0.11805555555555554
3,24,0.12856940545046516,0.11791837078401571,0.14119954925466063,-0.13530014630608758,-0.14946722144136318,-0.12211310249685646,0.006840016288415085,0.006267835659746369,0.007531837273399783,-0.0022083507419852775,-0.002519456029273847,-0.0018924812995581158,0.8815596836588767,0.8645592710528647,0.8975864535657213,0.044272156917822054,0.031590657144817756,0.055770005486223545,0.008711992729028376,0.0036159707238160384,0.012882304366697397,-0.04802720863598451,-0.07100361141010075,-0.02464108277209663,0.6041666666666666,0.53125,0.6875,0.04340277777777777,-0.01128472222222223,0.09982638888888888
4,24,0.18161021218943318,0.1639802674382962,0.20119952875348152,-0.08225933956711955,-0.09095477156671265,-0.07489257012614524,0.009194895698398714,0.008328846060533454,0.01021059126648483,0.00014652866799835101,-0.00011343735272627349,0.00039052408251804253,0.8363603796817541,0.8162864203605362,0.8546758392656824,-0.0009271470593003502,-0.012777806388164618,0.010286167314868153,0.020888470850574475,0.00012275361077627173,0.038548011002421834,-0.03585073051443841,-0.05580600072234018,-0.01824845258359903,0.6041666666666666,0.53125,0.6666666666666666,0.04340277777777777,-0.0017361111111111143,0.08943142361111098
5,24,0.208510281160425,0.18757447681085349,0.23235573422288494,-0.05535927059612775,-0.062260049067541755,-0.04875634493062611,0.009430812878885505,0.008502735977471669,0.010464245102515788,0.00038244584848514106,0.00011605601606455273,0.0006490056219710408,0.8444889400142391,0.8269999423083675,0.8602940381414771,0.007201413273184562,-0.0023845910657938076,0.01756799107925077,0.020835301964931812,-0.000994191905435097,0.039653726570880586,-0.035903899400081075,-0.05550679101334278,-0.018240058299680745,0.5729166666666666,0.4791666666666667,0.6666666666666666,0.012152777777777775,-0.048611111111111126,0.0755425347222221
6,24,0.22880929696069888,0.2045770979529536,0.2573043245232743,-0.03506025479585383,-0.04253513758132196,-0.02798816253804331,0.009352549075291655,0.008370412111150747,0.010505342240929456,0.0003041820448912917,-1.2470025185180773e-05,0.0006380661824619453,0.8501022472065148,0.8355658781489312,0.8640128310815848,0.01281472046546008,0.004576837044525266,0.02201879144129301,0.02368107531219721,0.002041021254262887,0.04326250852221467,-0.033058126052815676,-0.05157497584096341,-0.017531636940616914,0.53125,0.4583333333333333,0.59375,-0.029513888888888895,-0.08072916666666667,0.019097222222222213
7,24,0.2742201876639487,0.24694404266808792,0.30860714158277813,0.01035063590739596,0.0013621350680251753,0.019550673020801008,0.009248573170826996,0.008296448195803368,0.010409565884838826,0.00020020614042663188,-6.779493263926616e-05,0.0004807062447916007,0.8344220262239118,0.816783007574215,0.849922730169983,-0.0028655005171428077,-0.011024766423016637,0.00561178184769321,0.03105800354387611,0.0023433668829966336,0.056369554093301605,-0.025681197821136773,-0.043223046251662504,-0.008789175908976992,0.6041666666666666,0.5416666666666666,0.6666666666666666,0.04340277777777777,0.001736111111111105,0.08333333333333331
8,24,0.2861292140995888,0.25568992732751616,0.32076138972808893,0.022259662343036033,0.012596274890039843,0.03304107828624912,0.00870765608413447,0.007844106381860593,0.009857998452416576,-0.0003407109462658942,-0.0005975891759616764,-5.942871014099511e-05,0.8042771240955279,0.7861650308428069,0.8223796132764416,-0.03301040264552669,-0.044000405417959,-0.022897946629624664,0.037092752483052514,0.01168917213411381,0.060779173539291756,-0.019646448881960373,-0.033582821968464786,-0.007255794018386872,0.5729166666666666,0.5104166666666666,0.6354166666666666,0.012152777777777771,-0.026931423611111126,0.05381944444444443
9,24,0.38934627289729457,0.3527826150250922,0.4298453092554794,0.12547672114074182,0.11090187516329864,0.14121752931969261,0.010416162527440103,0.009498978744026129,0.011474091691044373,0.0013677954970397397,0.0010406988089372957,0.0016629573317063066,0.7936788730340204,0.7755538823214776,0.8107336960723005,-0.04360865370703429,-0.05928607685733935,-0.028225020295429587,0.07905976210410397,0.020420678809750827,0.13843190415451923,0.022320560739091083,-0.010769483182012764,0.060197559329776565,0.5,0.5,0.5,-0.060763888888888895,-0.09461805555555557,-0.02343750000000001
10,24,0.392984039978415,0.35866163802677914,0.43395381091830765,0.1291144882218622,0.11495093432966659,0.1445161733900868,0.010639473487896145,0.009678627017516454,0.01173993430985106,0.0015911064574957803,0.0013203053299043052,0.0018941299349824919,0.783110913373214,0.7655901874886639,0.7982730465724209,-0.05417661336784065,-0.06755231411705509,-0.039906150162577,0.08818647405132651,0.035277179585924995,0.14161540024603403,0.031447272686313636,0.006395609506775045,0.06234294077465974,0.5,0.5,0.5,-0.060763888888888895,-0.09290364583333335,-0.02517361111111112
11,24,0.4233943942764009,0.390217785982858,0.46322486676205954,0.1595248425198482,0.14493636196405008,0.17547714416384777,0.010838140443153227,0.00989913967753559,0.011793417046238104,0.0017897734127528635,0.0015114742924620735,0.0020780728372346334,0.7918876918796797,0.7756865650985172,0.807894576359077,-0.045399834861374964,-0.059954599854244194,-0.03180672587252555,0.12996852312547466,0.07575062366668135,0.18863985597078373,0.07322932176046176,0.041412539258185964,0.10821978324335707,0.5,0.5,0.5,-0.060763888888888895,-0.09635416666666667,-0.021679687500000124
12,24,0.4704010621951736,0.4375263146050494,0.5058636194488483,0.2065315104386208,0.1872429177342891,0.22678405275453412,0.012460839256781384,0.011595196448500855,0.013373671269875202,0.0034124722263810213,0.0028558042404954126,0.003974240359440717,0.8007869893217395,0.7821222133578326,0.8186240807989579,-0.03650053741931505,-0.05393844019303604,-0.021207162658411122,0.2337349484053751,0.1574800328700803,0.3125225982104892,0.17699574704036222,0.12584308489289875,0.24022410793043797,0.5416666666666666,0.5104166666666666,0.5833333333333334,-0.019097222222222227,-0.06944444444444445,0.033854166666666664
13,24,0.44784287321346694,0.4145031052093954,0.48426415297020486,0.18397332145691422,0.16415564870593696,0.2059432896648251,0.010375966594932081,0.009629055682529352,0.01122708035331643,0.0013275995645317177,0.0008090037025059717,0.0018635063478800974,0.8002735275057917,0.7818560964631536,0.8189634643106497,-0.037013999235262884,-0.052429039761091964,-0.022497137352575598,0.19594537870337567,0.14145990821222465,0.2513433617539704,0.1392061773383628,0.10650509986888261,0.17465608045467887,0.5208333333333334,0.5,0.5520833333333334,-0.03993055555555556,-0.08769531250000001,0.017361111111111088
14,24,0.4361767793712959,0.405463753912834,0.4731346432459669,0.17230722761474315,0.1529361965043679,0.19323430262933436,0.009555090108501897,0.00887378857655484,0.010300434489238475,0.0005067230781015346,6.154382831662603e-06,0.0009914709875241915,0.8008792328665594,0.7805353897315092,0.8206256015377529,-0.03640829387449516,-0.053386275017796324,-0.01968963455349675,0.1647867673697571,0.11546829441407075,0.2167764428731364,0.1080475660047442,0.07868012438560122,0.14037814126883807,0.5,0.5,0.5,-0.060763888888888895,-0.09375,-0.025151909722222334
15,24,0.4331053293604077,0.4019713312988344,0.468035892967438,0.16923577760385491,0.15058845486877773,0.18874902890565745,0.008903545502578127,0.008292635113549671,0.0096706301407361,-0.0001448215278222365,-0.0005899639128831043,0.00033304493860448516,0.7988987723772097,0.7812770856165968,0.8175604521997101,-0.038388754363844785,-0.05466701958516749,-0.021724988153274245,0.15688658226281404,0.10583379100232075,0.2068835119367577,0.10014738089780116,0.06724264806171049,0.132528800443553,0.4895833333333333,0.46875,0.5,-0.07118055555555557,-0.10243055555555557,-0.03559027777777778
16,24,0.40237813386313775,0.3733382158898076,0.4358824589161539,0.13850858210658493,0.12270875497271569,0.15505033529787315,0.008555691360236694,0.007981670976948373,0.00923932977832861,-0.0004926756701636683,-0.0009610414386250136,-3.251080558738973e-05,0.7867554601307211,0.7660169835634648,0.8059976742671373,-0.05053206661033338,-0.06827655753181523,-0.03353019732763443,0.1426470964991798,0.08806462314290305,0.19933226071880195,0.08590789513416691,0.052968474196925144,0.12105754361229316,0.5208333333333334,0.5,0.5520833333333334,-0.03993055555555556,-0.07812500000000001,0.004340277777777772
17,24,0.4568169812786964,0.42804266640718047,0.493446518107466,0.1929474295221437,0.17555457800893376,0.21092223241142127,0.008485768734340815,0.007925404953100299,0.009132493700961444,-0.0005625982960595488,-0.0010064550093737668,-0.00011177941309280261,0.787360366574258,0.7689862340346921,0.8066874093267615,-0.049927160166796526,-0.06349336310226228,-0.03653738158574561,0.21688801717634001,0.12771252844637881,0.3005105228240912,0.16014881581132714,0.09280941175942796,0.22543075885887445,0.5208333333333334,0.5,0.5520833333333334,-0.03993055555555556,-0.08161892361111112,0.005230034722222108
18,24,0.4789148387525242,0.44744918856700966,0.5127717707717684,0.2150452869959715,0.19564146060093757,0.236431188654921,0.008859656264785383,0.008303094250549656,0.009506824755313921,-0.00018871076561497913,-0.0007148187636697859,0.0003084701365917611,0.7953271714353871,0.7785688669137646,0.8117605783051615,-0.04196035530566755,-0.056304785757548534,-0.027501083077200054,0.2266582208685577,0.14193027799095337,0.31897680459078404,0.16991901950354482,0.10779750886942006,0.23793976733368755,0.53125,0.5,0.5625,-0.029513888888888895,-0.07899305555555557,0.026041666666666657
19,24,0.6241047090223751,0.5825650575462848,0.6736459244289513,0.36023515726582245,0.32560089509569073,0.3944727553852751,0.010397034319052489,0.009710749906613265,0.011210264089486235,0.001348667288652126,0.0006601864612847952,0.0020449401792201273,0.8158037430998258,0.7941379616724115,0.8356328072886103,-0.021483783641228816,-0.0376788063134145,-0.0062910333870949235,0.3843691162765026,0.2562308704170088,0.515801985771395,0.32762991491148974,0.22260622714061354,0.4348310634030692,0.6458333333333334,0.59375,0.7083333333333334,0.08506944444444443,0.021701388888888878,0.14496527777777776
20,24,0.5971455875528351,0.5567865891363887,0.6405640532690711,0.33327603579628234,0.30287270604918143,0.36817613344511724,0.009648543356636825,0.008997282010773844,0.01040262414772546,0.0006001763262364629,-1.700133448517967e-05,0.0011801806798736577,0.8072035639436073,0.7825052097158367,0.8288339008772935,-0.03008396279744727,-0.0476604380183038,-0.01265647419735852,0.411259101703763,0.2741811651348447,0.5479671051337693,0.3545199003387501,0.23676068145964316,0.47624915509652765,0.65625,0.59375,0.71875,0.0954861111111111,0.026888020833333325,0.16232638888888887
21,24,0.8747869442051911,0.8090123143527891,0.9481714075174051,0.6109173924486383,0.550746867627007,0.6805191561469144,0.014117284021845124,0.01301708712345037,0.015287577059982245,0.0050689169914447585,0.0039999584306626155,0.006168606749001942,0.7829004624439473,0.7476838977807608,0.8142408671859712,-0.05438706429710721,-0.08641594170985542,-0.023412208837808035,1.2888000775128603,0.8285167886720349,1.7723601546914627,1.2320608761478473,0.8034851703331141,1.730446731114754,0.6979166666666666,0.6041666666666666,0.7916666666666666,0.1371527777777778,0.04340277777777777,0.22569444444444442
22,24,1.1846989999186477,1.0955165706983303,1.2898640186406867,0.920829448162095,0.8424789386471333,1.0142455057652002,0.016606218113014423,0.015367559169440966,0.018014106045645083,0.007557851082614061,0.006511396845104035,0.008680068104580062,0.8091282587975793,0.7816672181198612,0.8340635879458866,-0.028159267943475296,-0.05798082581559964,0.0003908482806338791,2.1137318648397923,1.5707426084050289,2.7813163388520477,2.0569926634747793,1.5075674142473137,2.6910233501243357,0.71875,0.625,0.8229166666666666,0.15798611111111113,0.0546875,0.25523003472222217
23,24,1.5044883796286685,1.38030175797617,1.6416216748582961,1.240618827872116,1.1283182421601572,1.3693964158464353,0.01964439347555393,0.018091664022177757,0.021395069131336625,0.010596026445153568,0.00920560737749526,0.01205690702675388,0.8230291037616905,0.791833699645773,0.8486505091356464,-0.014258422979364008,-0.04441071326757399,0.012205819855640353,3.6845706465343633,2.8488964528466263,4.608120439977695,3.6278314451693507,2.749564994147365,4.573873520609939,0.7395833333333334,0.65625,0.8229166666666666,0.17881944444444445,0.09459635416666665,0.265625
24,24,1.86792973961301,1.707369213213716,2.049437107113711,1.6040601878564573,1.458146333278005,1.773498736424788,0.02515215535411237,0.02296508934951553,0.02728928296681907,0.016103788323712006,0.014068704866854695,0.01835418372938518,0.8223912138173968,0.7905546080168168,0.8517813024587929,-0.014896312923657853,-0.04630114553034795,0.013050073036274592,5.519300887982051,4.056239657041927,7.065828311257063,5.462561686617037,3.9546623109747365,7.049896213344899,0.75,0.65625,0.8333333333333334,0.18923611111111113,0.09114583333333331,0.2890625
25,24,2.7358351442544655,2.4461534685232835,3.011110812108421,2.4719655924979125,2.1986580630877453,2.7705627823026964,0.035012404542654495,0.03149792132329524,0.038772280629914835,0.025964037512254123,0.02245620948922369,0.02968721913137759,0.7972937910485398,0.7643676714724515,0.8278894713298417,-0.03999373569251475,-0.07148241124509629,-0.0076438949865628115,10.699408143758774,7.906027498158315,13.968135439666609,10.64266894239376,7.600668629956194,13.820338949373816,0.7395833333333334,0.6875,0.7916666666666666,0.17881944444444442,0.10677083333333331,0.2526258680555555
26,24,2.8768885712225205,2.5576592607373017,3.2437389152366847,2.6130190194659675,2.2742536688601453,2.9565975773175523,0.03761930493764879,0.03353307680509527,0.04212213939732628,0.028570937907248434,0.024418007315299747,0.03304964749310483,0.7886533708301134,0.7554508543558168,0.8201367291403859,-0.04863415591094108,-0.08251510280470907,-0.01575368359798133,12.29485254486402,8.907685319334268,16.066965733965233,12.238113343499007,8.855225231482361,16.070454466216948,0.8229166666666666,0.75,0.8958333333333334,0.2621527777777778,0.19357638888888887,0.3298611111111111
27,24,4.186818062223804,3.761000954038852,4.664166456405195,3.9229485104672506,3.51769406022961,4.367141478120809,0.04962877259406726,0.044285651590390836,0.05508565465722813,0.0405804055636669,0.035500409786444365,0.0464491756416171,0.8002035265946484,0.7684545409945874,0.8308241734379014,-0.03708400014640621,-0.06755427512029652,-0.005162015266009234,25.505647003650665,18.813339051355918,33.04864182919263,25.448907802285657,18.653700378365496,32.73837456608587,0.6770833333333334,0.6041666666666666,0.7604166666666666,0.11631944444444443,0.03559027777777777,0.20399305555555555
28,24,10.78841264212994,10.093856040140698,11.482995563375452,10.524543090373385,9.843719883525187,11.229739415618731,0.10128434960676519,0.09482296203384626,0.10798267959824852,0.09223598257636483,0.08600841719138894,0.09898915202512824,0.7839524284285523,0.7473239973745277,0.8181590363228176,-0.05333509831250229,-0.09120791934407392,-0.018630874730137793,373.8900412718455,323.08268205920854,427.0607884844144,373.83330207048044,322.5480349331956,427.47954673951136,0.96875,0.9166666666666666,1.0,0.4079861111111111,0.3506944444444445,0.46009114583333327
29,24,11.532237738119434,10.751572268101027,12.290044992126367,11.268368186362883,10.469626530517138,12.069013311280285,0.10312553594749958,0.09638122966347387,0.1100911851567729,0.09407716891709923,0.0871556481589873,0.10111365249987288,0.7834609984863463,0.7466247108371912,0.8199983615818254,-0.053826528254708315,-0.09100122636782404,-0.016017550265360614,416.5331780910492,363.3132607499758,472.6046741227309,416.4764388896842,361.0641852645645,471.755701981869,0.9375,0.875,0.9895833333333334,0.37673611111111116,0.3125,0.43315972222222215
30,24,12.636946877282048,11.719769022090986,13.47717652674597,12.373077325525495,11.51275667788518,13.317172673550898,0.10089502463301857,0.0940462216823401,0.10774342420488658,0.09184665760261822,0.08503760772155187,0.09896463963295142,0.7816389927564852,0.7417761902971791,0.8174961135618958,-0.055648533984569336,-0.09584305679805755,-0.01710390116181356,505.5692071914673,436.056373266379,576.9160968144735,505.51246799010227,438.9232319902435,578.0859448383466,0.9166666666666666,0.84375,0.9791666666666666,0.35590277777777785,0.2890625,0.4140625
31,24,14.81995065958276,13.829515631900408,15.80340988367013,14.556081107826207,13.567735465225695,15.54669330865733,0.08426568153906848,0.07874717501537723,0.09014207556027085,0.0752173145086681,0.06928534143286559,0.08090605908016685,0.7703506176391475,0.7320620084620807,0.803493457183184,-0.06693690910190707,-0.1052283865866417,-0.03128864106408094,746.1120052337646,652.6095646540324,840.5811754624049,746.0552660323997,652.5594836742506,846.9149827757807,0.9270833333333334,0.8541666666666666,0.9895833333333334,0.3663194444444445,0.2916449652777778,0.4384114583333331
32,24,37.82627550350497,36.22192846700405,39.364996183548065,37.56240595174842,35.96767302017501,39.05229882025337,0.17543542868536646,0.16722481441302744,0.183271932027317,0.1663870616549661,0.15859740032681507,0.17389857433377717,0.8377111088164367,0.8091468901047534,0.8657399337931385,0.00042358207538200726,-0.029106500265256675,0.029984103731239317,3378.3132667541504,2920.1276626586914,3845.335862827301,3378.2565275527854,2896.2976627163484,3849.261646015963,0.9791666666666666,0.9375,1.0,0.41840277777777785,0.36371527777777773,0.4678819444444444
33,24,60.55057714580306,57.92495048660085,63.09986673499545,60.286707594046504,57.69722487467356,62.91684171151551,0.2425263759126887,0.23164770740238136,0.25312613247392995,0.23347800888228834,0.22260539356405817,0.24483590262446245,0.7777206686166475,0.7442677872930394,0.8121674336138174,-0.05956685812440705,-0.0947806271915361,-0.024241189557048053,11844.604891459147,10412.521673774718,13117.361796951294,11844.548152257783,10554.672437251516,13130.873315719306,1.0,1.0,1.0,0.4392361111111111,0.4071180555555555,0.4756944444444444
34,24,78.46241173865768,75.62344658893244,81.45243071985394,78.19854218690112,75.35611717911644,81.14527552986561,0.24971532456913717,0.24117299655919963,0.2587719913541299,0.24066695753873682,0.23168537643939613,0.2504198032036947,0.7697722593176275,0.7397760754546437,0.8012783518395102,-0.0675152674234271,-0.09883396253983633,-0.03679934683140586,20560.780298868816,18679.72997716268,22300.186600367226,20560.72355966745,18698.041560459387,22169.160896558995,1.0,1.0,1.0,0.4392361111111111,0.40625,0.4739583333333333
35,24,91.5761485285705,88.30454009694131,94.95728639372972,91.31227897681394,88.07608405934965,94.57642201252207,0.24376612205562206,0.234682874285386,0.25324494913667195,0.23471775502522166,0.22629089828318227,0.24382935798857192,0.7870343809087323,0.7581662964520287,0.8157420284352759,-0.050253145832322176,-0.07961789835519412,-0.0197450159747834,25094.48013305664,22668.433145141604,27267.70413614909,25094.42339385528,22577.929046765094,27262.914489390732,1.0,1.0,1.0,0.4392361111111111,0.40451388888888884,0.4756944444444444
36,24,99.39038858641341,95.83462816766553,102.94585828021255,99.12651903465684,95.77900756726568,102.767690478644,0.3165622421249677,0.3048588020224683,0.327782949605534,0.30751387509456735,0.2959303971665726,0.3195818881043673,0.7886175604257123,0.7593984774993912,0.8199257958738915,-0.04866996631534232,-0.08030809815506346,-0.015806298923600002,29309.306233723957,26158.43022079468,32280.864049021402,29309.249494522595,26252.76717736541,32219.248634146068,1.0,1.0,1.0,0.4392361111111111,0.4053819444444444,0.47309027777777785


==> anc/evidence/route_strength_timing/three_model_paired_conclusion.json <==
{
  "experiment_id": "当前论文实验023",
  "status": "done",
  "evidence_level": "existing-data diagnostic reanalysis of a different paired-question protocol",
  "direct_replication_of_experiment_021": false,
  "models": [
    "qwen",
    "llama",
    "gemma"
  ],
  "tasks": [
    "continent_noun",
    "continent_adjective",
    "continent_code"
  ],
  "validation_pairs_per_model_task": 6,
  "reload_check": {
    "component_missing_count": 0,
    "component_numeric_mismatch_count": 0,
    "component_pair_count": 5292,
    "knowledge_missing_count": 0,
    "knowledge_numeric_mismatch_count": 0,
    "knowledge_pair_count": 15876
  },
  "decision_rule": {
    "natural_coordinate_reference": "first third of each model depth, evaluated separately in validation A and B",
    "coordinate_rise": "both validation-split means exceed their own early reference for three consecutive layers",
    "stable_causal_layer": "both validation splits have positive original-control score and at least 80% positive per-question controls",
    "sustained_causal_onset": "three consecutive stable causal layers"
  },
  "results": {
    "qwen": {
      "continent_noun": {
        "route_coordinate_above_early_reference_onset": 18,
        "content_coordinate_above_early_reference_onset": 19,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 28,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [],
        "content_answer_stable_layers": [
          28,
          29,
          30,
          32,
          33,
          34,
          35,
          36
        ],
        "route_to_fixed_later_fact_stable_layers": [],
        "route_coordinate_above_early_intervals": "13-36",
        "content_coordinate_above_early_intervals": "13-36",
        "early_reference_layers": [
          1,
          12
        ],
        "fixed_later_fact_receiver_layer": 34
      },
      "continent_adjective": {
        "route_coordinate_above_early_reference_onset": 20,
        "content_coordinate_above_early_reference_onset": 23,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 27,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [],
        "content_answer_stable_layers": [
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36
        ],
        "route_to_fixed_later_fact_stable_layers": [],
        "route_coordinate_above_early_intervals": "13-36",
        "content_coordinate_above_early_intervals": "13-36",
        "early_reference_layers": [
          1,
          12
        ],
        "fixed_later_fact_receiver_layer": 34
      },
      "continent_code": {
        "route_coordinate_above_early_reference_onset": 18,
        "content_coordinate_above_early_reference_onset": 22,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 27,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [],
        "content_answer_stable_layers": [
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36
        ],
        "route_to_fixed_later_fact_stable_layers": [
          32,
          33
        ],
        "route_coordinate_above_early_intervals": "13-36",
        "content_coordinate_above_early_intervals": "13-36",
        "early_reference_layers": [
          1,
          12
        ],
        "fixed_later_fact_receiver_layer": 34
      }
    },
    "llama": {
      "continent_noun": {
        "route_coordinate_above_early_reference_onset": 10,
        "content_coordinate_above_early_reference_onset": 11,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 16,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [],
        "content_answer_stable_layers": [
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28
        ],
        "route_to_fixed_later_fact_stable_layers": [],
        "route_coordinate_above_early_intervals": "10-28",
        "content_coordinate_above_early_intervals": "10-28",
        "early_reference_layers": [
          1,
          9
        ],
        "fixed_later_fact_receiver_layer": 28
      },
      "continent_adjective": {
        "route_coordinate_above_early_reference_onset": 10,
        "content_coordinate_above_early_reference_onset": 10,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 15,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [],
        "content_answer_stable_layers": [
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28
        ],
        "route_to_fixed_later_fact_stable_layers": [],
        "route_coordinate_above_early_intervals": "10-28",
        "content_coordinate_above_early_intervals": "10-28",
        "early_reference_layers": [
          1,
          9
        ],
        "fixed_later_fact_receiver_layer": 28
      },
      "continent_code": {
        "route_coordinate_above_early_reference_onset": 10,
        "content_coordinate_above_early_reference_onset": 11,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 15,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [
          15,
          24
        ],
        "content_answer_stable_layers": [
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28
        ],
        "route_to_fixed_later_fact_stable_layers": [],
        "route_coordinate_above_early_intervals": "10-28",
        "content_coordinate_above_early_intervals": "10-28",
        "early_reference_layers": [
          1,
          9
        ],
        "fixed_later_fact_receiver_layer": 28
      }
    },
    "gemma": {
      "continent_noun": {
        "route_coordinate_above_early_reference_onset": 17,
        "content_coordinate_above_early_reference_onset": null,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 25,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [
          24
        ],
        "content_answer_stable_layers": [
          21,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33
        ],
        "route_to_fixed_later_fact_stable_layers": [],
        "route_coordinate_above_early_intervals": "12-34",
        "content_coordinate_above_early_intervals": "12-34",
        "early_reference_layers": [
          1,
          11
        ],
        "fixed_later_fact_receiver_layer": 33
      },
      "continent_adjective": {
        "route_coordinate_above_early_reference_onset": 12,
        "content_coordinate_above_early_reference_onset": null,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 24,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [],
        "content_answer_stable_layers": [
          22,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33
        ],
        "route_to_fixed_later_fact_stable_layers": [],
        "route_coordinate_above_early_intervals": "12-34",
        "content_coordinate_above_early_intervals": "12-34",
        "early_reference_layers": [
          1,
          11
        ],
        "fixed_later_fact_receiver_layer": 33
      },
      "continent_code": {
        "route_coordinate_above_early_reference_onset": 13,
        "content_coordinate_above_early_reference_onset": 23,
        "route_answer_sustained_onset": null,
        "content_answer_sustained_onset": 26,
        "route_to_fixed_later_fact_sustained_onset": null,
        "route_answer_stable_layers": [],
        "content_answer_stable_layers": [
          21,
          22,
          26,
          27,
          28,
          31,
          32,
          33
        ],
        "route_to_fixed_later_fact_stable_layers": [],
        "route_coordinate_above_early_intervals": "12-34",
        "content_coordinate_above_early_intervals": "12-34",
        "early_reference_layers": [
          1,
          11
        ],
        "fixed_later_fact_receiver_layer": 33
      }
    }
  },
  "model_interpretation": {
    "qwen": "The paired global-route protocol shows a mid-layer increase in the normalized route coordinate before sustained content-answer dependence, but it does not provide a stable three-layer route-answer or route-to-fixed-fact window. The separate natural single-country experiment 021 supplies the clean route-strength-before-later-fact trajectory.",
    "gemma": "Gemma provides a partial overlapping analogue: the normalized global-route coordinate is high in the middle layers, content deletion becomes stably consequential from the early twenties, and route deletion passes at layer 24 only. No stable route-to-fixed-later-fact window is identified.",
    "llama": "Llama does not show the same clean trajectory: its normalized route coordinate is already high early and then declines, route deletion has no sustained stable window, and content deletion becomes stably consequential from layers 15-16."
  },
  "source_hashes": {
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\analysis\\component_lifecycle_curves.csv": "ff8fd5bdfd73ef5d4e99e174bbfae99fd82b8b9352de22ace41b479db1d65b40",
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\analysis\\downstream_knowledge_control_matrix.csv": "8b958cefb3b023b7c2cb2f91b95056b7e1f41e5b43247aa61caa7e80fc690f33",
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\analysis\\phase_summary.csv": "2273b806a5ee9a68fb9459501474bd6fbbaf822f00d93f04f4667b456944fcf5",
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\analysis\\summary.json": "e3b500688c1bd3075fa67f8e932ecfbc6ef7fef1284f352dfd0ebca257c8461a",
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\FINAL_MANIFEST.json": "2b6d69d32ba4553d5a0291dea04f1dac844c06b5978e92b034d630575b24441f"
  },
  "analysis_hashes": {
    "scripts\\analyze_existing_three_model_trajectories.py": "453f2a7ee1bcc17aa18e2fc58dfc488d6e5cd10652fc5e59ea1d7c00488ba084",
    "experiment_plan.md": "1289f08b3f969455ad0370a7b0919186e0025328f9fd01675d5b1283ebd268ad",
    "研究对象定义.md": "b5bfa12a2818c34c64ae5d846c53721822c8da897d21c6aeb1ca2c67209895ac"
  },
  "timestamp_utc": "2026-09-09T09:12:03.925724+00:00"
}


==> anc/evidence/route_strength_timing/three_model_paired_manifest.json <==
{
  "experiment_id": "当前论文实验023",
  "created_at_utc": "2026-09-09T09:12:03.925724+00:00",
  "merge_inputs": {
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\analysis\\component_lifecycle_curves.csv": "ff8fd5bdfd73ef5d4e99e174bbfae99fd82b8b9352de22ace41b479db1d65b40",
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\analysis\\downstream_knowledge_control_matrix.csv": "8b958cefb3b023b7c2cb2f91b95056b7e1f41e5b43247aa61caa7e80fc690f33",
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\analysis\\phase_summary.csv": "2273b806a5ee9a68fb9459501474bd6fbbaf822f00d93f04f4667b456944fcf5",
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\analysis\\summary.json": "e3b500688c1bd3075fa67f8e932ecfbc6ef7fef1284f352dfd0ebca257c8461a",
    "experiments\\2026-07-13-rrp2-information-control-pilot\\research_programs\\V13.0-遗留线索总账与机制深化候选-20260811\\严格参数检索路由生命周期_20260830\\remote_sync\\three_component_multitask_complete_20260831\\FINAL_MANIFEST.json": "2b6d69d32ba4553d5a0291dea04f1dac844c06b5978e92b034d630575b24441f"
  },
  "analysis_inputs": {
    "scripts\\analyze_existing_three_model_trajectories.py": "453f2a7ee1bcc17aa18e2fc58dfc488d6e5cd10652fc5e59ea1d7c00488ba084",
    "experiment_plan.md": "1289f08b3f969455ad0370a7b0919186e0025328f9fd01675d5b1283ebd268ad",
    "研究对象定义.md": "b5bfa12a2818c34c64ae5d846c53721822c8da897d21c6aeb1ca2c67209895ac"
  },
  "outputs": {
    "results\\三模型互补轨迹\\三模型双国家轨迹逐层汇总.csv": {
      "bytes": 124414,
      "sha256": "ac00d398374e3b75b758eee4d775fa1252183fb359ee18b02255762e3eb1cb31"
    },
    "results\\三模型互补轨迹\\三模型双国家轨迹判读.json": {
      "bytes": 12355,
      "sha256": "7e8cc335af09c2044698210071b4c3e3717939462eed5b9b36749262ce1b30ad"
    },
    "results\\三模型互补轨迹\\三模型双国家互补轨迹.pdf": {
      "bytes": 36952,
      "sha256": "31d67cd6ea3e70b015a7c5bd48515ff33dcc039275cc406d37ba9c9005b7d7da"
    },
    "results\\三模型互补轨迹\\三模型双国家互补轨迹.png": {
      "bytes": 364675,
      "sha256": "59b8caee214a73887575249471e36c7e0ff64fb292c18478679b3950a375898c"
    }
  },
  "command": "python -X utf8 scripts/analyze_existing_three_model_trajectories.py"
}


==> anc/evidence/route_strength_timing/three_model_paired_trajectories.csv <==
experiment_id,model,task,layer,relative_depth,validation_pair_count,route_normalized_coordinate_mean,route_normalized_coordinate_split_min,route_normalized_coordinate_split_max,route_target_pointing_mean,route_target_pointing_split_min,route_target_pointing_split_max,route_answer_effect_mean,route_answer_effect_split_min,route_answer_effect_split_max,route_answer_stable_both_splits,content_normalized_coordinate_mean,content_normalized_coordinate_split_min,content_normalized_coordinate_split_max,content_target_pointing_mean,content_target_pointing_split_min,content_target_pointing_split_max,content_answer_effect_mean,content_answer_effect_split_min,content_answer_effect_split_max,content_answer_stable_both_splits,fixed_later_fact_receiver_layer,route_to_fixed_later_fact_effect_mean,route_to_fixed_later_fact_effect_split_min,route_to_fixed_later_fact_effect_split_max,route_to_fixed_later_fact_stable_both_splits
当前论文实验023,qwen,continent_noun,1,0.027777777777777776,6,0.4330362027045294,0.41602255336199195,0.4500498520470669,1.0,1.0,1.0,-0.09374995604836536,-0.12499998013057241,-0.06249993196615833,False,0.07689430145226427,0.06172253208101439,0.09206607082351415,0.5,0.5,0.5,-0.03124993650999386,-0.04166662167699542,-0.0208332513429923,False,34,-93.61393229166667,-96.5107421875,-90.71712239583334,False
当前论文实验023,qwen,continent_noun,2,0.05555555555555555,6,0.47371693739132226,0.2818949565358002,0.6655389182468443,1.0,1.0,1.0,-0.010416658362980037,-0.020833262784435647,-5.394152442772526e-08,False,0.03516720718559923,0.027873064336274827,0.04246135003492363,0.5833333333333333,0.5,0.6666666666666666,-0.06250016571417898,-0.08333346333771867,-0.041666868090639284,False,34,-18.33056640625,-53.0283203125,16.3671875,False
当前论文实验023,qwen,continent_noun,3,0.08333333333333333,6,0.5424161361749307,0.32919184416520414,0.7556404281846573,1.0,1.0,1.0,-0.08333313180628467,-0.14583295261642587,-0.020833310996143457,False,0.03908690533282616,0.003211831903287665,0.07496197876236466,0.41666666666666663,0.3333333333333333,0.5,-0.11458343501544732,-0.16666665628387514,-0.06250021374701949,False,34,-74.81583658854167,-105.64778645833334,-43.98388671875,False
当前论文实验023,qwen,continent_noun,4,0.1111111111111111,6,0.6218739287497295,0.391365079162721,0.8523827783367378,1.0,1.0,1.0,-0.010416664010942135,-0.06250002485709653,0.041666696835212264,False,-0.003992191583239588,-0.0074788850722524725,-0.0005054980942267029,0.41666666666666663,0.3333333333333333,0.5,-0.09374991769133581,-0.1249997866883253,-0.06250004869434633,False,34,-48.950439453125,-52.38102213541666,-45.519856770833336,False
当前论文实验023,qwen,continent_noun,5,0.1388888888888889,6,0.5403415769309966,0.3317209222000568,0.7489622316619364,1.0,1.0,1.0,-0.020833346517974853,-0.12499988502289246,0.08333319198694275,False,0.006258065729810682,-2.3704347248909574e-05,0.012539835806870273,0.5,0.5,0.5,-0.04166685746774117,-0.0625000264311287,-0.02083368850435363,False,34,-51.16878255208333,-81.15657552083333,-21.18098958333333,False
当前论文实验023,qwen,continent_noun,6,0.16666666666666666,6,0.5726331055974124,0.3676280197955944,0.7776381913992304,1.0,1.0,1.0,5.825010399723718e-08,-0.0625000351004322,0.0625001516006402,False,0.1792397179278478,0.03411757256946109,0.3243618632862345,0.41666666666666663,0.3333333333333333,0.5,-0.09374976334765961,-0.10416674501539093,-0.0833327816799283,False,34,-60.67944335937499,-67.02897135416666,-54.32991536458333,False
当前论文实验023,qwen,continent_noun,7,0.19444444444444445,6,0.5203191626195985,0.33519594142604275,0.7054423838131543,1.0,1.0,1.0,-0.08333328388168107,-0.10416668286173565,-0.0624998849016265,False,0.1898323142297429,0.1494812182021303,0.23018341025735545,0.5833333333333333,0.5,0.6666666666666666,-0.04166679099034809,-0.08333342924743192,-1.5273326425813138e-07,False,34,-28.647745768229168,-37.54435221354167,-19.751139322916664,False
当前论文实验023,qwen,continent_noun,8,0.2222222222222222,6,0.4370856451107179,0.2231747205440312,0.6509965696774046,1.0,1.0,1.0,-0.05208335372905519,-0.08333339897944826,-0.020833308478662122,False,0.14264929309261712,0.11181728264672801,0.17348130353850624,0.5,0.5,0.5,-0.0833333871293386,-0.12499996610373879,-0.04166680815493842,False,34,-5.940999348958336,-51.67333984375001,39.791341145833336,False
当前论文实验023,qwen,continent_noun,9,0.25,6,0.468463099665615,0.18707906558731444,0.7498471337439155,1.0,1.0,1.0,-0.09375028934846341,-0.16666701153008034,-0.02083356716684648,False,0.11814509982570663,0.041892596224473055,0.1943976034269402,0.5833333333333333,0.5,0.6666666666666666,-0.09375005718902685,-0.10416669255452385,-0.08333342182352985,False,34,-55.39156087239584,-57.28385416666667,-53.499267578125014,False
当前论文实验023,qwen,continent_noun,10,0.2777777777777778,6,0.40783699867868206,0.08540230710871138,0.7302716902486527,1.0,1.0,1.0,-0.0833333359981528,-0.14583343643607805,-0.020833235560227575,False,0.032464428304359985,-0.042047208746877306,0.10697606535559727,0.5833333333333333,0.5,0.6666666666666666,-0.10416688844937502,-0.20833369500663443,-8.189211560261089e-08,False,34,-24.360188802083332,-40.33235677083333,-8.388020833333334,False
当前论文实验023,qwen,continent_noun,11,0.3055555555555556,6,0.45379488362043424,0.13302787861641677,0.7745618886244517,1.0,1.0,1.0,-0.0625001215764011,-0.14583340537258968,0.020833162219787482,False,-0.0219354964451344,-0.1762577483276624,0.1323867554373936,0.5833333333333333,0.5,0.6666666666666666,-0.03124996357958783,-0.04166673997193963,-0.020833187187236035,False,34,-7.250895182291664,-14.78125,0.2794596354166714,False
当前论文实验023,qwen,continent_noun,12,0.3333333333333333,6,0.5032242686573549,0.22741928371233458,0.7790292536023752,1.0,1.0,1.0,-0.06250009344997427,-0.12500010910540973,-7.779453881084919e-08,False,-0.006157980639994676,-0.32551932489833085,0.3132033636183415,0.5833333333333333,0.5,0.6666666666666666,-0.031249886788524847,-0.04166629422252299,-0.0208334793545267,False,34,-76.14115397135416,-78.13338216145833,-74.14892578125,False
当前论文实验023,qwen,continent_noun,13,0.3611111111111111,6,0.4210429655950569,0.09059237612390565,0.7514935550662081,0.8333333333333333,0.6666666666666666,1.0,-0.07291662320130854,-0.1041665780491409,-0.04166666835347617,False,0.1347985855633433,-0.016996347132548748,0.28659351825923535,0.5833333333333333,0.5,0.6666666666666666,-0.05208329500601395,-0.062499956897227094,-0.0416666331148008,False,34,-37.538167317708336,-64.19710286458334,-10.879231770833332,False
当前论文实验023,qwen,continent_noun,14,0.3888888888888889,6,0.41065895021036003,0.058809035484793805,0.7625088649359263,0.8333333333333333,0.6666666666666666,1.0,-0.11458331931377566,-0.18750025245026336,-0.041666386177287976,False,0.058882839346352245,0.015037037925539898,0.10272864076716459,0.5,0.5,0.5,-0.104166390983058,-0.1458332460024394,-0.062499535963676564,False,34,-93.384521484375,-162.009765625,-24.75927734375,False
当前论文实验023,qwen,continent_noun,15,0.4166666666666667,6,0.3959022069284905,0.0758153481965849,0.7159890656603961,0.8333333333333333,0.6666666666666666,1.0,-0.0729167897819328,-0.08333355607828707,-0.06250002348557852,False,0.11493135114511893,0.05711896564975696,0.1727437366404809,0.5,0.3333333333333333,0.6666666666666666,-0.09374999214621009,-0.10416680186487308,-0.0833331824275471,False,34,-88.19181315104167,-111.02913411458334,-65.3544921875,False
当前论文实验023,qwen,continent_noun,16,0.4444444444444444,6,0.4236768048506932,0.0808778094234517,0.7664758002779347,0.8333333333333333,0.6666666666666666,1.0,-0.020833270869843552,-0.041666567324379386,2.5584692281421795e-08,False,0.07690118617324322,-0.042931488107886044,0.1967338604543725,0.5,0.3333333333333333,0.6666666666666666,0.031249945482462252,0.020833297183950578,0.041666593780973926,False,34,-12.301839192708329,-41.87434895833333,17.27067057291667,False
当前论文实验023,qwen,continent_noun,17,0.4722222222222222,6,0.5338718380027397,0.24630814895696196,0.8214355270485175,1.0,1.0,1.0,-0.020833346984242475,-0.06250001880107448,0.020833324832589522,False,0.06649002044783059,-0.034572739427267164,0.16755278032292834,0.5833333333333333,0.5,0.6666666666666666,-0.020833399651261658,-0.041666832483315375,3.318079205838487e-08,False,34,4.530232747395832,-11.921305338541671,20.981770833333336,False
当前论文实验023,qwen,continent_noun,18,0.5,6,0.6648656625913046,0.4345081207114212,0.8952232044711881,1.0,1.0,1.0,-0.02083354149544903,-0.04166700080410616,-8.218679189986311e-08,False,0.17729587647915623,-0.025353301677229212,0.3799450546355417,0.41666666666666663,0.3333333333333333,0.5,-2.911244034037308e-07,-0.04166704360250151,0.0416664613536947,False,34,-90.87744140625,-92.33610026041666,-89.41878255208333,False
当前论文实验023,qwen,continent_noun,19,0.5277777777777778,6,0.6202758962357907,0.37420673816071054,0.8663450543108708,1.0,1.0,1.0,-0.10416661943296882,-0.12499998327984939,-0.08333325558608826,False,0.22990300216000928,0.17928879263886977,0.2805172116811488,0.41666666666666663,0.3333333333333333,0.5,-0.08333331890389672,-0.08333353335547145,-0.083333104452322,False,34,-140.71101888020831,-183.64908854166666,-97.77294921875,False
当前论文实验023,qwen,continent_noun,20,0.5555555555555556,6,0.7111433050621525,0.4956180989744355,0.9266685111498695,1.0,1.0,1.0,-0.07291669391937225,-0.10416679388799821,-0.041666593950746275,False,0.21857740849153717,0.17074171800484486,0.26641309897822946,0.5,0.5,0.5,-0.052083326760718286,-0.06250002183029815,-0.04166663169113842,False,34,-161.23478190104166,-205.82682291666666,-116.64274088541667,False
当前论文实验023,qwen,continent_noun,21,0.5833333333333334,6,0.6713726349702844,0.4085659157977415,0.9341793541428275,1.0,1.0,1.0,-0.04166670318287895,-0.06250014318356989,-0.020833263182188005,False,0.18389074229981597,0.11323580059566306,0.2545456840039689,0.5,0.5,0.5,-0.10416674867034695,-0.1250000387529629,-0.083333458587731,False,34,51.00618489583333,-56.43701171875,158.44938151041666,False
当前论文实验023,qwen,continent_noun,22,0.6111111111111112,6,0.766494430574792,0.5701678337448848,0.9628210274046992,1.0,1.0,1.0,-0.06250000448441521,-0.0833333361078985,-0.04166667286093192,False,0.22800478218245468,0.22568404752333615,0.2303255168415732,0.5833333333333333,0.5,0.6666666666666666,-0.1562498554915995,-0.2708330843342992,-0.041666626648899786,False,34,-44.3233642578125,-47.91422526041666,-40.73250325520834,False
当前论文实验023,qwen,continent_noun,23,0.6388888888888888,6,0.6960098869167153,0.5189366751969575,0.873083098636473,1.0,1.0,1.0,-0.19791683803183938,-0.22916694592519585,-0.1666667301384829,False,0.43498358975886164,0.21092673624956007,0.6590404432681632,0.75,0.6666666666666666,0.8333333333333334,-0.03125010786849695,-0.16666679369761064,0.10416657796061675,False,34,-166.98006184895831,-314.94645182291663,-19.013671875,False
当前论文实验023,qwen,continent_noun,24,0.6666666666666666,6,0.7004232108950073,0.5593086473232851,0.8415377744667295,1.0,1.0,1.0,-0.06250008384813555,-0.14583328425942454,0.020833116563153453,False,0.3374975783712666,0.17638463471414045,0.49861052202839273,0.5833333333333333,0.5,0.6666666666666666,-0.05208325085004617,-0.1666664388103527,0.06249993711026036,False,34,-170.03462727864584,-243.58089192708334,-96.48836263020834,False
当前论文实验023,qwen,continent_noun,25,0.6944444444444444,6,0.6125453875931164,0.40846041078536194,0.8166303644008709,1.0,1.0,1.0,0.041666604181349,0.02083328146788213,0.06249992689481587,False,0.2828872480807819,0.19161346296532522,0.3741610331962386,0.75,0.6666666666666666,0.8333333333333334,-0.09374987082992448,-0.29166654485743493,0.10416680319758598,False,34,74.334228515625,52.73453776041666,95.93391927083334,False
当前论文实验023,qwen,continent_noun,26,0.7222222222222222,6,0.6252454267670529,0.4669970007195903,0.7834938528145154,1.0,1.0,1.0,-0.031250117851110794,-0.1250000233145935,0.06249978761237192,False,0.2670172995696305,0.206915483637652,0.32711911550160905,0.75,0.6666666666666666,0.8333333333333334,-0.24999998478900426,-0.5416665518629694,0.04166658228496089,False,34,39.217529296875,-42.154459635416686,120.58951822916669,False
当前论文实验023,qwen,continent_noun,27,0.75,6,0.7563819261456706,0.6930567704988809,0.8197070817924602,1.0,1.0,1.0,0.4791667071385746,0.4583332913595466,0.5000001229176027,False,0.38498069705333515,0.23177623707512487,0.5381851570315455,0.75,0.6666666666666666,0.8333333333333334,0.6354165629484972,0.6249999496891785,0.645833176207816,False,34,397.54130045572913,326.07421875,469.00838216145826,False
当前论文实验023,qwen,continent_noun,28,0.7777777777777778,6,0.684354764315529,0.663182478397697,0.7055270502333612,1.0,1.0,1.0,0.2708332850367393,0.2291665695386958,0.31250000053478283,False,0.495989779915307,0.39585243676070286,0.5961271230699111,0.8333333333333334,0.8333333333333334,0.8333333333333334,3.40625000350398,3.166666800518821,3.645833206489139,True,34,-110.52579752604163,-636.5926106770833,415.541015625,False
当前论文实验023,qwen,continent_noun,29,0.8055555555555556,6,0.6439938827815075,0.6327525196521342,0.6552352459108807,1.0,1.0,1.0,0.20833325528292335,0.04166660673217848,0.3749999038336682,False,0.5090504629704304,0.4126879793293505,0.6054129466115105,0.8333333333333334,0.8333333333333334,0.8333333333333334,3.656249990702539,3.458333171241975,3.854166810163103,True,34,-108.67582194010416,-495.79833984375,278.4466959635417,False
当前论文实验023,qwen,continent_noun,30,0.8333333333333334,6,0.6631931968290379,0.6459078786078889,0.680478515050187,1.0,1.0,1.0,0.0833332546171732,-1.23071610402814e-07,0.1666666323059568,False,0.5094987184164005,0.41085286327895437,0.6081445735538465,0.8333333333333334,0.8333333333333334,0.8333333333333334,3.6354166659548355,3.562500035510311,3.70833329639936,True,34,-495.1445719401042,-1004.125,13.835856119791629,False
当前论文实验023,qwen,continent_noun,31,0.8611111111111112,6,0.6482725577072656,0.6145970794495893,0.6819480359649418,1.0,1.0,1.0,0.5520832403957077,0.4374999023796894,0.666666578411726,False,0.5058276776896312,0.40492847470836996,0.6067268806708924,0.75,0.6666666666666666,0.8333333333333334,4.072916618382806,4.020833176614056,4.125000060151554,False,34,737.7494303385417,177.65641276041663,1297.8424479166667,False
当前论文实验023,qwen,continent_noun,32,0.8888888888888888,6,0.28541971452269305,0.244627824715656,0.3262116043297301,1.0,1.0,1.0,-0.4062498938258917,-0.41666646896192105,-0.3958333186898623,False,0.5605848709312081,0.5110487399973834,0.6101210018650328,1.0,1.0,1.0,5.020833315635173,4.937499962390575,5.10416666887977,True,34,-379.270263671875,-456.1888020833333,-302.3517252604167,False
当前论文实验023,qwen,continent_noun,33,0.9166666666666666,6,0.1900665879018582,0.1279240326347272,0.2522091431689892,0.8333333333333333,0.6666666666666666,1.0,-0.3958334626992534,-0.583333454636886,-0.20833347076162076,False,0.6643365942834603,0.6173447190496598,0.7113284695172607,1.0,1.0,1.0,6.437499895132835,6.437499809408715,6.4374999808569555,True,34,-286.1316731770833,-363.0130208333333,-209.25032552083331,False
当前论文实验023,qwen,continent_noun,34,0.9444444444444444,6,0.053729540015940255,-0.05316817315978894,0.16062725319166946,0.5,0.3333333333333333,0.6666666666666666,-0.4479166930183662,-0.5833332626789343,-0.3125001233577981,False,0.6771123610073804,0.6467691644966577,0.7074555575181031,1.0,1.0,1.0,7.635416655402272,7.395833420734562,7.874999890069981,True,34,nan,nan,nan,False
当前论文实验023,qwen,continent_noun,35,0.9722222222222222,6,0.06917315178945625,-0.03776063843932669,0.1761069420182392,0.5,0.3333333333333333,0.6666666666666666,-0.41666654470949044,-0.5416665813087699,-0.291666508110211,False,0.6587783358419155,0.6265055197983522,0.6910511518854788,1.0,1.0,1.0,7.281249992883508,6.729166670653892,7.833333315113123,True,34,nan,nan,nan,False
当前论文实验023,qwen,continent_noun,36,1.0,6,0.08023094212838464,0.004448896949800313,0.15601298730696897,0.5,0.3333333333333333,0.6666666666666666,-0.1458332697208486,-0.16666658063816917,-0.12499995880352799,False,0.6339488600056868,0.5969048882683039,0.6709928317430699,1.0,1.0,1.0,3.479166602830446,3.3749999482570274,3.5833332574038645,True,34,nan,nan,nan,False
当前论文实验023,qwen,continent_adjective,1,0.027777777777777776,6,0.6486263141248577,0.6158354129901988,0.6814172152595166,1.0,1.0,1.0,-0.04161948629378761,-0.08328265749878483,4.36849112096134e-05,False,0.21839797372628178,0.1409755450267147,0.2958204024258489,0.5833333333333333,0.5,0.6666666666666666,-0.03064702059867841,-0.04167199385381082,-0.019622047343545997,False,34,-63.68115234375,-67.8291015625,-59.53320312499999,False
当前论文实验023,qwen,continent_adjective,2,0.05555555555555555,6,0.6282133804688501,0.6243954121115601,0.6320313488261401,1.0,1.0,1.0,-0.06249931811404016,-0.08341756264364146,-0.041581073584438855,False,0.1314444033147,0.027914464541785755,0.23497434208761425,0.5833333333333333,0.5,0.6666666666666666,-0.03107319260802418,-0.04132849363524353,-0.020817891580804822,False,34,-17.865397135416664,-20.090332031249996,-15.640462239583329,False
当前论文实验023,qwen,continent_adjective,3,0.08333333333333333,6,0.5516765534387744,0.47251225433408695,0.6308408525434619,1.0,1.0,1.0,-0.0252809635308419,-0.029677349866688022,-0.020884577194995778,False,0.0522843510402022,-0.08869391402826514,0.19326261610866954,0.5,0.3333333333333333,0.6666666666666666,-0.031169391271741155,-0.09354029605242431,0.031201513508941996,False,34,-126.296875,-173.02278645833334,-79.57096354166667,False
当前论文实验023,qwen,continent_adjective,4,0.1111111111111111,6,0.49949760273567123,0.4091662446919537,0.5898289607793888,1.0,1.0,1.0,0.015557491982860942,-0.010493441131454043,0.041608425097175925,False,0.07367329584312174,-0.019955160727995056,0.16730175241423853,0.5,0.3333333333333333,0.6666666666666666,-0.0996131586779446,-0.14584115470195988,-0.0533851626539293,False,34,-29.906982421875,-81.85302734375,22.0390625,False
当前论文实验023,qwen,continent_adjective,5,0.1388888888888889,6,0.3916377320700011,0.38924489194527845,0.39403057219472365,1.0,1.0,1.0,-0.10328507742368251,-0.12492098511836502,-0.08164916972899998,False,0.0011297477493934227,-0.06614007077977403,0.06839956627856088,0.41666666666666663,0.3333333333333333,0.5,-0.1205618268724417,-0.1474150317423361,-0.09370862200254729,False,34,-60.07722981770833,-98.90852864583333,-21.245930989583336,False
当前论文实验023,qwen,continent_adjective,6,0.16666666666666666,6,0.48274413703523866,0.4682594605253983,0.4972288135450791,1.0,1.0,1.0,-0.14515425655131747,-0.19780384978957954,-0.09250466331305537,False,-0.06839337425304316,-0.11419812877546553,-0.02258861973062078,0.41666666666666663,0.3333333333333333,0.5,-0.010347487962349071,-0.06247179923226061,0.041776823307562466,False,34,-160.11848958333331,-161.94759114583331,-158.28938802083331,False
当前论文实验023,qwen,continent_adjective,7,0.19444444444444445,6,0.37517686252306304,0.3253502955148359,0.4250034295312901,1.0,1.0,1.0,-0.06313771864188311,-0.09505582005798867,-0.031219617225777554,False,-0.008434316747969,-0.07170728726541073,0.05483865376947273,0.5,0.5,0.5,-0.06847903575944277,-0.09371169222041922,-0.04324637929846631,False,34,-87.09822591145834,-123.74593098958334,-50.45052083333333,False
当前论文实验023,qwen,continent_adjective,8,0.2222222222222222,6,0.39050021379938954,0.3508412252250391,0.43015920237374,1.0,1.0,1.0,-0.04315784678656579,-0.08635128881155651,3.559523842492848e-05,False,0.021988828680595575,-0.025607047577160647,0.0695847049383518,0.5833333333333333,0.5,0.6666666666666666,-0.05167063475289524,-0.07208219121643349,-0.031259078289357,False,34,-62.230224609375,-110.21744791666667,-14.243001302083334,False
当前论文实验023,qwen,continent_adjective,9,0.25,6,0.5145821104128535,0.45561526197657615,0.5735489588491309,1.0,1.0,1.0,-0.020821642483497275,-0.04166802927162887,2.474430463432024e-05,False,0.04930382571531179,-0.00486113848186324,0.10346878991248683,0.5,0.5,0.5,-0.08420981402175205,-0.10599979759350238,-0.06241983045000173,False,34,-73.30094401041666,-89.46305338541666,-57.138834635416664,False
当前论文实验023,qwen,continent_adjective,10,0.2777777777777778,6,0.5510743145674004,0.5161751782652203,0.5859734508695806,1.0,1.0,1.0,-0.13174341271131124,-0.1354231867399752,-0.12806363868264725,False,-0.05690121520606954,-0.08357737442915607,-0.03022505598298301,0.3333333333333333,0.16666666666666666,0.5,-0.006116580696660396,-0.05388329814195458,0.04165013674863379,False,34,-119.01806640625,-178.33365885416669,-59.70247395833333,False
当前论文实验023,qwen,continent_adjective,11,0.3055555555555556,6,0.5479252107393636,0.5233082788282752,0.572542142650452,1.0,1.0,1.0,-0.05790256364406332,-0.06253795091470238,-0.05326717637342426,False,-0.04992254149605057,-0.0811839896722521,-0.018661093319849036,0.5,0.5,0.5,-0.05766886530737262,-0.062402670959954776,-0.052935059654790464,False,34,-74.38736979166666,-89.95882161458333,-58.81591796875,False
当前论文实验023,qwen,continent_adjective,12,0.3333333333333333,6,0.5443458826010026,0.5380251968817501,0.550666568320255,1.0,1.0,1.0,-0.08332222797470953,-0.11458216696060694,-0.05206228898881212,False,-0.15676838964365733,-0.2185114798312631,-0.09502529945605158,0.41666666666666663,0.3333333333333333,0.5,-0.02034991486042751,-0.031310409552816054,-0.00938942016803897,False,34,-137.40836588541666,-217.0087890625,-57.807942708333336,False
当前论文实验023,qwen,continent_adjective,13,0.3611111111111111,6,0.5073130092887095,0.495391322576362,0.519234696001057,1.0,1.0,1.0,-0.0826322851651374,-0.09374733102561095,-0.07151723930466385,False,-0.12912726113413772,-0.2768663169948242,0.018611794726548798,0.5,0.5,0.5,-0.06264383280561484,-0.08361259072387384,-0.04167507488735585,False,34,-78.727783203125,-112.24641927083333,-45.209147135416664,False
当前论文实验023,qwen,continent_adjective,14,0.3888888888888889,6,0.48100017399505424,0.4798225739571964,0.48217777403291207,1.0,1.0,1.0,-0.11469736999964653,-0.15623883076618011,-0.07315590923311295,False,-0.18770964849942953,-0.32861967920795726,-0.046799617790901804,0.5,0.5,0.5,-0.041746639259505024,-0.11469204874640582,0.031198770227395773,False,34,-54.4833984375,-117.63720703125,8.67041015625,False
当前论文实验023,qwen,continent_adjective,15,0.4166666666666667,6,0.4351665415430066,0.41012263985202835,0.4602104432339848,1.0,1.0,1.0,-0.10865778878405763,-0.12358872236037163,-0.09372685520774364,False,-0.11305660766158998,-0.25472665419560336,0.028613438872423402,0.5,0.5,0.5,-0.05669306727308292,-0.08213097727502827,-0.031255157271137556,False,34,-21.962809244791664,-71.50390625,27.57828776041667,False
当前论文实验023,qwen,continent_adjective,16,0.4444444444444444,6,0.3590772952857305,0.3573080829088895,0.3608465076625716,1.0,1.0,1.0,-0.016475784341916246,-0.0745593679156021,0.041607799231769604,False,-0.1194115593726095,-0.16547822130949064,-0.07334489743572836,0.5,0.5,0.5,-6.260039367589343e-05,-0.0521490664260682,0.052023865638716416,False,34,-49.21337890625,-101.90152994791667,3.4747721354166714,False
当前论文实验023,qwen,continent_adjective,17,0.4722222222222222,6,0.40157575787811045,0.39832887806577216,0.40482263769044874,1.0,1.0,1.0,-0.09823965315949106,-0.16524262164864467,-0.03123668467033743,False,0.042530523618460256,-0.05507893783195323,0.14013998506887373,0.41666666666666663,0.3333333333333333,0.5,-0.046889173522629335,-0.05207799527761381,-0.04170035176764486,False,34,-116.98860677083334,-190.158203125,-43.81901041666667,False
当前论文实验023,qwen,continent_adjective,18,0.5,6,0.48975498923152827,0.48127467681967606,0.4982353016433804,1.0,1.0,1.0,-0.00455694681172266,-0.010411950415194346,0.0012980567917490263,False,-0.1263008450058189,-0.2272920761268357,-0.025309613884802098,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.07881090396638986,-0.1055585313275363,-0.05206327660524342,False,34,-78.470703125,-110.46061197916667,-46.48079427083333,False
当前论文实验023,qwen,continent_adjective,19,0.5277777777777778,6,0.4831222465274283,0.44695222317162225,0.5192922698832343,1.0,1.0,1.0,-0.06712113765469971,-0.09259306597114877,-0.04164920933825063,False,0.005708860228459214,-0.01462885943239658,0.026046579889315007,0.41666666666666663,0.3333333333333333,0.5,-0.04111609615470494,-0.07182379111831474,-0.010408401191095134,False,34,-108.93904622395834,-113.283203125,-104.59488932291669,False
当前论文实验023,qwen,continent_adjective,20,0.5555555555555556,6,0.649124872247051,0.611604011082253,0.6866457334118489,1.0,1.0,1.0,-0.08407784526034826,-0.08481930929804093,-0.08333638122265559,False,0.00891002530223407,-0.03622237328722259,0.05404242389169073,0.41666666666666663,0.3333333333333333,0.5,-0.09381013044379927,-0.1249135418786409,-0.06270671900895763,False,34,-138.773681640625,-139.39778645833331,-138.14957682291666,False
当前论文实验023,qwen,continent_adjective,21,0.5833333333333334,6,1.0078304333179136,1.001952075564239,1.013708791071588,1.0,1.0,1.0,-0.042390388233381295,-0.07296245961799741,-0.011818316848765182,False,-0.0032379336395458123,-0.026274549260682196,0.01979868198159057,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.06709435931672185,-0.08327214160817675,-0.050916577025266946,False,34,-151.78450520833331,-162.697265625,-140.87174479166666,False
当前论文实验023,qwen,continent_adjective,22,0.6111111111111112,6,1.0792070721260285,1.0691229843257652,1.0892911599262918,1.0,1.0,1.0,-0.014940290631443535,-0.061095621701573094,0.031215040438686024,False,-0.10202821065947651,-0.16456480692562123,-0.039491614393331785,0.5,0.5,0.5,-0.05223152017307105,-0.06272198721338403,-0.04174105313275807,False,34,-91.55989583333333,-113.19580078124999,-69.92399088541667,False
当前论文实验023,qwen,continent_adjective,23,0.6388888888888888,6,0.7713928312030363,0.7311150072184489,0.8116706551876236,1.0,1.0,1.0,-0.020861822222173036,-0.041714622961687084,-9.021482658987112e-06,False,0.48891504780562567,0.47777862683156996,0.5000514687796813,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.04155119951343522,-0.051845000629252055,-0.031257398397618395,False,34,-123.57307942708334,-176.490234375,-70.65592447916667,False
当前论文实验023,qwen,continent_adjective,24,0.6666666666666666,6,0.7903237851868792,0.7553473897365072,0.8253001806372512,1.0,1.0,1.0,-0.035689805938640504,-0.1024802706817809,0.031100658804499894,False,0.49085212765612385,0.45542944166069516,0.5262748136515526,0.41666666666666663,0.3333333333333333,0.5,-0.10323409549336779,-0.11270768989993485,-0.09376050108680072,False,34,-243.02994791666666,-320.9033203125,-165.15657552083331,False
当前论文实验023,qwen,continent_adjective,25,0.6944444444444444,6,0.7429245784480933,0.7097836174185059,0.7760655394776808,1.0,1.0,1.0,0.09910434222462072,0.06270201112821876,0.13550667332102267,False,0.44000641788455885,0.3740125826184523,0.5060002531506653,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.14498819052685502,-0.26030331496944353,-0.029673066084266495,False,34,-34.49853515625,-36.33577473958334,-32.66129557291666,False
当前论文实验023,qwen,continent_adjective,26,0.7222222222222222,6,0.7204812340881366,0.7069272198363116,0.7340352483399616,1.0,1.0,1.0,0.06887814040183096,-0.007942016356414186,0.14569829716007612,False,0.49942340398463525,0.4491594866791207,0.5496873212901497,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.19138227374414402,-0.2186318169600175,-0.16413273052827057,False,34,-217.23779296875003,-276.25520833333337,-158.22037760416669,False
当前论文实验023,qwen,continent_adjective,27,0.75,6,0.7466549578413749,0.7429860930162332,0.7503238226665166,1.0,1.0,1.0,0.12158607717511909,0.08670069529854155,0.15647145905169663,False,0.5562211489625872,0.5180259020843424,0.5944163958408321,0.75,0.6666666666666666,0.8333333333333334,1.226109959020666,1.1771701057106156,1.2750498123307163,True,34,-226.3838704427083,-435.1635742187499,-17.604166666666686,False
当前论文实验023,qwen,continent_adjective,28,0.7777777777777778,6,0.6447754310572962,0.6341506047616774,0.6554002573529151,1.0,1.0,1.0,0.12965881410111518,-0.009957546970137315,0.26927517517236765,False,0.6258337147575574,0.5926398452321681,0.6590275842829468,0.9166666666666667,0.8333333333333334,1.0,3.5900851715727384,3.389970189014008,3.790200154131469,True,34,-345.78271484375,-368.99658203125,-322.56884765624994,False
当前论文实验023,qwen,continent_adjective,29,0.8055555555555556,6,0.64380381102331,0.6385026338822921,0.6491049881643279,1.0,1.0,1.0,0.14691580853676575,0.041752862823500436,0.25207875425003107,False,0.6271977285687498,0.5938776036958539,0.6605178534416457,0.9166666666666667,0.8333333333333334,1.0,3.500343272351794,3.2098190989569653,3.7908674457466227,True,34,-288.73429361979163,-297.9231770833333,-279.54541015624994,False
当前论文实验023,qwen,continent_adjective,30,0.8333333333333334,6,0.6367743382503982,0.6276548975208324,0.645893778979964,1.0,1.0,1.0,0.1241068125000453,0.031173270076881948,0.21704035492320864,False,0.6760192906943283,0.6354555622313292,0.7165830191573276,0.9166666666666667,0.8333333333333334,1.0,3.671336526196683,3.645029502320426,3.697643550072939,True,34,-290.2845865885417,-675.7841796875,95.21500651041663,False
当前论文实验023,qwen,continent_adjective,31,0.8611111111111112,6,0.5611814686957324,0.5576599661478154,0.5647029712436492,1.0,1.0,1.0,0.2800476332358812,0.09386747974815535,0.46622778672360715,False,0.6330156799630129,0.6204513688671247,0.645579991058901,0.9166666666666667,0.8333333333333334,1.0,3.5508128118427464,3.288864056871148,3.8127615668143444,True,34,124.155029296875,-111.92268880208337,360.23274739583337,False
当前论文实验023,qwen,continent_adjective,32,0.8888888888888888,6,0.28272747646855545,0.2789855657355073,0.2864693872016036,0.8333333333333333,0.6666666666666666,1.0,-0.16161926464375637,-0.20805856817404825,-0.11517996111346446,False,0.6953551237866191,0.694210074421497,0.6965001731517412,1.0,1.0,1.0,4.782425305038681,4.341519482590239,5.223331127487124,True,34,46.16398111979167,41.23046875,51.09749348958334,False
当前论文实验023,qwen,continent_adjective,33,0.9166666666666666,6,0.195436233142511,0.18209504477514868,0.2087774215098733,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.21479104150840084,-0.21858390002588143,-0.2109981829909202,False,0.7656392342611023,0.7652238917149138,0.7660545768072907,1.0,1.0,1.0,4.857858571835739,4.689576512371407,5.026140631300071,True,34,-25.47159830729166,-43.75146484374999,-7.191731770833329,False
当前论文实验023,qwen,continent_adjective,34,0.9444444444444444,6,0.06333069080782386,0.013159655523144187,0.11350172609250354,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.3290987896851144,-0.37697244277948505,-0.28122513659074383,False,0.779389456599433,0.7760133694624841,0.782765543736382,1.0,1.0,1.0,6.248579913673619,5.871917630734458,6.6252421966127795,True,34,nan,nan,nan,False
当前论文实验023,qwen,continent_adjective,35,0.9722222222222222,6,0.04395782810531998,0.00305961455575667,0.0848560416548833,0.5,0.3333333333333333,0.6666666666666666,-0.355422559665025,-0.38544272976287175,-0.3254023895671783,False,0.7621834247870054,0.7575632014831019,0.766803648090909,1.0,1.0,1.0,5.876843191679048,5.82668750379211,5.926998879565986,True,34,nan,nan,nan,False
当前论文实验023,qwen,continent_adjective,36,1.0,6,0.11432949599574405,0.0799482504363178,0.1487107415551703,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.22390753437988073,-0.25000523361328914,-0.19780983514647232,False,0.7644004992209379,0.7419734413800891,0.7868275570617865,1.0,1.0,1.0,2.724712081432699,2.4693448493702213,2.980079313495177,True,34,nan,nan,nan,False
当前论文实验023,qwen,continent_code,1,0.027777777777777776,6,0.5143444601837293,0.5100973412967506,0.5185915790707079,1.0,1.0,1.0,-0.07522251349912068,-0.07774193172058119,-0.07270309527766017,False,0.014121917705107834,-0.019863431837137513,0.04810726724735318,0.5833333333333333,0.5,0.6666666666666666,-0.07270006536357343,-0.07788200883010413,-0.06751812189704272,False,34,-145.24283854166669,-164.16780598958334,-126.31787109375,False
当前论文实验023,qwen,continent_code,2,0.05555555555555555,6,0.6874183969638399,0.6602712330684574,0.7145655608592224,1.0,1.0,1.0,-0.020764442068257928,-0.02617315623379568,-0.01535572790272018,False,0.018494121819211062,-0.009050731949002744,0.04603897558742487,0.5,0.5,0.5,-0.0574158495578511,-0.06273038063651862,-0.052101318479183575,False,34,-62.578694661458336,-132.92464192708334,7.767252604166671,False
当前论文实验023,qwen,continent_code,3,0.08333333333333333,6,0.6270520769737942,0.6236094415973007,0.6304947123502878,1.0,1.0,1.0,-0.020825960043628317,-0.04165211646034095,1.963730843120475e-07,False,-0.045008851129742705,-0.06184719863111171,-0.0281705036283737,0.5833333333333333,0.5,0.6666666666666666,-0.044529271661768156,-0.08357717025806247,-0.005481373065473846,False,34,-27.43131510416667,-159.75716145833334,104.89453125,False
当前论文实验023,qwen,continent_code,4,0.1111111111111111,6,0.6574411503193545,0.6461322244380084,0.6687500762007006,1.0,1.0,1.0,-0.036612785127826925,-0.07285404358352804,-0.00037152667212581036,False,-0.023746046796993166,-0.12334063366233518,0.07584854006834885,0.5833333333333333,0.5,0.6666666666666666,-0.02122193314456903,-0.0367904370628338,-0.005653429226304258,False,34,21.31437174479167,-94.36735026041666,136.99609375,False
当前论文实验023,qwen,continent_code,5,0.1388888888888889,6,0.5140637565349206,0.45444739688823366,0.5736801161816077,1.0,1.0,1.0,-0.06781064462993669,-0.06781224365169673,-0.06780904560817665,False,-0.01931852292138772,-0.18952035789581947,0.15088331205304403,0.5,0.5,0.5,-0.08102803680921511,-0.08352495253906984,-0.07853112107936036,False,34,-135.83658854166669,-145.6357421875,-126.03743489583334,False
当前论文实验023,qwen,continent_code,6,0.16666666666666666,6,0.4087527180339533,0.3432411067906777,0.4742643292772289,1.0,1.0,1.0,-0.04194665428103879,-0.06785337258935442,-0.016039935972723164,False,-0.010876912135553779,-0.18561407112563102,0.16386024685452347,0.41666666666666663,0.3333333333333333,0.5,-0.07811425727003277,-0.0833186565575706,-0.07290985798249494,False,34,-74.07039388020834,-207.59716796875,59.45638020833333,False
当前论文实验023,qwen,continent_code,7,0.19444444444444445,6,0.4300410115666839,0.3589596944882365,0.5011223286451313,1.0,1.0,1.0,-0.018236179375153466,-0.0675576596488554,0.031085300898548475,False,-0.06672267946946529,-0.10368961329001673,-0.029755745648913857,0.5,0.5,0.5,-0.039258226927702346,-0.06805409207500664,-0.010462361780398052,False,34,-142.41764322916666,-144.83203125,-140.00325520833331,False
当前论文实验023,qwen,continent_code,8,0.2222222222222222,6,0.49401816213444627,0.4445160891276672,0.5435202351412254,1.0,1.0,1.0,-0.06270655336644874,-0.10415638402207605,-0.021256722710821428,False,-0.06935271321844853,-0.09151037885374125,-0.04719504758315582,0.25,0.16666666666666666,0.3333333333333333,-0.02581645570613252,-0.06191060123974997,0.010277689827484934,False,34,-262.16796875,-359.5224609375,-164.8134765625,False
当前论文实验023,qwen,continent_code,9,0.25,6,0.6961293096752046,0.6171817364594432,0.7750768828909659,1.0,1.0,1.0,-0.04191832859884433,-0.08863999491944223,0.004803337721753568,False,-0.0808342300561059,-0.182287757908332,0.020619297796120175,0.5,0.3333333333333333,0.6666666666666666,-0.03389307587184713,-0.046828504845625694,-0.02095764689806856,False,34,-99.268798828125,-111.48844401041667,-87.04915364583333,False
当前论文实验023,qwen,continent_code,10,0.2777777777777778,6,0.6553442877266901,0.5877230807807267,0.7229654946726535,1.0,1.0,1.0,-0.06781107750192679,-0.1301181346865974,-0.0055040203172562014,False,-0.05685430819755871,-0.14717337939092182,0.0334647629958044,0.5,0.5,0.5,-0.0365791524766242,-0.041885657383303965,-0.031272647569944446,False,34,-206.40144856770834,-355.853515625,-56.949381510416664,False
当前论文实验023,qwen,continent_code,11,0.3055555555555556,6,0.6357527616684048,0.6081103203348138,0.6633952030019957,1.0,1.0,1.0,-0.05767032281436949,-0.14077508025380325,0.025434434625064267,False,-0.037558025711989663,-0.13925493712253564,0.06413888569855632,0.41666666666666663,0.3333333333333333,0.5,-0.005257548470569397,-0.015684921859455393,0.0051698249183166,False,34,-235.09619140624997,-406.72233072916663,-63.470052083333336,False
当前论文实验023,qwen,continent_code,12,0.3333333333333333,6,0.6145573456695088,0.5815740998487344,0.6475405914902832,1.0,1.0,1.0,-0.0549766297109997,-0.06784416176934371,-0.04210909765265569,False,-0.035899374968496676,-0.19184905816113007,0.12005030822413672,0.5833333333333333,0.5,0.6666666666666666,-0.08088275765760736,-0.08842578519962765,-0.07333973011558707,False,34,-177.28328450520831,-182.11051432291666,-172.4560546875,False
当前论文实验023,qwen,continent_code,13,0.3611111111111111,6,0.4849429068936071,0.48105261453448006,0.4888331992527341,1.0,1.0,1.0,-0.06546866666621771,-0.06773521048774,-0.06320212284469542,False,-0.034686657051805986,-0.27847074967238233,0.20909743556877036,0.5,0.3333333333333333,0.6666666666666666,-0.04652555836389164,-0.09835562155614733,0.005304504828364046,False,34,-159.79850260416669,-255.70182291666669,-63.89518229166667,False
当前论文实验023,qwen,continent_code,14,0.3888888888888889,6,0.5506052022492389,0.5125658249242162,0.5886445795742615,1.0,1.0,1.0,0.0023904470905028057,-0.0003597498442028807,0.005140644025208492,False,-0.04482097194158344,-0.26511459200936643,0.17547264812619956,0.5,0.3333333333333333,0.6666666666666666,-0.049311041121190634,-0.07296709747411494,-0.02565498476826633,False,34,-136.98527018229166,-194.32828776041666,-79.64225260416667,False
当前论文实验023,qwen,continent_code,15,0.4166666666666667,6,0.5114924370644663,0.5102953654530175,0.5126895086759152,1.0,1.0,1.0,-0.10131691029919192,-0.17705034919801696,-0.025583471400366875,False,-0.021955392986962405,-0.2440740223404283,0.2001632363665035,0.5,0.3333333333333333,0.6666666666666666,-0.05747561215567506,-0.08340881277789929,-0.03154241153345083,False,34,-219.37931315104169,-237.10921223958334,-201.6494140625,False
当前论文实验023,qwen,continent_code,16,0.4444444444444444,6,0.4775087957654183,0.4762292954432679,0.47878829608756873,1.0,1.0,1.0,-0.026095305414564507,-0.05729861264545377,0.005108001816324759,False,-0.01565420067858196,-0.20772527874106617,0.17641687738390224,0.5,0.5,0.5,-0.06535792202137478,-0.09431651732071109,-0.03639932672203845,False,34,-160.42138671875,-232.46484375,-88.3779296875,False
当前论文实验023,qwen,continent_code,17,0.4722222222222222,6,0.5179627344017044,0.5121350847865492,0.5237903840168595,1.0,1.0,1.0,-0.10663967684421513,-0.19787864231327984,-0.015400711375150422,False,-0.023793039676058766,-0.24640924088721317,0.19882316153509563,0.5,0.3333333333333333,0.6666666666666666,-0.05722953914504576,-0.0884733285709558,-0.025985749719135733,False,34,-150.31803385416666,-360.63053385416663,59.994466145833336,False
当前论文实验023,qwen,continent_code,18,0.5,6,0.6257196905312656,0.6166958199884506,0.6347435610740806,1.0,1.0,1.0,-0.04445741325109035,-0.06767257663329454,-0.02124224986888616,False,-0.04895032564083625,-0.25582661118384176,0.15792595990216926,0.5,0.3333333333333333,0.6666666666666666,-0.013121843041207153,-0.0419631999814906,0.01571951389907629,False,34,-96.78287760416666,-117.94710286458333,-75.61865234375,False
当前论文实验023,qwen,continent_code,19,0.5277777777777778,6,0.6933495138076815,0.6624927025273138,0.724206325088049,1.0,1.0,1.0,-0.05205020147993622,-0.05723152281791499,-0.04686888014195745,False,-0.05709578090269393,-0.27274093559327917,0.1585493737878913,0.41666666666666663,0.3333333333333333,0.5,-0.070494917795268,-0.12500012418769302,-0.01598971140284296,False,34,-136.1142578125,-153.78938802083331,-118.43912760416667,False
当前论文实验023,qwen,continent_code,20,0.5555555555555556,6,0.8700841162308033,0.8425221229380356,0.897646109523571,1.0,1.0,1.0,-0.03401805753921157,-0.04705420651810736,-0.020981908560315784,False,-0.047343050754394614,-0.31698568454510423,0.222299583036315,0.5,0.3333333333333333,0.6666666666666666,-0.01834738793041405,-0.031357387896832734,-0.005337387963995369,False,34,-95.92024739583334,-169.66194661458334,-22.178548177083336,False
当前论文实验023,qwen,continent_code,21,0.5833333333333334,6,0.9373313158707013,0.9181429263300503,0.9565197054113521,1.0,1.0,1.0,-0.14835404257929477,-0.1977891221011845,-0.09891896305740507,False,-0.05684104575224061,-0.34705481022151446,0.23337271871703325,0.5,0.3333333333333333,0.6666666666666666,-0.12270174411619905,-0.14597636425493948,-0.0994271239774586,False,34,-366.17057291666663,-522.0735677083333,-210.267578125,False
当前论文实验023,qwen,continent_code,22,0.6111111111111112,6,0.9983189828462338,0.9951940932767377,1.00144387241573,1.0,1.0,1.0,-0.0989609470041728,-0.1354035992919762,-0.06251829471636937,False,0.11961582453825753,-0.0816949377672301,0.32092658684374514,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.013032044876770975,-0.025967361760573723,-9.672799296822632e-05,False,34,-140.06477864583331,-167.19384765624997,-112.93570963541666,False
当前论文实验023,qwen,continent_code,23,0.6388888888888888,6,0.9606643574563751,0.948901323849431,0.9724273910633192,1.0,1.0,1.0,-0.06246450043577549,-0.09894010658932,-0.025988894282230987,False,0.6258943269436135,0.5575447824168122,0.6942438714704148,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.05994459806276828,-0.06806223553909756,-0.051826960586439,False,34,-88.17032877604166,-223.41145833333331,47.07080078125,False
当前论文实验023,qwen,continent_code,24,0.6666666666666666,6,0.9797032083991504,0.977348260855559,0.9820581559427418,1.0,1.0,1.0,-0.16385573403501516,-0.39050118522387817,0.06278971715384785,False,0.7327962474258158,0.712513309921551,0.7530791849300807,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.2108767890745445,-0.30711525549037333,-0.11463832265871568,False,34,-469.21765136718744,-1191.3360188802083,252.90071614583334,False
当前论文实验023,qwen,continent_code,25,0.6944444444444444,6,0.9581875331641856,0.9544207659556475,0.9619543003727236,1.0,1.0,1.0,-0.29353839626868466,-0.7393035883220023,0.1522267957846329,False,0.7001599561938433,0.5942752420056715,0.8060446703820151,0.75,0.6666666666666666,0.8333333333333334,-0.05449871604753298,-0.10377625401208945,-0.0052211780829765075,False,34,-830.2744140625,-1825.62646484375,165.07763671875,False
当前论文实验023,qwen,continent_code,26,0.7222222222222222,6,0.9473749199449755,0.9458839435986136,0.9488658962913372,1.0,1.0,1.0,0.04191559762834865,-0.17695788802380247,0.26078908328049977,False,0.6123940939956153,0.4994002022675608,0.7253879857236698,0.5833333333333333,0.5,0.6666666666666666,-0.01821975019850204,-0.06745893242645212,0.03101943202944804,False,34,28.148111979166657,-274.42643229166663,330.72265624999994,False
当前论文实验023,qwen,continent_code,27,0.75,6,0.8846937532732311,0.8774319311528731,0.8919555753935889,1.0,1.0,1.0,1.880750342605404,1.3650672733052172,2.3964334119055906,False,0.751466362846677,0.7141071312739625,0.7888255944193915,1.0,1.0,1.0,1.1439238975849548,0.9690240832715679,1.318823711898342,True,34,4947.382486979167,3901.3631184895835,5993.40185546875,False
当前论文实验023,qwen,continent_code,28,0.7777777777777778,6,0.8812352444513961,0.8802421925252396,0.8822282963775526,1.0,1.0,1.0,0.8261685590112282,0.5423248605300042,1.1100122574924522,False,0.9006734184059737,0.8877226319265294,0.9136242048854181,1.0,1.0,1.0,2.1335591979018362,2.005655408569998,2.2614629872336747,True,34,1328.6219075520833,486.6923828125,2170.5514322916665,False
当前论文实验023,qwen,continent_code,29,0.8055555555555556,6,0.8979289068754994,0.8885425232208085,0.9073152905301902,1.0,1.0,1.0,0.781344285101369,0.4845719674846028,1.0781166027181353,False,0.8667754645585513,0.8496915818522485,0.883859347264854,1.0,1.0,1.0,2.42240708233508,2.1046332636329153,2.7401809010372444,True,34,1162.6029052734375,184.865234375,2140.340576171875,False
当前论文实验023,qwen,continent_code,30,0.8333333333333334,6,0.8878854202787101,0.880669164230421,0.8951016763269992,1.0,1.0,1.0,1.0703520144339742,1.0052352347913849,1.1354687940765633,False,0.8548778447168683,0.8393927354302928,0.870362954003444,1.0,1.0,1.0,3.3558082926639843,2.940278021877006,3.771338563450963,True,34,1451.3932291666665,1072.30712890625,1830.479329427083,False
当前论文实验023,qwen,continent_code,31,0.8611111111111112,6,0.8692833562369138,0.8423504420795206,0.896216270394307,1.0,1.0,1.0,1.0858333188449416,0.9424612978472613,1.229205339842622,False,0.8592009664902285,0.8167672832809015,0.9016346496995554,1.0,1.0,1.0,3.3410104785836428,2.734178521821074,3.9478424353462116,True,34,1402.2960611979167,1168.0828450520835,1636.50927734375,False
当前论文实验023,qwen,continent_code,32,0.8888888888888888,6,0.8678266956353085,0.8341532360316366,0.9015001552389803,1.0,1.0,1.0,0.8827249284634446,0.8642890682139068,0.9011607887129824,False,0.9363467936760166,0.8950535130776025,0.9776400742744308,1.0,1.0,1.0,6.421052311667205,5.921229139530657,6.920875483803755,True,34,1028.439697265625,981.4537760416667,1075.4256184895835,True
当前论文实验023,qwen,continent_code,33,0.9166666666666666,6,0.8763662189582445,0.8509615999849419,0.9017708379315471,1.0,1.0,1.0,1.0181674676754413,1.0101949162750952,1.0261400190757874,False,0.9484761187146042,0.9003084303781016,0.9966438070511069,1.0,1.0,1.0,7.851371166529693,7.38522445651641,8.317517876542976,True,34,1188.2373046875,1040.6529947916667,1335.8216145833335,True
当前论文实验023,qwen,continent_code,34,0.9444444444444444,6,0.8973591783560584,0.8767690825892434,0.9179492741228733,1.0,1.0,1.0,-0.12768490867004206,-0.18741019059200897,-0.06795962674807517,False,0.942464063455082,0.891314370849705,0.9936137560604591,1.0,1.0,1.0,9.298966413342225,8.963187858982973,9.634744967701474,True,34,nan,nan,nan,False
当前论文实验023,qwen,continent_code,35,0.9722222222222222,6,0.9306423442358903,0.9125160632395274,0.9487686252322532,1.0,1.0,1.0,0.0024746447275572833,-0.03142649965987468,0.036375789114989246,False,0.9580846385624522,0.9047667881657061,1.0114024889591984,1.0,1.0,1.0,9.238038159126784,9.08051321193546,9.39556310631811,True,34,nan,nan,nan,False
当前论文实验023,qwen,continent_code,36,1.0,6,0.9650818197209597,0.9374410569929256,0.9927225824489939,1.0,1.0,1.0,-0.01041682028527665,-0.01562508966213727,-0.005208550908416029,False,0.9680287491002276,0.9311992456466553,1.0048582525538,1.0,1.0,1.0,4.997395837030345,4.911458375653012,5.083333298407676,True,34,nan,nan,nan,False
当前论文实验023,llama,continent_noun,1,0.03571428571428571,6,0.4676482840477644,0.4143350770989344,0.5209614909965944,1.0,1.0,1.0,-0.0416665002424755,-0.041666623505686104,-0.041666376979264896,False,-0.012766045603766957,-0.04069718927854521,0.015165098071011296,0.41666666666666663,0.3333333333333333,0.5,0.010416705737346394,1.935428978541709e-07,0.020833217931794934,False,28,-2.5135091145833335,-2.7002766927083335,-2.3267415364583335,False
当前论文实验023,llama,continent_noun,2,0.07142857142857142,6,0.6410718491569816,0.4618536947050398,0.8202900036089233,1.0,1.0,1.0,-0.010416596173551321,-0.020833194360117584,2.013014942237046e-09,False,0.045828179322520035,0.005096431354744431,0.08655992729029564,0.5833333333333333,0.5,0.6666666666666666,-0.04687484443032493,-0.06249986998591339,-0.03124981887473647,False,28,-4.859130859375,-6.3372802734375,-3.3809814453125,False
当前论文实验023,llama,continent_noun,3,0.10714285714285714,6,0.6175447526697456,0.45348777298940973,0.7816017323500816,1.0,1.0,1.0,-0.010416641670114283,-0.020833271907273833,-1.1432954732243372e-08,False,0.12962116553412767,0.09308920642736555,0.16615312464088977,0.5833333333333333,0.5,0.6666666666666666,-0.020833207984348217,-0.04166651470344126,9.873474482446909e-08,False,28,-2.0700480143229165,-2.2467854817708335,-1.8933105468749998,False
当前论文实验023,llama,continent_noun,4,0.14285714285714285,6,0.6358973276731061,0.3480618210731921,0.9237328342730201,1.0,1.0,1.0,-0.005208425389961725,-0.020833254500757903,0.010416403720834452,False,0.09126956082885238,-0.021500659611642565,0.20403978126934733,0.5,0.5,0.5,-1.287517079617828e-07,-2.1461892174556851e-07,-4.288449417799711e-08,False,28,-1.1448364257812502,-4.418375651041667,2.1287027994791665,False
当前论文实验023,llama,continent_noun,5,0.17857142857142858,6,0.7075964370510641,0.4662264824159627,0.9489663916861656,1.0,1.0,1.0,-0.06250005939727998,-0.06250009840490142,-0.06250002038965854,False,0.10714659142803225,-0.14600387353661906,0.36029705639268356,0.5,0.5,0.5,-0.02083331470566918,-0.0208333272166783,-0.020833302194660064,False,28,-3.1188151041666665,-5.0299072265625,-1.207722981770833,False
当前论文实验023,llama,continent_noun,6,0.21428571428571427,6,0.8477144891671708,0.7373123290277768,0.9581166493065648,1.0,1.0,1.0,-0.026041974757390562,-0.031250218737113755,-0.02083373077766737,False,-0.22675908043386708,-0.5282567498993299,0.07473858903159576,0.41666666666666663,0.3333333333333333,0.5,-0.03124995412872522,-0.04166650538779019,-0.020833402869660254,False,28,-0.18809000651041674,-1.4333089192708335,1.05712890625,False
当前论文实验023,llama,continent_noun,7,0.25,6,0.8417142816500457,0.6789311890302048,1.0044973742698866,1.0,1.0,1.0,-0.03645829477439595,-0.04166676759632537,-0.03124982195246654,False,-0.12073538944307678,-0.19592607692266287,-0.0455447019634907,0.5,0.3333333333333333,0.6666666666666666,-0.02604174408770632,-0.05208331789860191,-1.7027681072553e-07,False,28,-2.70733642578125,-4.506103515625,-0.9085693359375,False
当前论文实验023,llama,continent_noun,8,0.2857142857142857,6,0.8437474642062082,0.7010441102698923,0.9864508181425241,1.0,1.0,1.0,-0.036458303933613934,-0.06250005291318908,-0.01041655495403878,False,-0.11914188089549632,-0.1304102157671694,-0.10787354602382322,0.41666666666666663,0.3333333333333333,0.5,-1.1169080001670328e-07,-0.01041688806678091,0.010416664685180876,False,28,-2.44122314453125,-2.6309000651041665,-2.251546223958333,False
当前论文实验023,llama,continent_noun,9,0.32142857142857145,6,0.7963880187857455,0.6205710819797968,0.9722049555916942,1.0,1.0,1.0,-0.031249924157843154,-0.052083193632521826,-0.010416654683164477,False,0.03145661775505165,-0.03684540639989781,0.09975864191000111,0.5,0.5,0.5,0.010416614727243239,-4.093938816424059e-09,0.020833233548425294,False,28,-5.258809407552083,-6.543904622395833,-3.9737141927083335,False
当前论文实验023,llama,continent_noun,10,0.35714285714285715,6,0.7624518981780265,0.5496712718233844,0.9752325245326686,1.0,1.0,1.0,-0.0416668236272623,-0.06250000295403879,-0.020833644300485808,False,0.07009883552925851,0.0521601946269059,0.08803747643161113,0.5,0.5,0.5,0.010416647949265704,5.711384195213517e-08,0.020833238784689456,False,28,-7.296956380208334,-11.259440104166668,-3.33447265625,False
当前论文实验023,llama,continent_noun,11,0.39285714285714285,6,0.7837270442614164,0.6065672832849034,0.9608868052379295,1.0,1.0,1.0,-0.02083330739333178,-0.041666789458152685,1.7467148912680974e-07,False,0.09428633847837264,0.06439845016883756,0.12417422678790772,0.41666666666666663,0.3333333333333333,0.5,-0.020833533070496436,-0.020833689253777266,-0.02083337688721561,False,28,-4.795369466145833,-6.6064453125,-2.9842936197916665,False
当前论文实验023,llama,continent_noun,12,0.42857142857142855,6,0.8109714778548804,0.6822444354536522,0.9396985202561087,1.0,1.0,1.0,-0.00520837268413743,-0.010416571101814043,-1.7426646081730723e-07,False,0.38582845174260183,0.24754331701289814,0.5241135864723055,0.5833333333333333,0.5,0.6666666666666666,-0.06250010276562534,-0.06250012807383123,-0.06250007745741945,False,28,-1.2304280598958335,-3.8445638020833335,1.3837076822916667,False
当前论文实验023,llama,continent_noun,13,0.4642857142857143,6,0.7593559244192964,0.59409397069897,0.9246178781396229,1.0,1.0,1.0,1.4296044052268059e-08,-2.9966273965934914e-07,3.2825482776388526e-07,False,0.38367895425758386,0.22369477101074778,0.54366313750442,0.75,0.6666666666666666,0.8333333333333334,-0.05729170106618161,-0.0625001181664023,-0.052083283965960916,False,28,4.138326009114583,1.803466796875,6.473185221354166,False
当前论文实验023,llama,continent_noun,14,0.5,6,0.7951775495599076,0.6996817246322014,0.8906733744876139,1.0,1.0,1.0,-0.010416778347765405,-0.04166697610344272,0.02083341940791191,False,0.6325412606314487,0.4882500650033276,0.7768324562595698,0.9166666666666667,0.8333333333333334,1.0,0.05729160319121244,0.03125003715103958,0.0833331692313853,False,28,-0.28906249999999956,-1.6825764973958321,1.104451497395833,False
当前论文实验023,llama,continent_noun,15,0.5357142857142857,6,0.7816808134025164,0.7705283224952542,0.7928333043097786,1.0,1.0,1.0,0.10416678275820838,0.05208353246174132,0.15625003305467544,False,0.7117587483975176,0.6216215115130957,0.8018959852819395,0.8333333333333333,0.6666666666666666,1.0,0.5104167470623603,0.39583358384940465,0.624999910275316,False,28,24.661478678385414,23.780598958333332,25.5423583984375,False
当前论文实验023,llama,continent_noun,16,0.5714285714285714,6,0.49779730925206933,0.489025513246848,0.5065691052572906,1.0,1.0,1.0,-0.05208328147637076,-0.06249998308582387,-0.04166657986691765,False,0.5620593066795847,0.5225008467457506,0.6016177666134189,1.0,1.0,1.0,0.6979165334851132,0.6666664913936984,0.729166575576528,True,28,-4.70770263671875,-8.170491536458332,-1.244913736979167,False
当前论文实验023,llama,continent_noun,17,0.6071428571428571,6,0.4740803871934015,0.47082022974906074,0.47734054463774234,1.0,1.0,1.0,1.627389186603656e-08,-0.020833316867841255,0.020833349415624987,False,0.5914200713253457,0.5783116897901475,0.604528452860544,1.0,1.0,1.0,0.7916668414982269,0.7500002450736549,0.8333334379227988,True,28,7.058451334635416,3.092936197916667,11.023966471354166,False
当前论文实验023,llama,continent_noun,18,0.6428571428571429,6,0.4399595103393416,0.4377563203199421,0.4421627003587411,1.0,1.0,1.0,-0.036458312667188394,-0.07291653121016377,-9.412421302090745e-08,False,0.6172225411100414,0.6127478684697011,0.6216972137503818,1.0,1.0,1.0,0.7656250830696081,0.7083334479248151,0.822916718214401,True,28,3.5227050781249996,0.29150390625,6.753906249999999,False
当前论文实验023,llama,continent_noun,19,0.6785714285714286,6,0.44331439298290126,0.4305818719866206,0.4560469139791819,1.0,1.0,1.0,-0.03125010646059915,-0.04166683919902425,-0.020833373722174045,False,0.7226208349507581,0.7154029790518058,0.7298386908497103,1.0,1.0,1.0,1.1302082640383255,0.95833335781208,1.3020831702645712,True,28,7.2530517578125,0.3336181640625,14.1724853515625,False
当前论文实验023,llama,continent_noun,20,0.7142857142857143,6,0.4961003706992081,0.49606921942696935,0.4961315219714469,1.0,1.0,1.0,-0.020833472961385265,-0.08333358991755327,0.04166664399478274,False,0.7211620262607034,0.7210990087406074,0.7212250437807993,1.0,1.0,1.0,1.3072915740049211,1.104166722347145,1.5104164256626973,True,28,3.783752441406249,0.5734456380208321,6.994059244791666,False
当前论文实验023,llama,continent_noun,21,0.75,6,0.49413098094707497,0.4834955680087723,0.5047663938853777,1.0,1.0,1.0,0.03125004453734922,8.584902388975024e-08,0.06250000322567455,False,0.7283863679594506,0.7098198753665822,0.7469528605523189,1.0,1.0,1.0,1.4947914941197573,1.4166666153420617,1.5729163728974527,True,28,6.533589680989582,-3.3326009114583357,16.3997802734375,False
当前论文实验023,llama,continent_noun,22,0.7857142857142857,6,0.3997866015057654,0.37645642018418934,0.4231167828273415,1.0,1.0,1.0,-0.04166682545959096,-0.04166690138663398,-0.04166674953254794,False,0.7688085592048117,0.7559209162013459,0.7816962022082774,1.0,1.0,1.0,2.885416523490373,2.6874999506132253,3.0833330963675207,True,28,-10.240498860677084,-12.516682942708334,-7.964314778645833,False
当前论文实验023,llama,continent_noun,23,0.8214285714285714,6,0.37049499238433425,0.3473167887948078,0.3936731959738607,1.0,1.0,1.0,-0.04687508541004111,-0.062499946284030244,-0.031250224536051974,False,0.85699636184249,0.8265101420355211,0.8874825816494588,1.0,1.0,1.0,3.5781249695549677,3.145833297923673,4.0104166411862625,True,28,-8.43603515625,-10.221923828125,-6.650146484375,False
当前论文实验023,llama,continent_noun,24,0.8571428571428571,6,0.30674813071614626,0.29007578619002045,0.323420475242272,1.0,1.0,1.0,0.020833407538399726,1.1542821691523653e-07,0.041666699648582536,False,0.8831624559844046,0.8563610228001336,0.9099638891686755,1.0,1.0,1.0,4.3802084744602325,4.04166675171776,4.718750197202705,True,28,-1.2034912109374996,-3.883056640625,1.4760742187500009,False
当前论文实验023,llama,continent_noun,25,0.8928571428571429,6,0.2747620953854926,0.2405431706707831,0.3089810201002021,1.0,1.0,1.0,-0.005208415956682682,-0.02083327639653968,0.010416444483174317,False,0.8824330169604488,0.8696320644097023,0.8952339695111955,1.0,1.0,1.0,4.838541593124925,4.624999799256329,5.052083386993521,True,28,-6.561055501302084,-8.1671142578125,-4.954996744791668,False
当前论文实验023,llama,continent_noun,26,0.9285714285714286,6,0.26756265139982255,0.2341584682402612,0.3009668345593839,1.0,1.0,1.0,-0.010416770054386383,-0.020833408314501867,-1.3179427089948792e-07,False,0.8858920172430335,0.8854024471592147,0.8863815873268522,1.0,1.0,1.0,5.744791725795949,5.479166661161192,6.010416790430706,True,28,-1.1539306640624996,-1.663533528645833,-0.6443277994791661,False
当前论文实验023,llama,continent_noun,27,0.9642857142857143,6,0.21550566391643283,0.20138260309217418,0.22962872474069151,1.0,1.0,1.0,-0.046874941336379074,-0.08333321703927746,-0.01041666563348069,False,0.9039125727861248,0.9026387574345769,0.9051863881376726,1.0,1.0,1.0,7.473958310676001,7.406249996997454,7.541666624354548,True,28,-5.56011962890625,-10.4312744140625,-0.68896484375,False
当前论文实验023,llama,continent_noun,28,1.0,6,0.10594750271537173,0.10487140660553634,0.10702359882520711,0.8333333333333333,0.6666666666666666,1.0,-0.052083489458406504,-0.06250006763245135,-0.04166691128436165,False,0.9331475797636618,0.9305401846750644,0.9357549748522592,1.0,1.0,1.0,16.161458412447246,15.979166518858012,16.34375030603648,True,28,nan,nan,nan,False
当前论文实验023,llama,continent_adjective,1,0.03571428571428571,6,0.50669361336407,0.4831006962525479,0.530286530475592,1.0,1.0,1.0,-0.026234882207063496,-0.04199890880651462,-0.01047085560761237,False,0.046386047347512116,-0.03759592282222677,0.130368017517251,0.5,0.5,0.5,0.004771458685960775,-0.00020958138338755816,0.009752498755309109,False,28,-0.21258544921874978,-1.66455078125,1.2393798828125004,False
当前论文实验023,llama,continent_adjective,2,0.07142857142857142,6,0.5478509618048824,0.506201953610123,0.5894999699996418,1.0,1.0,1.0,-0.02427786149928579,-0.03823333151134042,-0.010322391487231167,False,0.032607021501194405,-0.10377384846981524,0.16898789147220405,0.5,0.5,0.5,-0.016329200300485052,-0.031367343011273384,-0.0012910575896967202,False,28,-2.4780578613281246,-5.343180338541666,0.38706461588541674,False
当前论文实验023,llama,continent_adjective,3,0.10714285714285714,6,0.5873392860337134,0.5467619925426869,0.62791657952474,1.0,1.0,1.0,-0.036542883271370855,-0.04176846916379873,-0.03131729737894299,False,-0.011721494403453853,-0.20056107805175385,0.17711808924484615,0.41666666666666663,0.3333333333333333,0.5,-0.02664381640352076,-0.033061029850311265,-0.02022660295673025,False,28,-6.446177164713542,-6.819173177083334,-6.07318115234375,False
当前论文实验023,llama,continent_adjective,4,0.14285714285714285,6,0.8865809386404735,0.8845246546842779,0.8886372225966691,1.0,1.0,1.0,-0.040448197779672526,-0.041604504042576686,-0.039291891516768374,False,-0.049150315877435596,-0.14071393443463256,0.042413302679761365,0.5,0.5,0.5,-0.015112286161941787,-0.030062966766611986,-0.00016160555727158868,False,28,-4.424611409505209,-6.876627604166667,-1.97259521484375,False
当前论文实验023,llama,continent_adjective,5,0.17857142857142858,6,0.9123653644785026,0.9048161400916858,0.9199145888653194,1.0,1.0,1.0,-0.06147917439860369,-0.06222937246396516,-0.060728976333242216,False,0.15011939468826707,-0.04703954076056682,0.34727833013710097,0.41666666666666663,0.3333333333333333,0.5,-0.01940870763307127,-0.031224331774865277,-0.00759308349127726,False,28,-3.492624918619792,-4.1544189453125,-2.8308308919270835,False
当前论文实验023,llama,continent_adjective,6,0.21428571428571427,6,0.8824661258989133,0.8621401078253444,0.9027921439724821,1.0,1.0,1.0,-0.02610330046445597,-0.042094759929265514,-0.010111840999646422,False,0.11545880105773104,0.01993005755528728,0.2109875445601748,0.5,0.5,0.5,-0.052104730129940435,-0.0729284245268597,-0.03128103573302118,False,28,-2.33160400390625,-4.07269287109375,-0.59051513671875,False
当前论文实验023,llama,continent_adjective,7,0.25,6,0.9012852374797378,0.8993433701088785,0.903227104850597,1.0,1.0,1.0,-0.03137957454115773,-0.041838967183139175,-0.020920181899176285,False,0.0974776693292061,0.047662904185976816,0.14729243447243537,0.5,0.5,0.5,-0.02613689082500059,-0.04171093419912116,-0.010562847450880021,False,28,-6.8017578125,-8.781473795572916,-4.822041829427083,False
当前论文实验023,llama,continent_adjective,8,0.2857142857142857,6,0.9341716808451614,0.9245346217964201,0.9438087398939028,1.0,1.0,1.0,-0.036178230928877994,-0.05139831346362674,-0.02095814839412924,False,-0.01889094847523866,-0.16998022223671563,0.13219832528623832,0.5833333333333333,0.5,0.6666666666666666,-0.015249823404398438,-0.04062741115922108,0.01012776435042421,False,28,-3.36029052734375,-3.9083048502604165,-2.812276204427083,False
当前论文实验023,llama,continent_adjective,9,0.32142857142857145,6,0.9506593932844744,0.9268790666317431,0.9744397199372056,1.0,1.0,1.0,-0.035730148376993995,-0.04020029825915117,-0.031259998494836815,False,-0.0404694385826046,-0.2584114042838125,0.17747252711860328,0.5833333333333333,0.5,0.6666666666666666,-0.05040335224960775,-0.06189272632764187,-0.03891397817157364,False,28,-1.4714558919270833,-2.733113606770833,-0.20979817708333348,False
当前论文实验023,llama,continent_adjective,10,0.35714285714285715,6,0.9630082971305487,0.9525115330952421,0.9735050611658554,1.0,1.0,1.0,-0.029698314079723787,-0.030705463446793146,-0.028691164712654427,False,0.11650402867642018,-0.044006544582112506,0.27701460193495286,0.5,0.5,0.5,-0.020791366492630914,-0.031117753979439534,-0.01046497900582229,False,28,-4.478851318359375,-6.864013671875,-2.09368896484375,False
当前论文实验023,llama,continent_adjective,11,0.39285714285714285,6,0.9327406006630641,0.9183371322417333,0.9471440690843949,1.0,1.0,1.0,-0.065117160253673,-0.08879280040370455,-0.04144152010364147,False,0.1924280393047886,0.1407630710414873,0.2440930075680899,0.5,0.3333333333333333,0.6666666666666666,-0.02546147186270294,-0.05087782326639474,-4.512045901113501e-05,False,28,-0.8683878580729165,-4.18157958984375,2.444803873697917,False
当前论文实验023,llama,continent_adjective,12,0.42857142857142855,6,0.8895102217769328,0.8770158763457766,0.9020045672080892,1.0,1.0,1.0,0.010241158228988448,0.00017127246731737009,0.020311043990659527,False,0.5236414836876718,0.3605766124124112,0.6867063549629324,0.75,0.6666666666666666,0.8333333333333334,-0.0004971164526068601,-0.0011026831246757256,0.00010845021946200538,False,28,1.3543701171875,-0.9621988932291665,3.6709391276041665,False
当前论文实验023,llama,continent_adjective,13,0.4642857142857143,6,0.8606966001684402,0.8258559843389249,0.8955372159979554,1.0,1.0,1.0,0.00034345264672689876,-0.04170300545714175,0.04238991075059555,False,0.5855103695081361,0.4627497868013801,0.7082709522148919,0.9166666666666667,0.8333333333333334,1.0,0.03198011097750471,0.011534271354321387,0.05242595060068803,False,28,-1.1602986653645833,-1.2814737955729165,-1.03912353515625,False
当前论文实验023,llama,continent_adjective,14,0.5,6,0.7979902844040951,0.7762422420913971,0.8197383267167933,1.0,1.0,1.0,0.09253670544179234,0.032371053947523855,0.15270235693606082,False,0.6830806516539482,0.5681938854625598,0.7979674178453365,1.0,1.0,1.0,0.2847376897892294,0.2248706815056115,0.34460469807284727,False,28,22.98944091796875,12.45721435546875,33.52166748046875,False
当前论文实验023,llama,continent_adjective,15,0.5357142857142857,6,0.7895010802233617,0.7811339372005599,0.7978682232461635,1.0,1.0,1.0,0.16650389463514634,0.11424108814389912,0.21876670112639357,False,0.6808540624872474,0.5394599163212142,0.8222482086532809,0.9166666666666667,0.8333333333333334,1.0,0.5692902517354621,0.4588293052899341,0.6797511981809901,True,28,26.248647054036457,18.781026204427086,33.71626790364583,False
当前论文实验023,llama,continent_adjective,16,0.5714285714285714,6,0.7404745845555594,0.7336092752940487,0.7473398938170699,1.0,1.0,1.0,0.13012934457704736,0.09503411862533541,0.16522457052875933,False,0.7860238308621339,0.7014022752553556,0.8706453864689122,1.0,1.0,1.0,1.279822663559268,1.1574522825831082,1.4021930445354278,True,28,8.192545572916668,4.962117513020834,11.422973632812502,False
当前论文实验023,llama,continent_adjective,17,0.6071428571428571,6,0.7208286619264661,0.7124092818183606,0.7292480420345716,1.0,1.0,1.0,0.17932083319707698,0.1512243678298546,0.20741729856429933,False,0.7916676085862744,0.7084373037288717,0.874897913443677,1.0,1.0,1.0,1.3215319279382434,1.2288903195682603,1.4141735363082262,True,28,16.759541829427082,8.342163085937498,25.176920572916664,False
当前论文实验023,llama,continent_adjective,18,0.6428571428571429,6,0.6570466963975008,0.6464589594547184,0.6676344333402832,1.0,1.0,1.0,0.16487339696808095,0.15274636686081067,0.17700042707535127,False,0.7824654030255866,0.7105106725540745,0.8544201334970989,1.0,1.0,1.0,1.3460804646165343,1.2886105252691777,1.4035504039638909,True,28,10.08917236328125,5.691243489583332,14.487101236979166,False
当前论文实验023,llama,continent_adjective,19,0.6785714285714286,6,0.6485907912760664,0.6424254276830519,0.6547561548690809,1.0,1.0,1.0,0.18250830937662005,0.12592940451577306,0.23908721423746707,False,0.8293775662399897,0.7634793906533007,0.8952757418266787,1.0,1.0,1.0,1.3308015619501627,1.307841849581261,1.3537612743190646,True,28,20.001688639322914,16.751729329427082,23.25164794921875,False
当前论文实验023,llama,continent_adjective,20,0.7142857142857143,6,0.6949994528006904,0.685823706943895,0.7041751986574857,1.0,1.0,1.0,0.11713479287815669,0.10500546727174273,0.12926411848457064,False,0.8096938360645975,0.7389789125342436,0.8804087595949515,1.0,1.0,1.0,1.4484973728322075,1.4195943821638743,1.4774003635005404,True,28,10.999827067057295,0.8345133463541679,21.16514078776042,False
当前论文实验023,llama,continent_adjective,21,0.75,6,0.6876048256895896,0.6681369574291219,0.7070726939500572,1.0,1.0,1.0,0.15830161668175907,0.10371547358712026,0.2128877597763979,False,0.8239938292263429,0.7571416273292176,0.890846031123468,1.0,1.0,1.0,1.4674903041038,1.4146828096078632,1.5202977985997372,True,28,19.640289306640625,13.879435221354168,25.401143391927086,False
当前论文实验023,llama,continent_adjective,22,0.7857142857142857,6,0.613467663853267,0.5732260408777484,0.6537092868287856,1.0,1.0,1.0,0.1152632717761056,0.08271959168875279,0.1478069518634584,False,0.8223474502423902,0.7579392498637256,0.8867556506210548,1.0,1.0,1.0,2.1557195870870296,2.0589135370391887,2.2525256371348705,True,28,6.795939127604167,4.586893717447918,9.004984537760416,False
当前论文实验023,llama,continent_adjective,23,0.8214285714285714,6,0.5914711501491241,0.5554921942839636,0.6274501060142845,1.0,1.0,1.0,0.10043193300710604,0.030849972385719113,0.17001389362849295,False,0.8480359484704574,0.787563246795235,0.9085086501456798,1.0,1.0,1.0,2.276671185592325,2.183505077045993,2.3698372941386574,True,28,9.966837565104168,8.060160319010418,11.873514811197918,False
当前论文实验023,llama,continent_adjective,24,0.8571428571428571,6,0.5137130496220791,0.4831976013741613,0.5442284978699968,1.0,1.0,1.0,0.16847805679329517,0.11428014045426,0.2226759731323303,False,0.8759051997917077,0.8247693368778358,0.9270410627055795,1.0,1.0,1.0,2.5465160651971623,2.4686152248614235,2.624416905532901,True,28,7.358988444010417,6.557271321614584,8.16070556640625,False
当前论文实验023,llama,continent_adjective,25,0.8928571428571429,6,0.46599597609513965,0.42621114120026343,0.5057808109900158,1.0,1.0,1.0,0.1417690057884708,0.12435633620771114,0.15918167536923045,False,0.8733890322785582,0.8186067355933134,0.928171328963803,1.0,1.0,1.0,2.947038041507767,2.81481565553986,3.079260427475674,True,28,13.316884358723957,8.214131673177082,18.419637044270832,False
当前论文实验023,llama,continent_adjective,26,0.9285714285714286,6,0.3751078056134066,0.29382280404975725,0.45639280717705605,1.0,1.0,1.0,0.060955230910622056,0.05168510881776456,0.07022535300347955,False,0.882889513869095,0.8232597002505658,0.9425193274876241,1.0,1.0,1.0,3.4052499725633725,3.1695381895066626,3.640961755620083,True,28,5.616739908854167,4.179036458333334,7.054443359375,False
当前论文实验023,llama,continent_adjective,27,0.9642857142857143,6,0.329345230894279,0.21812485862428946,0.44056560316426846,1.0,1.0,1.0,0.029870013716087364,0.02108747671203067,0.038652550720144056,False,0.8800219894542125,0.8330357942592101,0.9270081846492149,1.0,1.0,1.0,4.365367770908051,4.102838832186535,4.627896709629567,True,28,-1.1794026692708333,-2.188374837239583,-0.17043050130208348,False
当前论文实验023,llama,continent_adjective,28,1.0,6,0.18763528540730404,0.044428228548286756,0.3308423422663213,0.8333333333333333,0.6666666666666666,1.0,0.021270735907213144,0.020512439077720046,0.02202903273670624,False,0.8969948255972606,0.8593937397309702,0.934595911463551,1.0,1.0,1.0,9.753957662188137,9.214217226486653,10.29369809788962,True,28,nan,nan,nan,False
当前论文实验023,llama,continent_code,1,0.03571428571428571,6,0.5905718859721438,0.5435217103273177,0.6376220616169701,1.0,1.0,1.0,-0.01834094242694088,-0.026249875935339638,-0.010432008918542124,False,-0.021138291600118195,-0.03729766008365528,-0.004978923116581112,0.41666666666666663,0.3333333333333333,0.5,-0.023471889644876377,-0.041621284185718345,-0.005322495104034412,False,28,-11.525929768880207,-15.783650716145832,-7.268208821614583,False
当前论文实验023,llama,continent_code,2,0.07142857142857142,6,0.5151963450172359,0.41323806431618254,0.6171546257182893,1.0,1.0,1.0,-0.015667483968854867,-0.02606840596869612,-0.005266561969013613,False,0.019107834289736166,-0.012601018654201749,0.05081668723367408,0.5,0.5,0.5,-0.022181627590953212,-0.033887795857026504,-0.010475459324879921,False,28,-2.1055908203125,-3.365397135416668,-0.8457845052083321,False
当前论文实验023,llama,continent_code,3,0.10714285714285714,6,0.5905418035716901,0.5775681425000342,0.6035154646433458,1.0,1.0,1.0,-0.013047691199327952,-0.026030543605202183,-6.483879345372135e-05,False,0.07632419922981974,0.004787762782180007,0.14786063567745947,0.5,0.5,0.5,-0.020863160091873095,-0.020892262175038923,-0.020834058008707267,False,28,-11.246022542317709,-16.911234537760418,-5.580810546875,False
当前论文实验023,llama,continent_code,4,0.14285714285714285,6,0.8545116798317929,0.8473927283240266,0.8616306313395591,1.0,1.0,1.0,-0.023421217099970214,-0.02613766459398903,-0.020704769605951395,False,0.022204251504146247,-0.14570301032859398,0.19011151333688647,0.5,0.5,0.5,-0.005203134528869668,-0.010444831064281365,3.8562006542027134e-05,False,28,-19.778788248697918,-27.18988037109375,-12.367696126302084,False
当前论文实验023,llama,continent_code,5,0.17857142857142858,6,0.9122808121423666,0.8951299404875316,0.9294316837972015,1.0,1.0,1.0,-0.005227723624102509,-0.005245436558955893,-0.005210010689249126,False,0.13352500418674734,-0.039962070076572896,0.30701207845006756,0.5,0.5,0.5,-0.018170018835159375,-0.020711834797718136,-0.015628202872600618,False,28,-6.66632080078125,-6.688110351562499,-6.64453125,False
当前论文实验023,llama,continent_code,6,0.21428571428571427,6,0.9096199139243433,0.900044508254109,0.9191953195945777,1.0,1.0,1.0,-0.02078565855981651,-0.026048943723859946,-0.015522373395773077,False,0.06133258751265997,0.01708382690025464,0.1055813481250653,0.41666666666666663,0.3333333333333333,0.5,-0.011666715433307218,-0.01302440399445004,-0.010309026872164395,False,28,-8.281789143880207,-10.54998779296875,-6.013590494791666,False
当前论文实验023,llama,continent_code,7,0.25,6,0.8961239302765944,0.8825345520568851,0.9097133084963036,1.0,1.0,1.0,-0.005211902104027406,-0.005263389604200103,-0.005160414603854709,False,0.04082094346159884,-0.06804130087993213,0.1496831878031298,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.009133362398529243,-0.013037046119355484,-0.005229678677703001,False,28,-2.393646240234375,-4.710428873697917,-0.07686360677083304,False
当前论文实验023,llama,continent_code,8,0.2857142857142857,6,0.9491093121320586,0.9337435957902113,0.9644750284739061,1.0,1.0,1.0,-0.007882150533456903,-0.010407700517286381,-0.005356600549627426,False,-0.060404661546064886,-0.15242995902527842,0.03162063593314864,0.5,0.5,0.5,-0.01562405864539566,-0.020847824753218447,-0.010400292537572872,False,28,-8.190755208333332,-13.547668457031248,-2.833841959635417,False
当前论文实验023,llama,continent_code,9,0.32142857142857145,6,0.9716863797108408,0.9617022353826008,0.9816705240390807,1.0,1.0,1.0,-0.015606659554615968,-0.020824428673601382,-0.010388890435630554,False,-0.08969740062162289,-0.18902429139681676,0.009629490153570988,0.5,0.5,0.5,-0.00661247824837119,-0.013009116565323591,-0.0002158399314187891,False,28,-3.829884847005208,-4.615946451822916,-3.0438232421875,False
当前论文实验023,llama,continent_code,10,0.35714285714285715,6,0.9853318563075675,0.9809190052628803,0.9897447073522546,1.0,1.0,1.0,-0.016799755981575494,-0.028626793106089583,-0.004972718857061409,False,-0.055820049159568064,-0.09998211363549385,-0.011657984683642278,0.5833333333333333,0.5,0.6666666666666666,-0.0156681756047116,-0.02085080988338935,-0.010485541326033854,False,28,3.8966166178385424,-5.812255859374999,13.605489095052084,False
当前论文实验023,llama,continent_code,11,0.39285714285714285,6,0.9755584512386162,0.9669792144416043,0.9841376880356281,1.0,1.0,1.0,0.005130211677207323,1.5245721745789826e-05,0.010245177632668856,False,0.15326300791359376,0.07147849645167424,0.2350475193755133,0.5833333333333333,0.5,0.6666666666666666,3.048984683573508e-05,-0.005131254383210641,0.005192234076882111,False,28,-9.330393473307293,-11.364522298177084,-7.2962646484375,False
当前论文实验023,llama,continent_code,12,0.42857142857142855,6,0.9455789178359943,0.9289962309769376,0.962161604695051,1.0,1.0,1.0,0.014238022969569405,0.007848022495788125,0.020628023443350685,False,0.48963389508837163,0.29268543066435476,0.6865823595123884,0.8333333333333333,0.6666666666666666,1.0,0.003887627178338941,-8.290149708045647e-06,0.007783544506385928,False,28,-14.463765462239582,-25.452392578124996,-3.475138346354166,False
当前论文实验023,llama,continent_code,13,0.4642857142857143,6,0.9442864238066285,0.9354228134111896,0.9531500342020675,1.0,1.0,1.0,0.05212560544930511,0.04691876914519828,0.057332441753411935,False,0.5582842247543438,0.45130332996340394,0.6652651195452836,0.75,0.6666666666666666,0.8333333333333334,0.023419488751452867,-0.01061012183345156,0.05744909933635729,False,28,10.134328206380207,1.7368977864583321,18.531758626302082,False
当前论文实验023,llama,continent_code,14,0.5,6,0.931510060113506,0.891238707153855,0.971781413073157,1.0,1.0,1.0,0.08846016195874046,0.005190683504679328,0.1717296404128016,False,0.7539315011762282,0.6016209560113509,0.9062420463411055,0.9166666666666667,0.8333333333333334,1.0,0.6159202156923508,0.32808388228810753,0.9037565490965941,False,28,9.87287394205729,3.6618448893229214,16.083902994791657,False
当前论文实验023,llama,continent_code,15,0.5357142857142857,6,0.9064836210053053,0.8526602545830456,0.960306987427565,1.0,1.0,1.0,0.28138575067964666,0.2606283750747025,0.30214312628459083,True,0.7129903686188217,0.5957590188636614,0.8302217183739818,1.0,1.0,1.0,1.5809463676846462,1.0575013543678626,2.10439138100143,True,28,137.06505330403644,102.43221028645831,171.69789632161456,False
当前论文实验023,llama,continent_code,16,0.5714285714285714,6,0.8673427725597893,0.8429618475649999,0.8917236975545788,1.0,1.0,1.0,0.4055091776574121,0.38611985156603623,0.424898503748788,False,0.8421932444622755,0.8013899137863588,0.8829965751381921,1.0,1.0,1.0,2.6099658357359585,2.302691550917795,2.9172401205541214,True,28,157.01497395833334,148.78584798177084,165.24409993489584,False
当前论文实验023,llama,continent_code,17,0.6071428571428571,6,0.8588251503859157,0.8348774637297666,0.8827728370420648,1.0,1.0,1.0,0.2804319064392379,0.25581341857014195,0.30505039430833375,False,0.8593547369358289,0.8157967557026137,0.9029127181690441,1.0,1.0,1.0,2.9417824867941436,2.734669284912949,3.1488956886753385,True,28,92.06131998697917,82.32912190755209,101.79351806640625,False
当前论文实验023,llama,continent_code,18,0.6428571428571429,6,0.8319464215209227,0.8049403303906786,0.8589525126511669,1.0,1.0,1.0,0.26447260863790234,0.26328408466110886,0.2656611326146958,False,0.8166513659114709,0.7794360816371312,0.8538666501858106,1.0,1.0,1.0,2.5732754999724343,2.3883967770098025,2.758154222935066,True,28,86.74430338541666,69.26300048828125,104.22560628255206,False
当前论文实验023,llama,continent_code,19,0.6785714285714286,6,0.8386510609453466,0.797491624261362,0.8798104976293312,1.0,1.0,1.0,0.22683139961986853,0.20353981380518843,0.25012298543454864,False,0.835812434136771,0.819723432258995,0.8519014360145468,1.0,1.0,1.0,3.0041243586223345,2.859671286330619,3.14857743091405,True,28,37.51378377278646,-16.78639729817708,91.81396484375,False
当前论文实验023,llama,continent_code,20,0.7142857142857143,6,0.8549503822252056,0.822958946108871,0.8869418183415401,1.0,1.0,1.0,0.17736319923267274,0.17223744926498813,0.18248894920035735,False,0.8600398456501672,0.8412722229881539,0.8788074683121806,1.0,1.0,1.0,3.1057861346746067,2.8963134222464455,3.3152588471027684,True,28,32.022979736328125,13.565185546875,50.48077392578125,False
当前论文实验023,llama,continent_code,21,0.75,6,0.8695997888091371,0.8341200729172485,0.9050795047010257,1.0,1.0,1.0,0.15515952005409872,0.14332411725952926,0.16699492284866818,False,0.8623275743184811,0.8340391516664244,0.8906159969705376,1.0,1.0,1.0,3.139512541693686,2.854389485265832,3.42463559812154,True,28,23.821960449218743,-25.01688639322917,72.66080729166666,False
当前论文实验023,llama,continent_code,22,0.7857142857142857,6,0.8877244297672953,0.8531084116709828,0.9223404478636076,1.0,1.0,1.0,0.2933328897169834,0.2477453614803835,0.3389204179535833,False,0.866800209083715,0.8423430380184729,0.8912573801489572,1.0,1.0,1.0,3.545788468369399,3.2893768486807553,3.8022000880580435,True,28,104.11171468098959,53.90506998697917,154.318359375,False
当前论文实验023,llama,continent_code,23,0.8214285714285714,6,0.8772609336035904,0.8404391265292309,0.9140827406779498,1.0,1.0,1.0,0.31530542564208497,0.3073884119163874,0.3232224393677825,False,0.8640714558987386,0.8438201185767014,0.8843227932207758,1.0,1.0,1.0,3.563086877024034,3.3392682013964077,3.7869055526516604,True,28,91.04203287760417,37.8770751953125,144.20699055989584,False
当前论文实验023,llama,continent_code,24,0.8571428571428571,6,0.8821794536297869,0.8406367769005487,0.923722130359025,1.0,1.0,1.0,0.37257879363357915,0.3647818133662592,0.3803757739008991,True,0.8617253918507493,0.8423521798770546,0.8810986038244438,1.0,1.0,1.0,3.58765731151622,3.3728527035858256,3.802461919446614,True,28,113.06736246744792,57.60251871744791,168.53220621744794,False
当前论文实验023,llama,continent_code,25,0.8928571428571429,6,0.8826182654766659,0.8446174284614103,0.9206191024919214,1.0,1.0,1.0,0.2931044620026645,0.28678871775415854,0.2994202062511704,False,0.8712719242838662,0.8444519010197201,0.8980919475480125,1.0,1.0,1.0,3.6552482626180263,3.422327275599249,3.888169249636803,True,28,45.30767822265625,28.14215087890625,62.47320556640626,False
当前论文实验023,llama,continent_code,26,0.9285714285714286,6,0.8934632362465087,0.8525869887445153,0.9343394837485022,1.0,1.0,1.0,0.2590782853537045,0.24476229762634222,0.2733942730810668,False,0.8644435531949966,0.8333673946456844,0.8955197117443087,1.0,1.0,1.0,3.8580332044096317,3.5209274803855806,4.195138928433683,True,28,23.449778238932296,10.38812255859375,36.51143391927084,False
当前论文实验023,llama,continent_code,27,0.9642857142857143,6,0.901240495727188,0.8448395081155464,0.9576414833388295,1.0,1.0,1.0,-0.023375161060736595,-0.04931414970315017,0.002563827581676982,False,0.8744680954900714,0.842293481068964,0.9066427099111788,1.0,1.0,1.0,4.395797245375812,4.21883327907138,4.572761211680245,True,28,-59.597422281901046,-59.81412760416667,-59.38071695963542,False
当前论文实验023,llama,continent_code,28,1.0,6,0.9274395024978183,0.8630132740643465,0.99186573093129,1.0,1.0,1.0,-0.16536459107737755,-0.18749994418370383,-0.1432292379710513,False,0.9036848616714511,0.873439114560603,0.9339306087822993,1.0,1.0,1.0,8.486979184909917,8.19010426348541,8.783854106334426,True,28,nan,nan,nan,False
当前论文实验023,gemma,continent_noun,1,0.029411764705882353,6,0.2979080845237575,0.2696134111071253,0.3262027579403897,0.8333333333333333,0.6666666666666666,1.0,-0.08333335320154708,-0.08333337306976082,-0.08333333333333334,False,0.7999734026188347,0.012173829196571173,1.5877729760410981,0.6666666666666667,0.5,0.8333333333333334,-0.1875,-0.20833333333333331,-0.16666666666666666,False,33,-319250.0,-503385.3333333334,-135114.66666666666,False
当前论文实验023,gemma,continent_noun,2,0.058823529411764705,6,0.40715900622465284,0.2052852941714388,0.6090327182778669,0.8333333333333333,0.6666666666666666,1.0,-0.08333333333333334,-0.08333333333333334,-0.08333333333333333,False,0.002009123660897949,-0.7724092854367806,0.7764275327585765,0.5,0.5,0.5,-0.10416666666666667,-0.16666666666666666,-0.041666666666666685,False,33,-210521.99999999997,-325734.6666666666,-95309.33333333331,False
当前论文实验023,gemma,continent_noun,3,0.08823529411764706,6,0.5385180021286807,0.5371986494057036,0.5398373548516578,0.8333333333333333,0.6666666666666666,1.0,-0.18750000993410687,-0.20833333333333334,-0.1666666865348804,False,0.02075922315906026,-0.031127955617504918,0.07264640193562544,0.5,0.5,0.5,-0.12499999999999999,-0.20833333333333331,-0.041666666666666664,False,33,-357845.3333333334,-816218.6666666667,100528.0,False
当前论文实验023,gemma,continent_noun,4,0.11764705882352941,6,0.6084003533887465,0.5648900875982316,0.6519106191792616,1.0,1.0,1.0,-0.08333334326744021,-0.20833335320154708,0.04166666666666666,False,-0.5962316231257656,-1.2262661398248316,0.03380289357330035,0.5,0.5,0.5,-0.18750000993410687,-0.25000001986821374,-0.125,False,33,291437.3333333333,648.0,582226.6666666666,False
当前论文实验023,gemma,continent_noun,5,0.14705882352941177,6,0.2611043075326492,0.2028900297307047,0.3193185853345937,0.8333333333333333,0.6666666666666666,1.0,-0.20833333333333334,-0.33333333333333337,-0.08333333333333333,False,0.014205881556924742,0.006373986988970441,0.022037776124879043,0.5,0.5,0.5,-0.020833333333333332,-0.041666666666666664,0.0,False,33,-630316.0,-857850.6666666666,-402781.3333333334,False
当前论文实验023,gemma,continent_noun,6,0.17647058823529413,6,0.15269232423900092,0.027135349000798795,0.27824929947720306,0.8333333333333333,0.6666666666666666,1.0,-0.12500000993410687,-0.25000001986821374,0.0,False,0.8575693213905835,0.8323620837429884,0.8827765590381786,0.5833333333333333,0.5,0.6666666666666666,-0.06249999006589313,-0.12499998013178626,0.0,False,33,-503714.66666666674,-698970.6666666667,-308458.6666666667,False
当前论文实验023,gemma,continent_noun,7,0.20588235294117646,6,0.7010008929900464,0.5496903308208921,0.8523114551592007,1.0,1.0,1.0,0.041666656732559794,0.0,0.08333331346511959,False,-1.974804510417812,-3.9282398501472113,-0.021369170688412892,0.5,0.5,0.5,-0.25000000993410687,-0.33333335320154706,-0.16666666666666666,False,33,-552592.0,-625173.3333333334,-480010.6666666666,False
当前论文实验023,gemma,continent_noun,8,0.23529411764705882,6,0.5633407026507328,0.39027088234884805,0.7364105229526174,1.0,1.0,1.0,-0.27083333333333337,-0.33333333333333337,-0.20833333333333334,False,0.0027104158577016535,-0.9649310389465842,0.9703518706619875,0.5833333333333333,0.5,0.6666666666666666,-0.0625,-0.125,0.0,False,33,-433970.6666666667,-814072.0,-53869.33333333334,False
当前论文实验023,gemma,continent_noun,9,0.2647058823529412,6,0.7821325111231443,0.5865847652790129,0.9776802569672757,1.0,1.0,1.0,-0.125,-0.25,0.0,False,-0.455118683171802,-0.9208122820259871,0.010574915682383087,0.41666666666666663,0.3333333333333333,0.5,-0.10416666666666666,-0.20833333333333331,0.0,False,33,-197217.99999999997,-448714.6666666666,54278.666666666686,False
当前论文实验023,gemma,continent_noun,10,0.29411764705882354,6,0.8311276248981225,0.7429623652958326,0.9192928845004125,1.0,1.0,1.0,-0.10416667660077353,-0.12500001986821374,-0.08333333333333333,False,16.17771576178624,-0.004631170111882928,32.36006269368436,0.5833333333333333,0.5,0.6666666666666666,-0.16666667660077353,-0.37500001986821374,0.04166666666666667,False,33,-55496.0,-167928.0,56936.0,False
当前论文实验023,gemma,continent_noun,11,0.3235294117647059,6,0.45253899317394547,0.32697203752298565,0.5781059488249053,1.0,1.0,1.0,-0.18750000993410687,-0.20833333333333331,-0.1666666865348804,False,-12.502938804831814,-24.823204390011966,-0.1826732196516628,0.41666666666666663,0.3333333333333333,0.5,-0.125,-0.16666666666666666,-0.08333333333333334,False,33,-663709.3333333333,-736632.0,-590786.6666666666,False
当前论文实验023,gemma,continent_noun,12,0.35294117647058826,6,0.7696479129780871,0.5713434695897988,0.9679523563663753,1.0,1.0,1.0,-0.1666666567325598,-0.25,-0.08333331346511959,False,0.16668527739539474,0.0008983810747371206,0.33247217371605237,0.5833333333333333,0.5,0.6666666666666666,-0.18750000993410687,-0.25000001986821374,-0.125,False,33,-520952.0,-863242.6666666667,-178661.3333333333,False
当前论文实验023,gemma,continent_noun,13,0.38235294117647056,6,0.6789168657230646,0.37764910938221025,0.980184622063919,1.0,1.0,1.0,-0.2708333333333333,-0.3333333333333333,-0.20833333333333334,False,0.4910207370776666,0.004123474690258459,0.9779179994650747,0.5833333333333333,0.5,0.6666666666666666,-0.04166667660077353,-0.041666686534880405,-0.04166666666666666,False,33,-529006.0,-795314.6666666667,-262697.3333333333,False
当前论文实验023,gemma,continent_noun,14,0.4117647058823529,6,0.743790795446017,0.4856057012953789,1.001975889596655,1.0,1.0,1.0,-0.1041666567325598,-0.16666666666666669,-0.04166664679845292,False,6.599551895656428,0.0936177826938595,13.105486008618996,0.5833333333333333,0.5,0.6666666666666666,-0.12500000993410687,-0.12500001986821374,-0.125,False,33,-707514.0,-746725.3333333333,-668302.6666666667,False
当前论文实验023,gemma,continent_noun,15,0.4411764705882353,6,0.6083548412062401,0.33283523282481464,0.8838744495876655,1.0,1.0,1.0,-0.1875000099341057,-0.2916666666666667,-0.0833333532015447,False,0.06496751963598374,-0.7986425664001203,0.9285776056720878,0.5,0.5,0.5,-0.2708333532015459,-0.5000000397364252,-0.04166666666666666,False,33,-37149.33333333334,-375776.0,301477.3333333333,False
当前论文实验023,gemma,continent_noun,16,0.47058823529411764,6,0.5962691773878284,0.3935354175975227,0.7990029371781341,1.0,1.0,1.0,-0.625,-0.8333333333333334,-0.4166666666666667,False,0.3502829149151534,0.0026928815774320456,0.6978729482528747,0.5833333333333333,0.5,0.6666666666666666,0.18750000993410687,0.0,0.37500001986821374,False,33,-1934528.6666666665,-1988864.0,-1880193.3333333333,False
当前论文实验023,gemma,continent_noun,17,0.5,6,0.7363742049833926,0.5929568291130481,0.879791580853737,1.0,1.0,1.0,0.7499999205229102,0.33333333333333337,1.166666507712487,False,0.5415689050434375,0.2953170398988569,0.7878207701880181,0.8333333333333333,0.6666666666666666,1.0,-0.25000001986813203,-0.4166667064029307,-0.08333333333333337,False,33,1057859.3333333335,-218406.66666666698,2334125.333333334,False
当前论文实验023,gemma,continent_noun,18,0.5294117647058824,6,0.8263943723369461,0.7190671357916968,0.9337216088821955,1.0,1.0,1.0,0.3958333233986575,0.0,0.791666646797315,False,0.6390836227415446,0.5522575965392491,0.7259096489438402,0.9166666666666667,0.8333333333333334,1.0,1.0833333730697539,1.0416667461395075,1.125,False,33,-443767.9999999999,-1372241.3333333333,484705.3333333335,False
当前论文实验023,gemma,continent_noun,19,0.5588235294117647,6,0.8673047654712824,0.7632239068344976,0.9713856241080673,1.0,1.0,1.0,0.8749999801314463,0.6666666666666665,1.083333293596226,False,0.6336014332685789,0.578190024555489,0.6890128419816687,0.9166666666666667,0.8333333333333334,1.0,0.8125,0.6666666666666666,0.9583333333333334,False,33,1212610.0,718665.3333333335,1706554.6666666665,False
当前论文实验023,gemma,continent_noun,20,0.5882352941176471,6,0.8801641021765574,0.7921559798975709,0.968172224455544,1.0,1.0,1.0,1.4583333035304449,1.25,1.6666666070608898,False,0.5633893969481952,0.5205281424395537,0.6062506514568368,0.9166666666666667,0.8333333333333334,1.0,0.45833327372867433,0.4166665474573487,0.49999999999999994,False,33,3143669.333333333,2253859.9999999995,4033478.666666667,False
当前论文实验023,gemma,continent_noun,21,0.6176470588235294,6,0.8782218428807441,0.7883127850906216,0.9681309006708666,1.0,1.0,1.0,1.5208333730689194,0.9583333333333333,2.0833334128045053,False,0.6717805938266757,0.5568188549135198,0.7867423327398316,0.9166666666666667,0.8333333333333334,1.0,3.083333248995009,2.875,3.2916664979900188,True,33,4834074.666666667,3690952.0,5977197.333333334,False
当前论文实验023,gemma,continent_noun,22,0.6470588235294118,6,0.7076690299978632,0.5834469436638003,0.8318911163319259,1.0,1.0,1.0,0.958333353201235,0.79166670640247,1.125,False,0.5378015789971028,0.5026869802494968,0.5729161777447088,0.9166666666666667,0.8333333333333334,1.0,2.8125000081951166,2.6250000362585046,2.999999980131728,False,33,1942093.9999999995,1758358.666666666,2125829.333333333,False
当前论文实验023,gemma,continent_noun,23,0.6764705882352942,6,0.6442834597684046,0.540052378478613,0.7485145410581963,1.0,1.0,1.0,1.0833333432672336,0.625,1.5416666865344673,False,0.6355054022943106,0.6006874945011523,0.6703233100874689,1.0,1.0,1.0,4.312500053286528,4.000000135626257,4.624999970946799,False,33,4730977.333333333,3560166.666666666,5901788.0,False
当前论文实验023,gemma,continent_noun,24,0.7058823529411765,6,0.6483372326093522,0.5386333599229741,0.7580411052957303,1.0,1.0,1.0,1.9583332935898556,1.916666587179711,2.0,True,0.6420965434941056,0.6183148014626043,0.6658782855256069,0.9166666666666667,0.8333333333333334,1.0,4.166666692937003,3.7916667647392948,4.541666621134711,False,33,9989092.666666668,5548938.666666667,14429246.666666668,False
当前论文实验023,gemma,continent_noun,25,0.7352941176470589,6,0.3307151286300746,0.25797119963901655,0.4034590576211326,1.0,1.0,1.0,-0.4583333532015459,-0.7083333730697584,-0.20833333333333334,False,0.7516053658341002,0.7418423944207772,0.7613683372474233,0.9166666666666667,0.8333333333333334,1.0,9.437499844853281,9.29166662951199,9.58333306019457,True,33,-569734.6666666666,-1072868.0,-66601.33333333326,False
当前论文实验023,gemma,continent_noun,26,0.7647058823529411,6,0.20328136287989965,0.18055003500322855,0.22601269075657074,1.0,1.0,1.0,-0.2500000298023135,-0.29166672627129364,-0.20833333333333331,False,0.7324112459877051,0.7109412548438424,0.7538812371315678,1.0,1.0,1.0,11.645833285724768,11.083333234618598,12.208333336830938,True,33,-641132.6666666667,-874949.3333333335,-407316.0,False
当前论文实验023,gemma,continent_noun,27,0.7941176470588235,6,0.09604417004298897,0.04727913670369711,0.14480920338228084,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.41666666666666663,-0.5,-0.3333333333333333,False,0.754483844241554,0.7426511559205305,0.7663165325625775,1.0,1.0,1.0,13.291666750761713,13.083333281173742,13.500000220349687,True,33,-1847924.6666666667,-2509041.3333333335,-1186808.0,False
当前论文实验023,gemma,continent_noun,28,0.8235294117647058,6,0.04965215668918998,-0.010008105511999432,0.10931241889037939,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.4375,-0.625,-0.25,False,0.8049699165560668,0.7992249343274428,0.8107148987846907,1.0,1.0,1.0,15.208333245460913,14.83333341113621,15.583333079785618,True,33,-2559542.0,-2891550.666666667,-2227533.333333333,False
当前论文实验023,gemma,continent_noun,29,0.8529411764705882,6,-0.021423692670072055,-0.10816351359349081,0.0653161282533467,0.5,0.3333333333333333,0.6666666666666666,-0.6250000099341058,-0.7083333532015448,-0.5416666666666666,False,0.8235349559390251,0.8202484142038998,0.8268214976741505,1.0,1.0,1.0,14.624999929294852,14.000000053974723,15.24999980461498,True,33,-2413197.333333333,-2664121.3333333335,-2162273.333333333,False
当前论文实验023,gemma,continent_noun,30,0.8823529411764706,6,-0.08325541133185486,-0.19964374101229723,0.03313291834858751,0.3333333333333333,0.0,0.6666666666666666,-0.75,-0.7916666666666667,-0.7083333333333333,False,0.8151705164020113,0.8015172924345045,0.8288237403695181,1.0,1.0,1.0,15.041666567478446,14.291666589579698,15.791666545377193,True,33,-1288953.3333333333,-1836050.6666666665,-741856.0,False
当前论文实验023,gemma,continent_noun,31,0.9117647058823529,6,-0.13228251573072636,-0.2637240737476157,-0.0008409577138370252,0.16666666666666666,0.0,0.3333333333333333,-0.9374999900658552,-1.0833333134650438,-0.7916666666666666,False,0.8036290908991048,0.7759701423157453,0.8312880394824642,1.0,1.0,1.0,17.28124990805255,15.708333489409295,18.854166326695807,True,33,-814962.6666666666,-1504394.6666666665,-125530.66666666669,False
当前论文实验023,gemma,continent_noun,32,0.9411764705882353,6,-0.12541338922071565,-0.2734320344463788,0.022605256004947477,0.16666666666666666,0.0,0.3333333333333333,-0.6666666666666666,-0.7083333333333333,-0.625,False,0.7996260809830076,0.781403728284754,0.8178484336812611,1.0,1.0,1.0,18.39583305330284,17.249999947672066,19.541666158933616,True,33,-1017069.3333333333,-1854269.3333333333,-179869.3333333333,False
当前论文实验023,gemma,continent_noun,33,0.9705882352941176,6,-0.16029350053231856,-0.3109977521918679,-0.009589248872769204,0.16666666666666666,0.0,0.3333333333333333,-0.8541666766007724,-1.041666686534878,-0.6666666666666667,False,0.7983161867026769,0.7885094359845439,0.8081229374208098,1.0,1.0,1.0,19.95833331368341,19.66666675119875,20.249999876168072,True,33,nan,nan,nan,False
当前论文实验023,gemma,continent_noun,34,1.0,6,-0.11042548833640402,-0.24899714703341613,0.028146170360608094,0.16666666666666666,0.0,0.3333333333333333,0.0,0.0,0.0,False,0.7732268641214153,0.7678341547184236,0.778619573524407,1.0,1.0,1.0,0.4375,0.37499999999999994,0.5,False,33,nan,nan,nan,False
当前论文实验023,gemma,continent_adjective,1,0.029411764705882353,6,0.2958332847079311,-0.16914451604082426,0.7608110854566864,0.6666666666666666,0.3333333333333333,1.0,-0.1875,-0.20833333333333334,-0.16666666666666666,False,0.13884304551460644,-0.2732139624991731,0.550900053528386,0.5833333333333334,0.3333333333333333,0.8333333333333334,-0.1666667556679992,-0.3333335113359984,0.0,False,33,-155922.0,-377460.0,65616.0,False
当前论文实验023,gemma,continent_adjective,2,0.058823529411764705,6,0.16613603574488192,-0.27097489590673357,0.6032469673964974,0.6666666666666666,0.3333333333333333,1.0,-0.20833336203334812,-0.3333333333333333,-0.08333339073336295,False,0.02526634470944869,0.009805829916184339,0.04072685950271304,0.5,0.5,0.5,-0.08333341240056076,-0.25000017800266505,0.08333335320154353,False,33,43251.333333333314,7953.333333333314,78549.33333333331,False
当前论文实验023,gemma,continent_adjective,3,0.08823529411764706,6,0.5893912596012616,0.3034786209426023,0.8753038982599209,0.8333333333333333,0.6666666666666666,1.0,-0.20833336313201772,-0.20833339293070216,-0.20833333333333331,False,-0.6915652278458714,-1.255013480788849,-0.12811697490289387,0.3333333333333333,0.16666666666666666,0.5,-0.16666668653366717,-0.2500000198682114,-0.08333335319912293,False,33,-195120.0,-343388.0,-46852.0,False
当前论文实验023,gemma,continent_adjective,4,0.11764705882352941,6,0.7707349864542745,0.2770711625422763,1.2643988103662727,1.0,1.0,1.0,-0.10416666666666669,-0.33333333333333337,0.125,False,-0.16372574517997088,-0.2643027192013747,-0.06314877115856705,0.5,0.5,0.5,-0.020833333333333343,-0.08333333333333334,0.04166666666666666,False,33,-313050.6666666667,-372866.6666666667,-253234.66666666666,False
当前论文实验023,gemma,continent_adjective,5,0.14705882352941177,6,0.274509316989351,-0.050493095889616944,0.5995117298683189,0.6666666666666666,0.3333333333333333,1.0,-0.2916667262652458,-0.375000099328948,-0.20833335320154356,False,-0.0017472635803064789,-0.014475567283241432,0.010981040122628474,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.08333333333333333,-0.125,-0.04166666666666666,False,33,-26475.333333333314,-189789.3333333333,136838.6666666667,False
当前论文实验023,gemma,continent_adjective,6,0.17647058823529413,6,0.5102520285918458,0.027032511722068664,0.993471545461623,0.8333333333333333,0.6666666666666666,1.0,-0.10416663686677197,-0.16666662693508744,-0.0416666467984565,False,0.8495482334964646,0.841991030421851,0.8571054365710781,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.1249999900658949,-0.20833333333333331,-0.0416666467984565,False,33,-232726.6666666667,-329045.3333333334,-136408.0,False
当前论文实验023,gemma,continent_adjective,7,0.20588235294117646,6,0.32086373996281503,0.1952690817487014,0.44645839817692873,1.0,1.0,1.0,-0.04166666666666666,-0.125,0.041666666666666685,False,0.8970592831294764,0.8881996703898332,0.9059188958691197,0.41666666666666663,0.3333333333333333,0.5,-0.06250001986578962,-0.08333337306491255,-0.041666666666666685,False,33,-285464.6666666666,-366564.0,-204365.3333333333,False
当前论文实验023,gemma,continent_adjective,8,0.23529411764705882,6,0.5955442557859612,0.5280571757941154,0.6630313357778069,1.0,1.0,1.0,-0.020833353200333235,-0.04166668653245628,-1.9868210188178637e-08,False,7.674388271406377,0.06426169137430687,15.284514851438447,0.5,0.5,0.5,-0.24999986092128287,-0.37499972184256575,-0.125,False,33,-13735.333333333358,-177425.33333333337,149954.66666666666,False
当前论文实验023,gemma,continent_adjective,9,0.2647058823529412,6,0.8968152989671984,0.8899114430013969,0.9037191549329998,1.0,1.0,1.0,-0.08333339334421909,-0.08333345335510484,-0.08333333333333334,False,0.649730094392027,0.32548949301617564,0.9739706957678783,0.5833333333333333,0.5,0.6666666666666666,-0.14583337347842948,-0.16666666666666669,-0.12500008029019227,False,33,-236858.6666666667,-394301.3333333333,-79416.00000000006,False
当前论文实验023,gemma,continent_adjective,10,0.29411764705882354,6,0.9504044168169612,0.8567664874853979,1.0440423461485244,1.0,1.0,1.0,-0.10416668653124597,-0.20833339293070213,1.9868210188178637e-08,False,-7.460891644494214,-14.88409600544749,-0.03768728354093857,0.3333333333333333,0.16666666666666666,0.5,-0.1875,-0.2916666666666667,-0.08333333333333334,False,33,-231563.3333333333,-453890.6666666666,-9236.0,False
当前论文实验023,gemma,continent_adjective,11,0.3235294117647059,6,0.8110185758809914,0.7381526879163999,0.8838844638455828,1.0,1.0,1.0,-0.18750000993289478,-0.25000001986578957,-0.125,False,0.24540133925873772,-0.0016052088687480055,0.49240788738622343,0.5833333333333333,0.5,0.6666666666666666,-0.2083332847675307,-0.29166664679845533,-0.1249999227366061,False,33,-292914.0,-477509.3333333333,-108318.66666666666,False
当前论文实验023,gemma,continent_adjective,12,0.35294117647058826,6,0.7523045396281505,0.5918582440915827,0.9127508351647181,1.0,1.0,1.0,-0.1458332832565527,-0.20833321331156185,-0.08333335320154353,False,-0.48598774288967883,-0.9739288912746836,0.001953405495326017,0.3333333333333333,0.16666666666666666,0.5,-0.08333332339922765,-0.16666666666666666,1.9868211353912812e-08,False,33,-352247.3333333334,-365769.3333333334,-338725.3333333334,False
当前论文实验023,gemma,continent_adjective,13,0.38235294117647056,6,0.9295521089744532,0.9212242435519685,0.9378799743969378,1.0,1.0,1.0,-0.10416664680087706,-0.16666666666666669,-0.041666626935087436,False,-0.4755552550300995,-0.9575833239567046,0.006472813896505693,0.41666666666666663,0.3333333333333333,0.5,-0.29166666666666663,-0.41666666666666663,-0.16666666666666669,False,33,-161786.00000000003,-298165.3333333334,-25406.666666666686,False
当前论文实验023,gemma,continent_adjective,14,0.4117647058823529,6,0.9360578017791108,0.9249618762876852,0.9471537272705363,1.0,1.0,1.0,-0.2291666467996668,-0.2499999801342104,-0.20833331346512318,False,-0.11652692509677934,-0.7289336184555143,0.4958797682619556,0.41666666666666663,0.3333333333333333,0.5,-0.1458332633895528,-0.25,-0.041666526779105595,False,33,-420780.0,-430910.6666666667,-410649.3333333334,False
当前论文实验023,gemma,continent_adjective,15,0.4411764705882353,6,1.0004920295253021,0.9998644002756526,1.0011196587749518,1.0,1.0,1.0,-0.02083331346633343,-0.12499998013421039,0.08333335320154353,False,0.18188511561368675,-0.17130665056706088,0.5350768817944344,0.5833333333333333,0.5,0.6666666666666666,-0.29166666666666663,-0.375,-0.20833333333333331,False,33,-195518.00000000003,-291478.6666666667,-99557.33333333337,False
当前论文实验023,gemma,continent_adjective,16,0.47058823529411764,6,0.8989572311100953,0.8497651023398398,0.9481493598803509,1.0,1.0,1.0,-0.3958333138646898,-0.4583332943960462,-0.3333333333333333,False,0.3720838585770051,0.006294799260495971,0.7378729178935143,0.6666666666666667,0.5,0.8333333333333334,-0.3541666672217592,-0.5416666865348768,-0.1666666479086416,False,33,-1041016.0,-1452726.6666666667,-629305.3333333333,False
当前论文实验023,gemma,continent_adjective,17,0.5,6,0.9008205336699051,0.8806928060245512,0.920948261315259,1.0,1.0,1.0,-9.777309867287087e-08,-0.04166670640308234,0.041666510856885,False,0.4482623591865288,0.3562437407196641,0.5402809776533936,0.9166666666666667,0.8333333333333334,1.0,0.24999992093277318,0.24999982199733495,0.2500000198682114,False,33,-1318470.0,-1484918.6666666667,-1152021.3333333335,False
当前论文实验023,gemma,continent_adjective,18,0.5294117647058824,6,0.8125939680359762,0.7711264445830648,0.8540614914888875,1.0,1.0,1.0,-1.3065133920575622e-07,-0.16666666666666666,0.16666640536398825,False,0.8295178538720691,0.7265785818136367,0.9324571259305016,1.0,1.0,1.0,1.0416666718262277,0.5000000198682103,1.5833333237842453,False,33,-1509885.3333333335,-1636809.3333333333,-1382961.3333333335,False
当前论文实验023,gemma,continent_adjective,19,0.5588235294117647,6,0.898184734183791,0.8950373406237975,0.9013321277437845,1.0,1.0,1.0,-0.06250011922504048,-0.2500000794728324,0.12499984102275145,False,0.779892728673004,0.6725660941884812,0.8872193631575267,1.0,1.0,1.0,0.645833263780025,0.45833337306975486,0.8333331544902951,False,33,-992273.3333333334,-1116765.3333333335,-867781.3333333333,False
当前论文实验023,gemma,continent_adjective,20,0.5882352941176471,6,0.9522437202195353,0.9338747105564803,0.9706127298825903,1.0,1.0,1.0,0.14583329187402147,0.1249999602635784,0.16666662348446454,False,0.6524672880616416,0.5683468498214627,0.7365877263018206,0.9166666666666667,0.8333333333333334,1.0,0.4583333987417717,0.08333331346512785,0.8333334840184156,False,33,-183551.33333333314,-244931.99999999977,-122170.66666666651,False
当前论文实验023,gemma,continent_adjective,21,0.6176470588235294,6,0.8744685577253284,0.8506842412572017,0.8982528741934552,1.0,1.0,1.0,0.6041665926131827,0.5833331852263655,0.6249999999999999,False,0.7111511825647028,0.651034381201098,0.7712679839283076,1.0,1.0,1.0,3.427083388724043,3.395833551883811,3.4583332255642745,False,33,365738.0,-431706.66666666674,1163182.6666666667,False
当前论文实验023,gemma,continent_adjective,22,0.6470588235294118,6,0.8707754789729092,0.775607813775267,0.9659431441705513,1.0,1.0,1.0,0.43749997958123765,0.20833329249580856,0.6666666666666667,False,0.6610668621942429,0.6461959142975944,0.6759378100908915,1.0,1.0,1.0,4.062500020946255,3.9166666290863454,4.208333412806166,True,33,382931.3333333335,-662567.9999999995,1428430.6666666665,False
当前论文实验023,gemma,continent_adjective,23,0.6764705882352942,6,1.1086141813857684,0.8384205445076098,1.378807818263927,1.0,1.0,1.0,2.937499853055068,1.3749998256074227,4.499999880502713,False,0.7530563616045222,0.7146024011191582,0.7915103220898861,0.9166666666666667,0.8333333333333334,1.0,4.395833281387714,3.8333333134648537,4.958333249310574,False,33,8423993.333333332,2733681.333333334,14114305.333333332,False
当前论文实验023,gemma,continent_adjective,24,0.7058823529411765,6,1.138081800304425,0.8329060704354053,1.443257530173445,1.0,1.0,1.0,3.833333336306771,1.9999999463422382,5.666666726271304,False,0.8180863527730701,0.8161357809303939,0.8200369246157463,0.9166666666666667,0.8333333333333334,1.0,5.645833309043722,5.208333313462616,6.083333304624828,True,33,9156042.333333332,5246772.0,13065312.666666666,False
当前论文实验023,gemma,continent_adjective,25,0.7352941176470589,6,0.7303328037903563,0.4845193769438283,0.9761462306368841,1.0,1.0,1.0,-0.729166655641165,-1.1666666247474495,-0.2916666865348805,False,0.794716821390248,0.7711649672550309,0.818268675525465,1.0,1.0,1.0,10.479166778985274,9.500000099335827,11.458333458634723,True,33,-893891.3333333333,-940586.6666666665,-847196.0,False
当前论文实验023,gemma,continent_adjective,26,0.7647058823529411,6,0.5545089864632505,0.3087075362726455,0.8003104366538555,1.0,1.0,1.0,-0.5625000198694229,-0.9583333134675437,-0.16666672627130208,False,0.7796480922887927,0.7743540096632536,0.7849421749143318,1.0,1.0,1.0,11.333333413192072,10.791666607023425,11.87500021936072,True,33,-3770890.6666666665,-5512112.0,-2029669.333333333,False
当前论文实验023,gemma,continent_adjective,27,0.7941176470588235,6,0.4047193210496641,0.12161804957197848,0.6878205925273497,0.6666666666666666,0.3333333333333333,1.0,-0.5000000204199744,-0.5000000209717351,-0.5000000198682136,False,0.7711511459036217,0.7543840678785622,0.7879182239286812,1.0,1.0,1.0,15.322916793573562,14.10416676039045,16.541666826756675,True,33,-1833722.0,-2843401.3333333335,-824042.6666666666,False
当前论文实验023,gemma,continent_adjective,28,0.8235294117647058,6,0.33859631426540926,0.04546032884884238,0.6317322996819761,0.6666666666666666,0.3333333333333333,1.0,-0.5833333933430069,-0.7500001398875611,-0.4166666467984529,False,0.8064103502562245,0.793400747667016,0.8194199528454332,1.0,1.0,1.0,15.104166384851773,14.20833284124144,15.999999928462104,True,33,-1621611.3333333335,-1670498.6666666665,-1572724.0000000002,False
当前论文实验023,gemma,continent_adjective,29,0.8529411764705882,6,0.10975836000291081,-0.10393376310634737,0.323450483112169,0.6666666666666666,0.3333333333333333,1.0,-0.5833332627104635,-0.625,-0.5416665254209269,False,0.7992927305748585,0.7947151448856467,0.8038703162640704,1.0,1.0,1.0,14.041666780298133,12.500000203447392,15.583333357148874,True,33,-889484.0,-903536.0000000001,-875432.0,False
当前论文实验023,gemma,continent_adjective,30,0.8823529411764706,6,0.04011160370197457,-0.2197460889902587,0.29996929639420783,0.6666666666666666,0.3333333333333333,1.0,-0.687499968013676,-0.7499999161591404,-0.6250000198682114,False,0.8047902569157351,0.8016837104350888,0.8078968033963815,1.0,1.0,1.0,15.666666602539113,15.416666372977541,15.916666832100683,True,33,-1123449.3333333335,-1634958.6666666667,-611940.0,False
当前论文实验023,gemma,continent_adjective,31,0.9117647058823529,6,-0.10012526695841759,-0.3101327079600575,0.10988217404322231,0.3333333333333333,0.0,0.6666666666666666,-0.7291665788543444,-1.0833331378404787,-0.3750000198682102,False,0.8200898027082582,0.796541500619437,0.8436381047970793,1.0,1.0,1.0,17.729166669368425,16.291666672322947,19.166666666413906,True,33,-941539.3333333333,-1248180.0,-634898.6666666666,False
当前论文实验023,gemma,continent_adjective,32,0.9411764705882353,6,-0.12653123324066248,-0.36343121741837586,0.1103687509370509,0.3333333333333333,0.0,0.6666666666666666,-1.02083328388653,-1.0416665479048484,-1.0000000198682113,False,0.8204140493303926,0.7974838222211162,0.8433442764396689,1.0,1.0,1.0,22.489583442969263,22.18750000134255,22.79166688459598,True,33,-711024.0,-1007128.0,-414920.0,False
当前论文实验023,gemma,continent_adjective,33,0.9705882352941176,6,-0.18101723161094965,-0.39864943173034545,0.03661496850844612,0.16666666666666666,0.0,0.3333333333333333,-0.8958333928661281,-1.2500001190655894,-0.5416666666666667,False,0.8156886101068364,0.8036218922294585,0.8277553279842141,1.0,1.0,1.0,20.85416666423294,20.124999778200646,21.583333550265234,True,33,nan,nan,nan,False
当前论文实验023,gemma,continent_adjective,34,1.0,6,-0.1628367070721545,-0.3725620933495491,0.04688867920524009,0.16666666666666666,0.0,0.3333333333333333,-0.020833333333333332,-0.041666666666666664,0.0,False,0.7820937108631372,0.7625445932924039,0.8016428284338705,1.0,1.0,1.0,0.5208332733224477,0.45833333333333337,0.5833332133115618,False,33,nan,nan,nan,False
当前论文实验023,gemma,continent_code,1,0.029411764705882353,6,0.4839057135238468,0.39308069512994354,0.57473073191775,0.8333333333333333,0.6666666666666666,1.0,-0.0601688277286776,-0.0835033111119022,-0.036834344345453,False,0.546495424924456,0.218507503576168,0.874483346272744,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.08110168622785827,-0.1142950824774592,-0.04790828997825732,False,33,-1290579.6666666665,-2066848.0,-514311.33333333326,False
当前论文实验023,gemma,continent_code,2,0.058823529411764705,6,0.31334184283968763,-0.21642408836191707,0.8431077740412923,0.6666666666666666,0.3333333333333333,1.0,-0.007972791753482273,-0.02058818020812462,0.004642596701160073,False,-0.7313896149279494,-0.8569179227364355,-0.6058613071194633,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.0693788516810514,-0.11525189209366242,-0.023505811268440386,False,33,-2452320.5,-2537716.0,-2366925.0,False
当前论文实验023,gemma,continent_code,3,0.08823529411764706,6,0.6710355335755072,0.6086765403508919,0.7333945268001223,0.8333333333333333,0.6666666666666666,1.0,-0.03823860029427806,-0.09811354816535336,0.021636347576797256,False,0.31670796125773115,0.3132038289128251,0.3202120936026372,0.5,0.5,0.5,-0.043195929662172006,-0.07772755146012145,-0.008664307864222565,False,33,-2258214.8333333335,-2356345.3333333335,-2160084.3333333335,False
当前论文实验023,gemma,continent_code,4,0.11764705882352941,6,0.8433662709063621,0.6065321728925895,1.0802003689201347,1.0,1.0,1.0,-0.030534961180980723,-0.045455594848533565,-0.01561432751342788,False,0.2270085975534877,0.2018997828941158,0.2521174122128596,0.41666666666666663,0.3333333333333333,0.5,-0.02225814356294601,-0.029705395301183067,-0.014810891824708954,False,33,-1793900.0,-3003506.6666666665,-584293.3333333334,False
当前论文实验023,gemma,continent_code,5,0.14705882352941177,6,0.23380058429240777,0.04655184633619205,0.4210493222486235,0.8333333333333333,0.6666666666666666,1.0,-0.05895055925421862,-0.08271164466470775,-0.035189473843729495,False,-3.3478724799316053,-6.447094466497174,-0.2486504933660368,0.5,0.5,0.5,-0.02457456550370788,-0.038370852426538704,-0.010778278580877057,False,33,-1626242.6666666665,-1667109.3333333333,-1585376.0,False
当前论文实验023,gemma,continent_code,6,0.17647058823529413,6,0.6866256161918893,0.6246644722248337,0.7485867601589451,1.0,1.0,1.0,-0.06916245107468083,-0.15675427609267228,0.018429373943310637,False,0.258064158763852,-0.24896561587821173,0.7650939334059158,0.5,0.3333333333333333,0.6666666666666666,0.02049248183890976,0.004398829536360907,0.036586134141458615,False,33,-1159233.0,-1439294.0,-879171.9999999998,False
当前论文实验023,gemma,continent_code,7,0.20588235294117646,6,0.2169405547692065,0.11410481171136531,0.3197762978270477,0.5,0.3333333333333333,0.6666666666666666,-0.17356027618081882,-0.2033122607970223,-0.14380829156461533,False,-0.36982822248890884,-0.8332863086482277,0.09362986367041004,0.5,0.5,0.5,-0.1355368877798012,-0.18761040099547918,-0.08346337456412319,False,33,-1678009.3333333335,-1742678.6666666667,-1613340.0,False
当前论文实验023,gemma,continent_code,8,0.23529411764705882,6,0.6586620044386415,0.618178280222711,0.699145728654572,1.0,1.0,1.0,-0.0783637485147525,-0.0785606292677888,-0.07816686776171622,False,0.06474700548820862,-0.17517049315994884,0.3046645041363661,0.41666666666666663,0.3333333333333333,0.5,-0.07412145630817808,-0.11178471975470453,-0.03645819286165163,False,33,-613908.6666666665,-1886180.6666666665,658363.3333333334,False
当前论文实验023,gemma,continent_code,9,0.2647058823529412,6,0.659434446943914,0.5733482841366264,0.7455206097512014,1.0,1.0,1.0,-0.07811879756452336,-0.1717019393080174,0.015464344178970654,False,4.7293369136702195,-0.1030238751415619,9.561697702482,0.5833333333333333,0.5,0.6666666666666666,-0.08088969518802949,-0.11954425803075233,-0.04223513234530666,False,33,-2174429.666666667,-2457036.666666667,-1891822.6666666667,False
当前论文实验023,gemma,continent_code,10,0.29411764705882354,6,0.8817738629585589,0.8298546999567401,0.9336930259603776,1.0,1.0,1.0,-0.016357735364678657,-0.06317457487337681,0.0304591041440195,False,0.0013406854127407941,-0.005207564511429785,0.007888935336911373,0.5,0.5,0.5,-0.04764164406677551,-0.0938601533442404,-0.0014231347893106303,False,33,-1591224.3333333335,-1832725.3333333335,-1349723.3333333335,False
当前论文实验023,gemma,continent_code,11,0.3235294117647059,6,0.8802920697128858,0.8686693781506483,0.8919147612751231,1.0,1.0,1.0,-0.0764798797959448,-0.10958734061849403,-0.04337241897339557,False,0.14589440777871976,0.019703670725954536,0.272085144831485,0.5833333333333333,0.5,0.6666666666666666,-0.03373728146812975,-0.057650091591843505,-0.009824471344415997,False,33,487487.66666666674,-37738.66666666651,1012714.0,False
当前论文实验023,gemma,continent_code,12,0.35294117647058826,6,0.5616416932240802,0.4802302546217369,0.6430531318264235,1.0,1.0,1.0,-0.06822663606296922,-0.10573379180343068,-0.030719480322507778,False,-0.487628685828919,-0.9758563760652744,0.000599004407436432,0.41666666666666663,0.3333333333333333,0.5,-0.1401297995878572,-0.2187187635229269,-0.061540835652787486,False,33,-382901.66666666674,-1539580.0,773776.6666666665,False
当前论文实验023,gemma,continent_code,13,0.38235294117647056,6,0.6755908055311031,0.6232286880623805,0.7279529229998257,1.0,1.0,1.0,-0.000974067391388429,-0.021016948083117867,0.01906881330034101,False,0.47971422797992597,-0.0008906870364493886,0.9603191429963013,0.41666666666666663,0.3333333333333333,0.5,-0.045657240105053155,-0.09262548247049077,0.0013110022603844609,False,33,-761006.6666666665,-814844.0,-707169.333333333,False
当前论文实验023,gemma,continent_code,14,0.4117647058823529,6,0.7837055653580299,0.7371667593497472,0.8302443713663127,1.0,1.0,1.0,-0.24943756366080078,-0.43729630189504104,-0.0615788254265605,False,1.8653377984959196,1.8618753599411744,1.868800237050665,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.2957677507300455,-0.431997112616718,-0.159538388843373,False,33,-2505843.6666666665,-3572587.333333333,-1439100.0,False
当前论文实验023,gemma,continent_code,15,0.4411764705882353,6,0.8753285600262868,0.8545608192339129,0.8960963008186608,1.0,1.0,1.0,-0.14792747265935682,-0.20340343867451338,-0.09245150664420028,False,0.030695945051374046,-0.28076893084159577,0.34216082094434386,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.1452380906599776,-0.22773285862862735,-0.0627433226913278,False,33,-2722620.333333333,-3981305.333333333,-1463935.3333333335,False
当前论文实验023,gemma,continent_code,16,0.47058823529411764,6,0.8852626337935208,0.8655918403468452,0.9049334272401964,1.0,1.0,1.0,-0.2903630330064656,-0.5312324458117222,-0.04949362020120891,False,0.32470434877184196,-0.19698716609293232,0.8463958636366162,0.75,0.6666666666666666,0.8333333333333334,-0.11401467995703236,-0.20744155463832686,-0.020587805275737864,False,33,-3881446.0,-4856202.0,-2906690.0000000005,False
当前论文实验023,gemma,continent_code,17,0.5,6,0.8682054731107751,0.8589445854307997,0.8774663607907506,1.0,1.0,1.0,-0.618117731617295,-1.3687903302128954,0.13255486697830554,False,1.086331330885682,1.0498006476360864,1.1228620141352774,0.75,0.6666666666666666,0.8333333333333334,1.7515654990200615,1.3901363408319038,2.112994657208219,False,33,-12567807.5,-15274625.666666668,-9860989.333333334,False
当前论文实验023,gemma,continent_code,18,0.5294117647058824,6,0.9366640889862936,0.9116679601081407,0.9616602178644467,1.0,1.0,1.0,-0.2948960530484218,-0.486812270250858,-0.10297983584598569,False,0.9905974560721826,0.9674788241933,1.0137160879510652,1.0,1.0,1.0,1.5385676929312502,1.519294126979096,1.5578412588834045,False,33,-9646382.166666666,-11388990.333333332,-7903774.0,False
当前论文实验023,gemma,continent_code,19,0.5588235294117647,6,0.9397448340064422,0.9024947888147482,0.9769948791981361,1.0,1.0,1.0,-0.3530312439028466,-0.6655571024236883,-0.04050538538200499,False,1.0519213069086266,1.0075360544139318,1.0963065594033214,1.0,1.0,1.0,1.7552318306642012,1.4550055933462438,2.0554580679821584,False,33,-8786761.833333332,-10831876.666666666,-6741647.0,False
当前论文实验023,gemma,continent_code,20,0.5882352941176471,6,0.9740152718853031,0.9381846187951952,1.009845924975411,1.0,1.0,1.0,-0.1478739018373162,-0.6814920219677305,0.38574421829309813,False,1.037033471177932,1.0281506057543293,1.045916336601535,1.0,1.0,1.0,1.2491623062308155,1.2401973014886973,1.2581273109729334,False,33,-9731493.333333334,-11485728.666666668,-7977258.0,False
当前论文实验023,gemma,continent_code,21,0.6176470588235294,6,0.9388895171588472,0.8993819918996326,0.9783970424180618,1.0,1.0,1.0,-0.4168932129425717,-0.9568471844053921,0.1230607585202487,False,1.015344185567928,1.0101298982620193,1.0205584728738366,1.0,1.0,1.0,3.9204417519649093,3.803189383157334,4.037694120772485,True,33,-10518346.666666666,-11397344.0,-9639349.333333332,False
当前论文实验023,gemma,continent_code,22,0.6470588235294118,6,0.9061180230316956,0.8881940656308935,0.9240419804324977,1.0,1.0,1.0,-0.07716658998829143,-0.5411918093456081,0.3868586293690252,False,1.0421912731024594,1.037192200833082,1.0471903453718368,1.0,1.0,1.0,4.147160983009461,3.8047910725382255,4.489530893480696,True,33,-12647713.333333334,-16177760.0,-9117666.666666668,False
当前论文实验023,gemma,continent_code,23,0.6764705882352942,6,0.8951474494923513,0.8756896397598184,0.9146052592248841,1.0,1.0,1.0,-0.2728053490292398,-0.749956751053368,0.20434605299488834,False,1.0765987776365133,1.0051246854451175,1.1480728698279092,1.0,1.0,1.0,3.759186726549552,3.232194714248787,4.286178738850317,False,33,-9079873.0,-14037644.0,-4122102.0,False
当前论文实验023,gemma,continent_code,24,0.7058823529411765,6,0.8959599068020812,0.874164539173254,0.9177552744309084,1.0,1.0,1.0,0.3277520945298657,0.15588452883971135,0.49961966022002,False,1.1047038952364239,1.035822713789891,1.1735850766829568,1.0,1.0,1.0,5.5802642460327,5.2329622073905595,5.927566284674839,False,33,-4451004.833333333,-4976442.333333332,-3925567.3333333335,False
当前论文实验023,gemma,continent_code,25,0.7352941176470589,6,0.8933610925532036,0.8661343752312479,0.9205878098751592,1.0,1.0,1.0,0.408706811939421,0.3437945207880777,0.47361910309076427,False,1.0895776991269828,1.0170765594795963,1.1620788387743695,1.0,1.0,1.0,5.440518607623309,4.90974405766618,5.971293157580439,False,33,-1319354.666666667,-1598080.666666667,-1040628.666666667,False
当前论文实验023,gemma,continent_code,26,0.7647058823529411,6,0.9121855795472005,0.8773800012569904,0.9469911578374105,1.0,1.0,1.0,0.3059666877718179,0.25276813166566586,0.35916524387796994,False,1.0768618598280635,1.0013871397196075,1.1523365799365193,0.9166666666666667,0.8333333333333334,1.0,6.843044855909952,6.81236521777691,6.873724494042993,True,33,-134632.0,-767931.333333333,498667.333333333,False
当前论文实验023,gemma,continent_code,27,0.7941176470588235,6,0.8677603920317644,0.8393499509353787,0.89617083312815,1.0,1.0,1.0,-0.001505345680659076,-0.1870389714200253,0.18402828005870714,False,1.0931661940404753,1.0424369828655495,1.143895405215401,1.0,1.0,1.0,7.199173786815103,6.0319495018034175,8.366398071826788,True,33,-3181063.3333333335,-3358094.0,-3004032.666666667,False
当前论文实验023,gemma,continent_code,28,0.8235294117647058,6,0.8598844228593017,0.8034221091688537,0.9163467365497496,1.0,1.0,1.0,-0.001333532611389493,-0.03931565309236856,0.03664858786958958,False,1.0794136367468186,1.0316105217168337,1.1272167517768037,1.0,1.0,1.0,7.435829007147137,6.380058840623553,8.491599173670721,True,33,-1962961.5,-2301678.0,-1624245.0,False
当前论文实验023,gemma,continent_code,29,0.8529411764705882,6,0.8880252151053674,0.8425598264449302,0.9334906037658045,1.0,1.0,1.0,-0.4882767090561065,-0.8830722625338556,-0.09348115557835734,False,1.0663621973943158,0.999895391511791,1.1328290032768409,0.9166666666666667,0.8333333333333334,1.0,8.793932330165372,8.235144066917686,9.352720593413059,False,33,-3518485.8333333335,-8644252.0,1607280.333333333,False
当前论文实验023,gemma,continent_code,30,0.8823529411764706,6,0.864783304408554,0.8081684406997817,0.9213981681173262,1.0,1.0,1.0,-0.37468905131041197,-0.8068556322471068,0.05747752962628283,False,1.0809284372557675,1.0147452219512785,1.1471116525602565,1.0,1.0,1.0,8.894832988764373,8.627980269480707,9.161685708048038,False,33,537265.3333333335,343380.0,731150.666666667,False
当前论文实验023,gemma,continent_code,31,0.9117647058823529,6,0.8334534275039107,0.7670018537276055,0.8999050012802158,1.0,1.0,1.0,-0.4233614476432577,-0.7892601649898054,-0.05746273029671005,False,1.0826198973604266,1.0308381303959093,1.1344016643249442,1.0,1.0,1.0,10.529517154219407,10.120459772168097,10.938574536270718,True,33,-458501.6666666665,-2243500.6666666665,1326497.3333333335,False
当前论文实验023,gemma,continent_code,32,0.9411764705882353,6,0.8080289940616345,0.727276274062726,0.888781714060543,1.0,1.0,1.0,-0.6142992965520817,-0.6718853912314954,-0.5567132018726682,False,1.0742595990499049,1.0431692948358915,1.105349903263918,1.0,1.0,1.0,10.859511352182082,10.763639165786458,10.955383538577706,True,33,-1686896.8333333335,-2011525.3333333335,-1362268.3333333335,False
当前论文实验023,gemma,continent_code,33,0.9705882352941176,6,0.7974768505579355,0.7288719681541975,0.8660817329616735,1.0,1.0,1.0,-0.7057343784352951,-1.072917957653838,-0.3385507992167523,False,1.094995290265096,1.0637216056190062,1.1262689749111858,1.0,1.0,1.0,10.486656093790376,10.221938961613617,10.751373225967138,True,33,nan,nan,nan,False
当前论文实验023,gemma,continent_code,34,1.0,6,0.849029791692349,0.8156623167517095,0.8823972666329887,1.0,1.0,1.0,-0.02604166045796319,-0.026041676601001502,-0.026041644314924874,False,1.1098407569845312,1.106291311457049,1.1133902025120133,1.0,1.0,1.0,0.2122395316254142,0.20312499006566515,0.22135407318516323,False,33,nan,nan,nan,False


==> anc/evidence/same_condition_checks/comparison_summary.json <==
{
  "contract_sha256": "628b942ab1965b0b8ddcfcae5b1a18b960b285d35ff6c0a34c3bb6864e961852",
  "record_count": 1344,
  "quality": {
    "paired|global_fit_delete": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "paired|global_fit_flip": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "paired|global_pair_delete": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "paired|global_pair_flip": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "paired|knowledge_delete": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "paired|pair_fit_delete": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "paired|pair_fit_flip": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "paired|pair_pair_delete": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "paired|pair_pair_flip": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "natural|knowledge_delete": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "natural|pair_pair_delete": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    },
    "natural|pair_pair_flip": {
      "active": 672,
      "target_write_good": 672,
      "random_lengths_good": 672,
      "knowledge_exclusion_good": 672,
      "target_write_fraction": 1.0,
      "random_lengths_fraction": 1.0,
      "knowledge_exclusion_fraction": 1.0
    }
  },
  "numerical_quality_pass": true,
  "input_files": {
    "results/方向比较/primary/shard-0/intervention_rows.jsonl": "0178e7914aac606a6764c9b1ecd57c928583c2db7f33ac1d55e098d018e24fba",
    "results/方向比较/replication/shard-0/intervention_rows.jsonl": "050739772ff29ddaa3038ba94433112215e27bc22c1c842e157b5dca0b0a7b93"
  },
  "all_pair_count": 24,
  "qualified_pair_count": 24,
  "behavior_pass": true,
  "estimates": {
    "all": {
      "pairs": [
        "new-pair-00",
        "new-pair-01",
        "new-pair-02",
        "new-pair-03",
        "new-pair-04",
        "new-pair-05",
        "new-pair-06",
        "new-pair-07",
        "new-pair-08",
        "new-pair-09",
        "new-pair-10",
        "new-pair-11",
        "new-pair-12",
        "new-pair-13",
        "new-pair-14",
        "new-pair-15",
        "new-pair-16",
        "new-pair-17",
        "new-pair-18",
        "new-pair-19",
        "new-pair-20",
        "new-pair-21",
        "new-pair-22",
        "new-pair-23"
      ],
      "effects": {
        "paired|global_fit_delete|early": {
          "estimate": 0.16979796155391114,
          "lower": -0.06574097986498136,
          "upper": 0.3835498787005528,
          "true_damage": 0.24570292219171583,
          "strongest_random_damage": 0.07590496063780468
        },
        "paired|global_fit_delete|late": {
          "estimate": -0.1948959717726704,
          "lower": -0.251028072661356,
          "upper": -0.15959276833731245,
          "true_damage": -0.12941539372226316,
          "strongest_random_damage": 0.06548057805040722
        },
        "paired|global_fit_delete|knowledge_32_to_36": {
          "estimate": -82.65423583984375,
          "lower": -330.13217188517257,
          "upper": 72.16004002888998,
          "true_damage": 157.29147338867188,
          "strongest_random_damage": 239.94570922851562
        },
        "paired|global_fit_delete|layer_29": {
          "estimate": 0.029591582486659718,
          "lower": -0.13287127792865286,
          "upper": 0.12080193465051044,
          "true_damage": 0.09375645601884723,
          "strongest_random_damage": 0.06416487353218751
        },
        "paired|global_fit_delete|layer_31": {
          "estimate": 0.28436490162535694,
          "lower": -0.07176390010107714,
          "upper": 0.6226999184070354,
          "true_damage": 0.3976493883645844,
          "strongest_random_damage": 0.11328448673922746
        },
        "paired|global_fit_delete|layer_32": {
          "estimate": -0.19440153567743815,
          "lower": -0.33004438864405655,
          "upper": -0.11926839863363911,
          "true_damage": -0.08860150797365425,
          "strongest_random_damage": 0.1058000277037839
        },
        "paired|global_fit_delete|layer_33": {
          "estimate": -0.29665164679518813,
          "lower": -0.3966313141730543,
          "upper": -0.24936725340464724,
          "true_damage": -0.20377938223418823,
          "strongest_random_damage": 0.09287226456099991
        },
        "paired|global_fit_delete|layer_34": {
          "estimate": -0.2936929839389867,
          "lower": -0.4207715682298219,
          "upper": -0.21354389467094662,
          "true_damage": -0.1499895270950636,
          "strongest_random_damage": 0.14370345684392305
        },
        "paired|global_fit_delete|layer_35": {
          "estimate": -0.17470705783078228,
          "lower": -0.2699484514559359,
          "upper": -0.12533819434679952,
          "true_damage": -0.09790186474763611,
          "strongest_random_damage": 0.07680519308314615
        },
        "paired|global_fit_delete|layer_36": {
          "estimate": -0.19025278606795837,
          "lower": -0.2748034132811275,
          "upper": -0.13286954988089217,
          "true_damage": -0.10680468656077362,
          "strongest_random_damage": 0.08344809950718475
        },
        "paired|global_fit_flip|early": {
          "estimate": 0.8507535370503091,
          "lower": 0.2961469175026641,
          "upper": 1.3600127329390508,
          "true_damage": 1.045395452749536,
          "strongest_random_damage": 0.19464191569922681
        },
        "paired|global_fit_flip|late": {
          "estimate": -0.35498286491013764,
          "lower": -0.4637793302707824,
          "upper": -0.2897383651243528,
          "true_damage": -0.14116313188271382,
          "strongest_random_damage": 0.21381973302742383
        },
        "paired|global_fit_flip|knowledge_32_to_36": {
          "estimate": -84.45947265625,
          "lower": -510.70045369466146,
          "upper": 147.52931849161774,
          "true_damage": 663.2342325846354,
          "strongest_random_damage": 747.6937052408854
        },
        "paired|global_fit_flip|layer_29": {
          "estimate": 0.15578762839413682,
          "lower": -0.16961275763321548,
          "upper": 0.3499080072915921,
          "true_damage": 0.3133703840981828,
          "strongest_random_damage": 0.15758275570404598
        },
        "paired|global_fit_flip|layer_31": {
          "estimate": 1.4845504452208615,
          "lower": 0.623146122632511,
          "upper": 2.337653145600112,
          "true_damage": 1.7774205214008891,
          "strongest_random_damage": 0.29287007618002764
        },
        "paired|global_fit_flip|layer_32": {
          "estimate": -0.33704112635882666,
          "lower": -0.5909349666883543,
          "upper": -0.1921312557635228,
          "true_damage": -0.023767204201135428,
          "strongest_random_damage": 0.31327392215769123
        },
        "paired|global_fit_flip|layer_33": {
          "estimate": -0.5110807248813671,
          "lower": -0.6961480599108844,
          "upper": -0.4275027598623998,
          "true_damage": -0.2354719263830892,
          "strongest_random_damage": 0.27560879849827796
        },
        "paired|global_fit_flip|layer_34": {
          "estimate": -0.553547872935269,
          "lower": -0.7950970193241365,
          "upper": -0.40475800152521135,
          "true_damage": -0.1849465262303435,
          "strongest_random_damage": 0.36860134670492545
        },
        "paired|global_fit_flip|layer_35": {
          "estimate": -0.34351110126012446,
          "lower": -0.533489205448025,
          "upper": -0.248877009404112,
          "true_damage": -0.1270538773083937,
          "strongest_random_damage": 0.21645722395173075
        },
        "paired|global_fit_flip|layer_36": {
          "estimate": -0.3724643884845401,
          "lower": -0.5362676902281275,
          "upper": -0.26143200137125244,
          "true_damage": -0.13457612529060725,
          "strongest_random_damage": 0.2378882631939329
        },
        "paired|global_pair_delete|early": {
          "estimate": 0.22464364098293765,
          "lower": -0.006369429582752184,
          "upper": 0.45266470836107026,
          "true_damage": 0.2978942389318983,
          "strongest_random_damage": 0.07325059794896067
        },
        "paired|global_pair_delete|late": {
          "estimate": -0.03428028212454136,
          "lower": -0.07803203906025771,
          "upper": -0.008925080892637724,
          "true_damage": 0.010422952834873435,
          "strongest_random_damage": 0.0447032349594148
        },
        "paired|global_pair_delete|knowledge_32_to_36": {
          "estimate": -22.30487060546875,
          "lower": -211.48591334025065,
          "upper": 100.48779551188152,
          "true_damage": 128.95464070638022,
          "strongest_random_damage": 151.25951131184897
        },
        "paired|global_pair_delete|layer_29": {
          "estimate": 0.08514333888069814,
          "lower": -0.06576342418726046,
          "upper": 0.17333160116454752,
          "true_damage": 0.13629616579597345,
          "strongest_random_damage": 0.051152826915275305
        },
        "paired|global_pair_delete|layer_31": {
          "estimate": 0.3641439430851771,
          "lower": 0.00589803453695292,
          "upper": 0.708818212180392,
          "true_damage": 0.45949231206782315,
          "strongest_random_damage": 0.09534836898264605
        },
        "paired|global_pair_delete|layer_32": {
          "estimate": -0.06975617532297444,
          "lower": -0.1834757150101268,
          "upper": 0.007590251207003903,
          "true_damage": 0.021579892356385244,
          "strongest_random_damage": 0.09133606767935969
        },
        "paired|global_pair_delete|layer_33": {
          "estimate": -0.04738869890132946,
          "lower": -0.1282018094893298,
          "upper": -0.010681878966661998,
          "true_damage": 0.020237975472355174,
          "strongest_random_damage": 0.06762667437368464
        },
        "paired|global_pair_delete|layer_34": {
          "estimate": -0.0865844271220529,
          "lower": -0.16359096907348583,
          "upper": -0.03948608474930165,
          "true_damage": 0.006889982835161845,
          "strongest_random_damage": 0.09347440995721475
        },
        "paired|global_pair_delete|layer_35": {
          "estimate": -0.053095395924666874,
          "lower": -0.11794733032174917,
          "upper": -0.02816840150674316,
          "true_damage": 0.005144486112537076,
          "strongest_random_damage": 0.05823988203720395
        },
        "paired|global_pair_delete|layer_36": {
          "estimate": -0.06760536736199659,
          "lower": -0.12495606897652085,
          "upper": -0.033375139834930685,
          "true_damage": -0.0017375726020721534,
          "strongest_random_damage": 0.06586779475992444
        },
        "paired|global_pair_flip|early": {
          "estimate": 0.8595726885592399,
          "lower": 0.3256714525514416,
          "upper": 1.412446367479373,
          "true_damage": 1.0420214238860126,
          "strongest_random_damage": 0.18244873532677275
        },
        "paired|global_pair_flip|late": {
          "estimate": -0.062440813358631414,
          "lower": -0.14754146751363917,
          "upper": -0.013681047039676512,
          "true_damage": 0.07655082507842319,
          "strongest_random_damage": 0.1389916384370546
        },
        "paired|global_pair_flip|knowledge_32_to_36": {
          "estimate": 23.276418050130246,
          "lower": -360.5297131856282,
          "upper": 263.9203648885091,
          "true_damage": 482.42725626627606,
          "strongest_random_damage": 459.1508382161458
        },
        "paired|global_pair_flip|layer_29": {
          "estimate": 0.2742558176787876,
          "lower": -0.03711899752608284,
          "upper": 0.47746108068533866,
          "true_damage": 0.3969500525904171,
          "strongest_random_damage": 0.1226942349116295
        },
        "paired|global_pair_flip|layer_31": {
          "estimate": 1.4448895594396922,
          "lower": 0.5818617081286476,
          "upper": 2.324638790001436,
          "true_damage": 1.6870927951816082,
          "strongest_random_damage": 0.24220323574191602
        },
        "paired|global_pair_flip|layer_32": {
          "estimate": -0.11226063078656051,
          "lower": -0.3394336084258697,
          "upper": 0.04329212866575743,
          "true_damage": 0.13676384980787284,
          "strongest_random_damage": 0.24902448059443336
        },
        "paired|global_pair_flip|layer_33": {
          "estimate": -0.07991731379377144,
          "lower": -0.23604907633510472,
          "upper": -0.0010278873642695398,
          "true_damage": 0.12002413279971809,
          "strongest_random_damage": 0.19994144659348953
        },
        "paired|global_pair_flip|layer_34": {
          "estimate": -0.1722418016126615,
          "lower": -0.3258256300828805,
          "upper": -0.0793653374118663,
          "true_damage": 0.05465960154784474,
          "strongest_random_damage": 0.22690140316050625
        },
        "paired|global_pair_flip|layer_35": {
          "estimate": -0.1115854474406793,
          "lower": -0.24691162310321674,
          "upper": -0.06072600388712318,
          "true_damage": 0.03905414581785749,
          "strongest_random_damage": 0.1506395932585368
        },
        "paired|global_pair_flip|layer_36": {
          "estimate": -0.1365216520500212,
          "lower": -0.25048412809570475,
          "upper": -0.06835195145950293,
          "true_damage": 0.032252395418822744,
          "strongest_random_damage": 0.16877404746884395
        },
        "paired|pair_fit_delete|early": {
          "estimate": 3.083547899874911,
          "lower": 2.5034366269790946,
          "upper": 3.613736068487292,
          "true_damage": 3.278651381222763,
          "strongest_random_damage": 0.1951034813478524
        },
        "paired|pair_fit_delete|late": {
          "estimate": 3.0918141520972737,
          "lower": 2.4635693127948617,
          "upper": 3.624298302612124,
          "true_damage": 3.9007959068141607,
          "strongest_random_damage": 0.8089817547168877
        },
        "paired|pair_fit_delete|knowledge_32_to_36": {
          "estimate": 2648.4112650553384,
          "lower": 1223.3011227925617,
          "upper": 3611.0208536783857,
          "true_damage": 4068.7880350748696,
          "strongest_random_damage": 1420.3767700195312
        },
        "paired|pair_fit_delete|layer_29": {
          "estimate": 2.2416301854242042,
          "lower": 1.7423749053327071,
          "upper": 2.658447932468601,
          "true_damage": 2.384646861483361,
          "strongest_random_damage": 0.14301667605915705
        },
        "paired|pair_fit_delete|layer_31": {
          "estimate": 3.9254656143256175,
          "lower": 3.1536649971637045,
          "upper": 4.584391040938498,
          "true_damage": 4.172655900962165,
          "strongest_random_damage": 0.24719028663654777
        },
        "paired|pair_fit_delete|layer_32": {
          "estimate": 3.8091824097850044,
          "lower": 2.9047048900941848,
          "upper": 4.446822492615855,
          "true_damage": 4.527069681434227,
          "strongest_random_damage": 0.7178872716492227
        },
        "paired|pair_fit_delete|layer_33": {
          "estimate": 3.015169024275811,
          "lower": 2.3134006942786463,
          "upper": 3.531422497431427,
          "true_damage": 3.962427490261556,
          "strongest_random_damage": 0.9472584659857451
        },
        "paired|pair_fit_delete|layer_34": {
          "estimate": 2.4861416551666102,
          "lower": 1.7856596510858436,
          "upper": 2.9306446277632974,
          "true_damage": 3.508721604687556,
          "strongest_random_damage": 1.0225799495209458
        },
        "paired|pair_fit_delete|layer_35": {
          "estimate": 2.753165326294038,
          "lower": 2.03291112485104,
          "upper": 3.2496630400397577,
          "true_damage": 3.6833100045440688,
          "strongest_random_damage": 0.9301446782500307
        },
        "paired|pair_fit_delete|layer_36": {
          "estimate": 2.876593433509261,
          "lower": 2.128786397534408,
          "upper": 3.5032174068754607,
          "true_damage": 3.822450753143395,
          "strongest_random_damage": 0.9458573196341339
        },
        "paired|pair_fit_flip|early": {
          "estimate": 11.708501980737699,
          "lower": 10.043424394098444,
          "upper": 13.232719450532512,
          "true_damage": 12.276920757389993,
          "strongest_random_damage": 0.5684187766522939
        },
        "paired|pair_fit_flip|late": {
          "estimate": 7.261589165537506,
          "lower": 5.965056131062694,
          "upper": 8.300541116802986,
          "true_damage": 9.740358544264103,
          "strongest_random_damage": 2.478769378726596
        },
        "paired|pair_fit_flip|knowledge_32_to_36": {
          "estimate": 12027.6402537028,
          "lower": 8596.024879201255,
          "upper": 14875.015354792275,
          "true_damage": 16714.53355407715,
          "strongest_random_damage": 4686.893300374349
        },
        "paired|pair_fit_flip|layer_29": {
          "estimate": 8.794087671675168,
          "lower": 7.15911200193976,
          "upper": 10.24835270362989,
          "true_damage": 9.232493614222411,
          "strongest_random_damage": 0.4384059425472439
        },
        "paired|pair_fit_flip|layer_31": {
          "estimate": 14.62291628980023,
          "lower": 12.681286838180766,
          "upper": 16.30409642898876,
          "true_damage": 15.321347900557575,
          "strongest_random_damage": 0.698431610757344
        },
        "paired|pair_fit_flip|layer_32": {
          "estimate": 11.084796379573845,
          "lower": 9.19737449653152,
          "upper": 12.547736151940132,
          "true_damage": 13.298550019947584,
          "strongest_random_damage": 2.2137536403737386
        },
        "paired|pair_fit_flip|layer_33": {
          "estimate": 6.996423853022938,
          "lower": 5.600209247356369,
          "upper": 8.109343126052984,
          "true_damage": 9.658399289956947,
          "strongest_random_damage": 2.6619754369340094
        },
        "paired|pair_fit_flip|layer_34": {
          "estimate": 5.434750956543667,
          "lower": 4.045474636253558,
          "upper": 6.283834400754372,
          "true_damage": 8.387503285355365,
          "strongest_random_damage": 2.952752328811698
        },
        "paired|pair_fit_flip|layer_35": {
          "estimate": 5.715823124599108,
          "lower": 4.289400833722872,
          "upper": 6.726899096641423,
          "true_damage": 8.483996401179374,
          "strongest_random_damage": 2.768173276580266
        },
        "paired|pair_fit_flip|layer_36": {
          "estimate": 6.130805713329323,
          "lower": 4.711386444946381,
          "upper": 7.31804193289567,
          "true_damage": 8.873343724881238,
          "strongest_random_damage": 2.7425380115519147
        },
        "paired|pair_pair_delete|early": {
          "estimate": 3.104391573067384,
          "lower": 2.5255872129771717,
          "upper": 3.649934362467033,
          "true_damage": 3.285168436177495,
          "strongest_random_damage": 0.1807768631101112
        },
        "paired|pair_pair_delete|late": {
          "estimate": 3.0509109251765576,
          "lower": 2.4377751139128154,
          "upper": 3.580973737886752,
          "true_damage": 3.8332450565407044,
          "strongest_random_damage": 0.7823341313641473
        },
        "paired|pair_pair_delete|knowledge_32_to_36": {
          "estimate": 3166.71381632487,
          "lower": 1697.7414627075198,
          "upper": 4224.2018725077305,
          "true_damage": 4783.9232177734375,
          "strongest_random_damage": 1617.2094014485676
        },
        "paired|pair_pair_delete|layer_29": {
          "estimate": 2.264276019997169,
          "lower": 1.7544896460316466,
          "upper": 2.6943008911799575,
          "true_damage": 2.4019711940640414,
          "strongest_random_damage": 0.1376951740668725
        },
        "paired|pair_pair_delete|layer_31": {
          "estimate": 3.9445071261375992,
          "lower": 3.1677946353686006,
          "upper": 4.631056674652065,
          "true_damage": 4.168365678290949,
          "strongest_random_damage": 0.2238585521533499
        },
        "paired|pair_pair_delete|layer_32": {
          "estimate": 3.8643186012674655,
          "lower": 2.9651325215848385,
          "upper": 4.490676525828392,
          "true_damage": 4.526568385935282,
          "strongest_random_damage": 0.6622497846678167
        },
        "paired|pair_pair_delete|layer_33": {
          "estimate": 2.8553443032562313,
          "lower": 2.1735774310754774,
          "upper": 3.364785304899097,
          "true_damage": 3.7408539362045494,
          "strongest_random_damage": 0.885509632948318
        },
        "paired|pair_pair_delete|layer_34": {
          "estimate": 2.4062672629628614,
          "lower": 1.7529765692110104,
          "upper": 2.866388549049212,
          "true_damage": 3.435165866758003,
          "strongest_random_damage": 1.0288986037951418
        },
        "paired|pair_pair_delete|layer_35": {
          "estimate": 2.757113405274405,
          "lower": 2.0121906364462934,
          "upper": 3.235878643263444,
          "true_damage": 3.6446328266965033,
          "strongest_random_damage": 0.8875194214220983
        },
        "paired|pair_pair_delete|layer_36": {
          "estimate": 2.863259495603321,
          "lower": 2.136853035609721,
          "upper": 3.486949615455442,
          "true_damage": 3.8190042671091837,
          "strongest_random_damage": 0.9557447715058629
        },
        "paired|pair_pair_flip|early": {
          "estimate": 11.764708481754033,
          "lower": 10.05615258067759,
          "upper": 13.343273693900464,
          "true_damage": 12.280070186301563,
          "strongest_random_damage": 0.51536170454753
        },
        "paired|pair_pair_flip|late": {
          "estimate": 7.334145205365846,
          "lower": 6.057954717567747,
          "upper": 8.392921839256033,
          "true_damage": 9.82267467238434,
          "strongest_random_damage": 2.4885294670184903
        },
        "paired|pair_pair_flip|knowledge_32_to_36": {
          "estimate": 12120.004379272461,
          "lower": 8760.739758555095,
          "upper": 14928.384961446125,
          "true_damage": 17528.595408121746,
          "strongest_random_damage": 5408.591028849284
        },
        "paired|pair_pair_flip|layer_29": {
          "estimate": 8.555921071635831,
          "lower": 6.9765740637361295,
          "upper": 10.01292060231453,
          "true_damage": 8.958937707028895,
          "strongest_random_damage": 0.4030166353930629
        },
        "paired|pair_pair_flip|layer_31": {
          "estimate": 14.973495891872233,
          "lower": 12.923931394541071,
          "upper": 16.737219472929283,
          "true_damage": 15.60120266557423,
          "strongest_random_damage": 0.6277067737019971
        },
        "paired|pair_pair_flip|layer_32": {
          "estimate": 11.609734102121442,
          "lower": 9.567887118798344,
          "upper": 13.068734978755971,
          "true_damage": 13.739181999268075,
          "strongest_random_damage": 2.1294478971466333
        },
        "paired|pair_pair_flip|layer_33": {
          "estimate": 7.020483872113649,
          "lower": 5.687121336365505,
          "upper": 8.056784529571916,
          "true_damage": 9.68423485758827,
          "strongest_random_damage": 2.6637509854746213
        },
        "paired|pair_pair_flip|layer_34": {
          "estimate": 5.359314139618618,
          "lower": 4.0247081455302425,
          "upper": 6.245585156144868,
          "true_damage": 8.34420582372737,
          "strongest_random_damage": 2.9848916841087507
        },
        "paired|pair_pair_flip|layer_35": {
          "estimate": 5.740673609741254,
          "lower": 4.303552326567418,
          "upper": 6.774612264386403,
          "true_damage": 8.508264894273262,
          "strongest_random_damage": 2.7675912845320076
        },
        "paired|pair_pair_flip|layer_36": {
          "estimate": 6.062383379797854,
          "lower": 4.672204466032454,
          "upper": 7.250210759333637,
          "true_damage": 8.837485787064717,
          "strongest_random_damage": 2.775102407266862
        },
        "paired|knowledge_delete|early": {
          "estimate": 2.8925428965341573,
          "lower": 2.45993283550725,
          "upper": 3.3588607026290718,
          "true_damage": 2.969433325155819,
          "strongest_random_damage": 0.076890428621662
        },
        "paired|knowledge_delete|late": {
          "estimate": 7.245447195989705,
          "lower": 6.654113709572032,
          "upper": 7.76958144079198,
          "true_damage": 7.758261562915451,
          "strongest_random_damage": 0.512814366925746
        },
        "paired|knowledge_delete|knowledge_32_to_36": {
          "estimate": 16752.260233561195,
          "lower": 14537.37059059143,
          "upper": 18643.885367838542,
          "true_damage": 17529.059407552082,
          "strongest_random_damage": 776.7991739908854
        },
        "paired|knowledge_delete|layer_29": {
          "estimate": 2.971992345039515,
          "lower": 2.4890055128015596,
          "upper": 3.4548607821329202,
          "true_damage": 3.0378819175268745,
          "strongest_random_damage": 0.06588957248735976
        },
        "paired|knowledge_delete|layer_31": {
          "estimate": 2.8057139474548194,
          "lower": 2.345342858346952,
          "upper": 3.267319668395742,
          "true_damage": 2.9009847327847638,
          "strongest_random_damage": 0.09527078532994437
        },
        "paired|knowledge_delete|layer_32": {
          "estimate": 4.507264990787917,
          "lower": 3.9402528984970715,
          "upper": 4.9565228744889875,
          "true_damage": 4.778598246263338,
          "strongest_random_damage": 0.27133325547542125
        },
        "paired|knowledge_delete|layer_33": {
          "estimate": 7.185368278557064,
          "lower": 6.528108397918133,
          "upper": 7.754865577839824,
          "true_damage": 7.748317783759187,
          "strongest_random_damage": 0.5629495052021222
        },
        "paired|knowledge_delete|layer_34": {
          "estimate": 8.04271373736151,
          "lower": 7.238974661157558,
          "upper": 8.608771353859078,
          "true_damage": 8.803473234776106,
          "strongest_random_damage": 0.7607594974145968
        },
        "paired|knowledge_delete|layer_35": {
          "estimate": 8.02332350679194,
          "lower": 7.268382590479932,
          "upper": 8.575925463086987,
          "true_damage": 8.68179517258261,
          "strongest_random_damage": 0.6584716657906711
        },
        "paired|knowledge_delete|layer_36": {
          "estimate": 8.116531854345036,
          "lower": 7.306593388390641,
          "upper": 8.798660345599538,
          "true_damage": 8.779123377196015,
          "strongest_random_damage": 0.6625915228509788
        },
        "natural|pair_pair_delete|early": {
          "estimate": 1.2122290131718596,
          "lower": 0.8110189143039318,
          "upper": 1.5422544288191766,
          "true_damage": 1.3018920026563165,
          "strongest_random_damage": 0.08966298948445701
        },
        "natural|pair_pair_delete|late": {
          "estimate": 2.40089346507479,
          "lower": 1.759629580504477,
          "upper": 2.9710787077204888,
          "true_damage": 3.039682620511117,
          "strongest_random_damage": 0.6387891554363271
        },
        "natural|pair_pair_delete|knowledge_32_to_36": {
          "estimate": 1376.1386718749998,
          "lower": 184.5632512410482,
          "upper": 2292.4572275797523,
          "true_damage": 2615.5960795084634,
          "strongest_random_damage": 1239.4574076334636
        },
        "natural|pair_pair_delete|layer_29": {
          "estimate": 1.1201000701701105,
          "lower": 0.737461610517394,
          "upper": 1.3890436185658015,
          "true_damage": 1.205817001761858,
          "strongest_random_damage": 0.08571693159174743
        },
        "natural|pair_pair_delete|layer_31": {
          "estimate": 1.277489681807386,
          "lower": 0.8441880443922078,
          "upper": 1.6323507286003376,
          "true_damage": 1.3979670035507752,
          "strongest_random_damage": 0.12047732174338914
        },
        "natural|pair_pair_delete|layer_32": {
          "estimate": 2.545833429685672,
          "lower": 1.774501243005685,
          "upper": 3.0944374821033507,
          "true_damage": 2.956428964257649,
          "strongest_random_damage": 0.41059553457197734
        },
        "natural|pair_pair_delete|layer_33": {
          "estimate": 2.204357837738958,
          "lower": 1.5577019608449818,
          "upper": 2.7457176289783964,
          "true_damage": 3.039858228360894,
          "strongest_random_damage": 0.8355003906219357
        },
        "natural|pair_pair_delete|layer_34": {
          "estimate": 2.0095612772800755,
          "lower": 1.3155621572834013,
          "upper": 2.487943263413434,
          "true_damage": 2.8002519764228473,
          "strongest_random_damage": 0.7906906991427718
        },
        "natural|pair_pair_delete|layer_35": {
          "estimate": 2.425038492748873,
          "lower": 1.6551413239207855,
          "upper": 3.0912245782220085,
          "true_damage": 3.151792141570828,
          "strongest_random_damage": 0.7267536488219548
        },
        "natural|pair_pair_delete|layer_36": {
          "estimate": 2.4230606327003175,
          "lower": 1.6347579430591777,
          "upper": 3.0893357295402066,
          "true_damage": 3.250081791943368,
          "strongest_random_damage": 0.8270211592430504
        },
        "natural|pair_pair_flip|early": {
          "estimate": 3.5216274869923723,
          "lower": 2.4544391382969075,
          "upper": 4.481190202690733,
          "true_damage": 3.74334447887585,
          "strongest_random_damage": 0.22171699188347796
        },
        "natural|pair_pair_flip|late": {
          "estimate": 5.512277156524625,
          "lower": 4.188421209329884,
          "upper": 6.6897020759902075,
          "true_damage": 7.604805116127662,
          "strongest_random_damage": 2.092527959603039
        },
        "natural|pair_pair_flip|knowledge_32_to_36": {
          "estimate": 6632.123748779297,
          "lower": 3586.505897776286,
          "upper": 9182.741142400102,
          "true_damage": 10742.15348815918,
          "strongest_random_damage": 4110.029739379883
        },
        "natural|pair_pair_flip|layer_29": {
          "estimate": 3.419405758192606,
          "lower": 2.341304336197293,
          "upper": 4.278322418375825,
          "true_damage": 3.6124986446348166,
          "strongest_random_damage": 0.19309288644221093
        },
        "natural|pair_pair_flip|layer_31": {
          "estimate": 3.5689481393701974,
          "lower": 2.4641226000197283,
          "upper": 4.535281259903296,
          "true_damage": 3.874190313116884,
          "strongest_random_damage": 0.3052421737466868
        },
        "natural|pair_pair_flip|layer_32": {
          "estimate": 7.305983836933555,
          "lower": 5.455360883172915,
          "upper": 8.800376603508331,
          "true_damage": 8.752874354028583,
          "strongest_random_damage": 1.446890517095028
        },
        "natural|pair_pair_flip|layer_33": {
          "estimate": 5.301348515030857,
          "lower": 3.9782794520127123,
          "upper": 6.435824028950096,
          "true_damage": 7.717187736633396,
          "strongest_random_damage": 2.415839221602539
        },
        "natural|pair_pair_flip|layer_34": {
          "estimate": 4.339770023895275,
          "lower": 2.9834698933820203,
          "upper": 5.2414713589639845,
          "true_damage": 6.793836406786852,
          "strongest_random_damage": 2.4540663828915776
        },
        "natural|pair_pair_flip|layer_35": {
          "estimate": 4.8916456715828645,
          "lower": 3.4347721774192106,
          "upper": 6.1742925611713115,
          "true_damage": 7.220175244843612,
          "strongest_random_damage": 2.3285295732607474
        },
        "natural|pair_pair_flip|layer_36": {
          "estimate": 5.079958728552052,
          "lower": 3.592373802265244,
          "upper": 6.381761261999264,
          "true_damage": 7.539951838345871,
          "strongest_random_damage": 2.459993109793819
        },
        "natural|knowledge_delete|early": {
          "estimate": 3.4474874771986017,
          "lower": 3.081896933451407,
          "upper": 3.8030208194255852,
          "true_damage": 3.518469242568339,
          "strongest_random_damage": 0.0709817653697371
        },
        "natural|knowledge_delete|late": {
          "estimate": 8.240018922887849,
          "lower": 7.6094552126017465,
          "upper": 8.799172081085585,
          "true_damage": 8.774579208820777,
          "strongest_random_damage": 0.5345602859329271
        },
        "natural|knowledge_delete|knowledge_32_to_36": {
          "estimate": 18480.785710652668,
          "lower": 16397.372397740684,
          "upper": 20227.50989100138,
          "true_damage": 19292.956985473633,
          "strongest_random_damage": 812.1712748209635
        },
        "natural|knowledge_delete|layer_29": {
          "estimate": 3.2808962565687336,
          "lower": 2.8859620189500994,
          "upper": 3.614289079607939,
          "true_damage": 3.341424272309401,
          "strongest_random_damage": 0.06052801574066772
        },
        "natural|knowledge_delete|layer_31": {
          "estimate": 3.5811396634084267,
          "lower": 3.2141427209045403,
          "upper": 3.933756191441565,
          "true_damage": 3.695514212827277,
          "strongest_random_damage": 0.11437454941885032
        },
        "natural|knowledge_delete|layer_32": {
          "estimate": 5.352104365407267,
          "lower": 4.786332294038273,
          "upper": 5.82005666386195,
          "true_damage": 5.6011903397832725,
          "strongest_random_damage": 0.24908597437600596
        },
        "natural|knowledge_delete|layer_33": {
          "estimate": 8.266603806239022,
          "lower": 7.549624193705359,
          "upper": 8.97871856614518,
          "true_damage": 8.94382413703577,
          "strongest_random_damage": 0.6772203307967478
        },
        "natural|knowledge_delete|layer_34": {
          "estimate": 9.203600366839499,
          "lower": 8.366284972405584,
          "upper": 9.810980785724315,
          "true_damage": 9.930824352495145,
          "strongest_random_damage": 0.7272239856556458
        },
        "natural|knowledge_delete|layer_35": {
          "estimate": 9.06335688510425,
          "lower": 8.251504164339808,
          "upper": 9.791005337851866,
          "true_damage": 9.690869367066151,
          "strongest_random_damage": 0.6275124819619009
        },
        "natural|knowledge_delete|layer_36": {
          "estimate": 8.972153057315913,
          "lower": 8.113126747429666,
          "upper": 9.667032284257226,
          "true_damage": 9.706187847723546,
          "strongest_random_damage": 0.7340347904076339
        }
      },
      "contrasts": {
        "direction_at_fit_center|delete|late": {
          "estimate": 3.2867101238699443,
          "lower": 2.6740428155190616,
          "upper": 3.8207310138391155
        },
        "direction_at_fit_center|delete|knowledge_32_to_36": {
          "estimate": 2731.065500895182,
          "lower": 1382.9108393351237,
          "upper": 3691.4822237650556
        },
        "direction_at_fit_center|flip|late": {
          "estimate": 7.616572030447644,
          "lower": 6.358939740625639,
          "upper": 8.697787761404225
        },
        "direction_at_fit_center|flip|knowledge_32_to_36": {
          "estimate": 12112.09972635905,
          "lower": 8772.575331751506,
          "upper": 14982.21734402974
        },
        "direction_at_pair_center|delete|late": {
          "estimate": 3.085191207301099,
          "lower": 2.48095415559666,
          "upper": 3.6288888792205767
        },
        "direction_at_pair_center|delete|knowledge_32_to_36": {
          "estimate": 3189.018686930339,
          "lower": 1787.7087549845378,
          "upper": 4244.507983652751
        },
        "direction_at_pair_center|flip|late": {
          "estimate": 7.396586018724477,
          "lower": 6.131186405509844,
          "upper": 8.47602661732583
        },
        "direction_at_pair_center|flip|knowledge_32_to_36": {
          "estimate": 12096.72796122233,
          "lower": 8803.74551569621,
          "upper": 14896.976521809895
        },
        "center_for_global_direction|delete|late": {
          "estimate": 0.16061568964812906,
          "lower": 0.11738152529968235,
          "upper": 0.21020332591041144
        },
        "center_for_global_direction|delete|knowledge_32_to_36": {
          "estimate": 60.349365234375,
          "lower": -25.894725036621082,
          "upper": 184.93100484212223
        },
        "center_for_global_direction|flip|late": {
          "estimate": 0.29254205155150625,
          "lower": 0.21185235106255576,
          "upper": 0.3859755125434802
        },
        "center_for_global_direction|flip|knowledge_32_to_36": {
          "estimate": 107.73589070638025,
          "lower": -31.85109329223629,
          "upper": 320.61956151326484
        },
        "center_for_pair_direction|delete|late": {
          "estimate": -0.04090322692071613,
          "lower": -0.08154955534061371,
          "upper": 0.0053192897259542226
        },
        "center_for_pair_direction|delete|knowledge_32_to_36": {
          "estimate": 518.3025512695317,
          "lower": 160.54567515055348,
          "upper": 941.5045722961419
        },
        "center_for_pair_direction|flip|late": {
          "estimate": 0.07255603982833936,
          "lower": -0.006456490170522965,
          "upper": 0.18808176902038312
        },
        "center_for_pair_direction|flip|knowledge_32_to_36": {
          "estimate": 92.36412556966025,
          "lower": -331.17723108927413,
          "upper": 533.1107573191323
        },
        "natural_minus_paired_matched|delete|late": {
          "estimate": -0.6500174601017674,
          "lower": -0.8850170877504127,
          "upper": -0.39492919696932544
        },
        "natural_minus_paired_matched|delete|knowledge_32_to_36": {
          "estimate": -1790.5751444498703,
          "lower": -2290.810919952393,
          "upper": -1184.263478342692
        },
        "natural_minus_paired_matched|flip|late": {
          "estimate": -1.8218680488412202,
          "lower": -2.368991578062942,
          "upper": -1.2799611655168404
        },
        "natural_minus_paired_matched|flip|knowledge_32_to_36": {
          "estimate": -5487.880630493164,
          "lower": -6713.0778004964195,
          "upper": -4288.408310445151
        }
      }
    },
    "jointly_qualified": {
      "pairs": [
        "new-pair-00",
        "new-pair-01",
        "new-pair-02",
        "new-pair-03",
        "new-pair-04",
        "new-pair-05",
        "new-pair-06",
        "new-pair-07",
        "new-pair-08",
        "new-pair-09",
        "new-pair-10",
        "new-pair-11",
        "new-pair-12",
        "new-pair-13",
        "new-pair-14",
        "new-pair-15",
        "new-pair-16",
        "new-pair-17",
        "new-pair-18",
        "new-pair-19",
        "new-pair-20",
        "new-pair-21",
        "new-pair-22",
        "new-pair-23"
      ],
      "effects": {
        "paired|global_fit_delete|early": {
          "estimate": 0.16979796155391114,
          "lower": -0.06574097986498136,
          "upper": 0.3835498787005528,
          "true_damage": 0.24570292219171583,
          "strongest_random_damage": 0.07590496063780468
        },
        "paired|global_fit_delete|late": {
          "estimate": -0.1948959717726704,
          "lower": -0.251028072661356,
          "upper": -0.15959276833731245,
          "true_damage": -0.12941539372226316,
          "strongest_random_damage": 0.06548057805040722
        },
        "paired|global_fit_delete|knowledge_32_to_36": {
          "estimate": -82.65423583984375,
          "lower": -330.13217188517257,
          "upper": 72.16004002888998,
          "true_damage": 157.29147338867188,
          "strongest_random_damage": 239.94570922851562
        },
        "paired|global_fit_delete|layer_29": {
          "estimate": 0.029591582486659718,
          "lower": -0.13287127792865286,
          "upper": 0.12080193465051044,
          "true_damage": 0.09375645601884723,
          "strongest_random_damage": 0.06416487353218751
        },
        "paired|global_fit_delete|layer_31": {
          "estimate": 0.28436490162535694,
          "lower": -0.07176390010107714,
          "upper": 0.6226999184070354,
          "true_damage": 0.3976493883645844,
          "strongest_random_damage": 0.11328448673922746
        },
        "paired|global_fit_delete|layer_32": {
          "estimate": -0.19440153567743815,
          "lower": -0.33004438864405655,
          "upper": -0.11926839863363911,
          "true_damage": -0.08860150797365425,
          "strongest_random_damage": 0.1058000277037839
        },
        "paired|global_fit_delete|layer_33": {
          "estimate": -0.29665164679518813,
          "lower": -0.3966313141730543,
          "upper": -0.24936725340464724,
          "true_damage": -0.20377938223418823,
          "strongest_random_damage": 0.09287226456099991
        },
        "paired|global_fit_delete|layer_34": {
          "estimate": -0.2936929839389867,
          "lower": -0.4207715682298219,
          "upper": -0.21354389467094662,
          "true_damage": -0.1499895270950636,
          "strongest_random_damage": 0.14370345684392305
        },
        "paired|global_fit_delete|layer_35": {
          "estimate": -0.17470705783078228,
          "lower": -0.2699484514559359,
          "upper": -0.12533819434679952,
          "true_damage": -0.09790186474763611,
          "strongest_random_damage": 0.07680519308314615
        },
        "paired|global_fit_delete|layer_36": {
          "estimate": -0.19025278606795837,
          "lower": -0.2748034132811275,
          "upper": -0.13286954988089217,
          "true_damage": -0.10680468656077362,
          "strongest_random_damage": 0.08344809950718475
        },
        "paired|global_fit_flip|early": {
          "estimate": 0.8507535370503091,
          "lower": 0.2961469175026641,
          "upper": 1.3600127329390508,
          "true_damage": 1.045395452749536,
          "strongest_random_damage": 0.19464191569922681
        },
        "paired|global_fit_flip|late": {
          "estimate": -0.35498286491013764,
          "lower": -0.4637793302707824,
          "upper": -0.2897383651243528,
          "true_damage": -0.14116313188271382,
          "strongest_random_damage": 0.21381973302742383
        },
        "paired|global_fit_flip|knowledge_32_to_36": {
          "estimate": -84.45947265625,
          "lower": -510.70045369466146,
          "upper": 147.52931849161774,
          "true_damage": 663.2342325846354,
          "strongest_random_damage": 747.6937052408854
        },
        "paired|global_fit_flip|layer_29": {
          "estimate": 0.15578762839413682,
          "lower": -0.16961275763321548,
          "upper": 0.3499080072915921,
          "true_damage": 0.3133703840981828,
          "strongest_random_damage": 0.15758275570404598
        },
        "paired|global_fit_flip|layer_31": {
          "estimate": 1.4845504452208615,
          "lower": 0.623146122632511,
          "upper": 2.337653145600112,
          "true_damage": 1.7774205214008891,
          "strongest_random_damage": 0.29287007618002764
        },
        "paired|global_fit_flip|layer_32": {
          "estimate": -0.33704112635882666,
          "lower": -0.5909349666883543,
          "upper": -0.1921312557635228,
          "true_damage": -0.023767204201135428,
          "strongest_random_damage": 0.31327392215769123
        },
        "paired|global_fit_flip|layer_33": {
          "estimate": -0.5110807248813671,
          "lower": -0.6961480599108844,
          "upper": -0.4275027598623998,
          "true_damage": -0.2354719263830892,
          "strongest_random_damage": 0.27560879849827796
        },
        "paired|global_fit_flip|layer_34": {
          "estimate": -0.553547872935269,
          "lower": -0.7950970193241365,
          "upper": -0.40475800152521135,
          "true_damage": -0.1849465262303435,
          "strongest_random_damage": 0.36860134670492545
        },
        "paired|global_fit_flip|layer_35": {
          "estimate": -0.34351110126012446,
          "lower": -0.533489205448025,
          "upper": -0.248877009404112,
          "true_damage": -0.1270538773083937,
          "strongest_random_damage": 0.21645722395173075
        },
        "paired|global_fit_flip|layer_36": {
          "estimate": -0.3724643884845401,
          "lower": -0.5362676902281275,
          "upper": -0.26143200137125244,
          "true_damage": -0.13457612529060725,
          "strongest_random_damage": 0.2378882631939329
        },
        "paired|global_pair_delete|early": {
          "estimate": 0.22464364098293765,
          "lower": -0.006369429582752184,
          "upper": 0.45266470836107026,
          "true_damage": 0.2978942389318983,
          "strongest_random_damage": 0.07325059794896067
        },
        "paired|global_pair_delete|late": {
          "estimate": -0.03428028212454136,
          "lower": -0.07803203906025771,
          "upper": -0.008925080892637724,
          "true_damage": 0.010422952834873435,
          "strongest_random_damage": 0.0447032349594148
        },
        "paired|global_pair_delete|knowledge_32_to_36": {
          "estimate": -22.30487060546875,
          "lower": -211.48591334025065,
          "upper": 100.48779551188152,
          "true_damage": 128.95464070638022,
          "strongest_random_damage": 151.25951131184897
        },
        "paired|global_pair_delete|layer_29": {
          "estimate": 0.08514333888069814,
          "lower": -0.06576342418726046,
          "upper": 0.17333160116454752,
          "true_damage": 0.13629616579597345,
          "strongest_random_damage": 0.051152826915275305
        },
        "paired|global_pair_delete|layer_31": {
          "estimate": 0.3641439430851771,
          "lower": 0.00589803453695292,
          "upper": 0.708818212180392,
          "true_damage": 0.45949231206782315,
          "strongest_random_damage": 0.09534836898264605
        },
        "paired|global_pair_delete|layer_32": {
          "estimate": -0.06975617532297444,
          "lower": -0.1834757150101268,
          "upper": 0.007590251207003903,
          "true_damage": 0.021579892356385244,
          "strongest_random_damage": 0.09133606767935969
        },
        "paired|global_pair_delete|layer_33": {
          "estimate": -0.04738869890132946,
          "lower": -0.1282018094893298,
          "upper": -0.010681878966661998,
          "true_damage": 0.020237975472355174,
          "strongest_random_damage": 0.06762667437368464
        },
        "paired|global_pair_delete|layer_34": {
          "estimate": -0.0865844271220529,
          "lower": -0.16359096907348583,
          "upper": -0.03948608474930165,
          "true_damage": 0.006889982835161845,
          "strongest_random_damage": 0.09347440995721475
        },
        "paired|global_pair_delete|layer_35": {
          "estimate": -0.053095395924666874,
          "lower": -0.11794733032174917,
          "upper": -0.02816840150674316,
          "true_damage": 0.005144486112537076,
          "strongest_random_damage": 0.05823988203720395
        },
        "paired|global_pair_delete|layer_36": {
          "estimate": -0.06760536736199659,
          "lower": -0.12495606897652085,
          "upper": -0.033375139834930685,
          "true_damage": -0.0017375726020721534,
          "strongest_random_damage": 0.06586779475992444
        },
        "paired|global_pair_flip|early": {
          "estimate": 0.8595726885592399,
          "lower": 0.3256714525514416,
          "upper": 1.412446367479373,
          "true_damage": 1.0420214238860126,
          "strongest_random_damage": 0.18244873532677275
        },
        "paired|global_pair_flip|late": {
          "estimate": -0.062440813358631414,
          "lower": -0.14754146751363917,
          "upper": -0.013681047039676512,
          "true_damage": 0.07655082507842319,
          "strongest_random_damage": 0.1389916384370546
        },
        "paired|global_pair_flip|knowledge_32_to_36": {
          "estimate": 23.276418050130246,
          "lower": -360.5297131856282,
          "upper": 263.9203648885091,
          "true_damage": 482.42725626627606,
          "strongest_random_damage": 459.1508382161458
        },
        "paired|global_pair_flip|layer_29": {
          "estimate": 0.2742558176787876,
          "lower": -0.03711899752608284,
          "upper": 0.47746108068533866,
          "true_damage": 0.3969500525904171,
          "strongest_random_damage": 0.1226942349116295
        },
        "paired|global_pair_flip|layer_31": {
          "estimate": 1.4448895594396922,
          "lower": 0.5818617081286476,
          "upper": 2.324638790001436,
          "true_damage": 1.6870927951816082,
          "strongest_random_damage": 0.24220323574191602
        },
        "paired|global_pair_flip|layer_32": {
          "estimate": -0.11226063078656051,
          "lower": -0.3394336084258697,
          "upper": 0.04329212866575743,
          "true_damage": 0.13676384980787284,
          "strongest_random_damage": 0.24902448059443336
        },
        "paired|global_pair_flip|layer_33": {
          "estimate": -0.07991731379377144,
          "lower": -0.23604907633510472,
          "upper": -0.0010278873642695398,
          "true_damage": 0.12002413279971809,
          "strongest_random_damage": 0.19994144659348953
        },
        "paired|global_pair_flip|layer_34": {
          "estimate": -0.1722418016126615,
          "lower": -0.3258256300828805,
          "upper": -0.0793653374118663,
          "true_damage": 0.05465960154784474,
          "strongest_random_damage": 0.22690140316050625
        },
        "paired|global_pair_flip|layer_35": {
          "estimate": -0.1115854474406793,
          "lower": -0.24691162310321674,
          "upper": -0.06072600388712318,
          "true_damage": 0.03905414581785749,
          "strongest_random_damage": 0.1506395932585368
        },
        "paired|global_pair_flip|layer_36": {
          "estimate": -0.1365216520500212,
          "lower": -0.25048412809570475,
          "upper": -0.06835195145950293,
          "true_damage": 0.032252395418822744,
          "strongest_random_damage": 0.16877404746884395
        },
        "paired|pair_fit_delete|early": {
          "estimate": 3.083547899874911,
          "lower": 2.5034366269790946,
          "upper": 3.613736068487292,
          "true_damage": 3.278651381222763,
          "strongest_random_damage": 0.1951034813478524
        },
        "paired|pair_fit_delete|late": {
          "estimate": 3.0918141520972737,
          "lower": 2.4635693127948617,
          "upper": 3.624298302612124,
          "true_damage": 3.9007959068141607,
          "strongest_random_damage": 0.8089817547168877
        },
        "paired|pair_fit_delete|knowledge_32_to_36": {
          "estimate": 2648.4112650553384,
          "lower": 1223.3011227925617,
          "upper": 3611.0208536783857,
          "true_damage": 4068.7880350748696,
          "strongest_random_damage": 1420.3767700195312
        },
        "paired|pair_fit_delete|layer_29": {
          "estimate": 2.2416301854242042,
          "lower": 1.7423749053327071,
          "upper": 2.658447932468601,
          "true_damage": 2.384646861483361,
          "strongest_random_damage": 0.14301667605915705
        },
        "paired|pair_fit_delete|layer_31": {
          "estimate": 3.9254656143256175,
          "lower": 3.1536649971637045,
          "upper": 4.584391040938498,
          "true_damage": 4.172655900962165,
          "strongest_random_damage": 0.24719028663654777
        },
        "paired|pair_fit_delete|layer_32": {
          "estimate": 3.8091824097850044,
          "lower": 2.9047048900941848,
          "upper": 4.446822492615855,
          "true_damage": 4.527069681434227,
          "strongest_random_damage": 0.7178872716492227
        },
        "paired|pair_fit_delete|layer_33": {
          "estimate": 3.015169024275811,
          "lower": 2.3134006942786463,
          "upper": 3.531422497431427,
          "true_damage": 3.962427490261556,
          "strongest_random_damage": 0.9472584659857451
        },
        "paired|pair_fit_delete|layer_34": {
          "estimate": 2.4861416551666102,
          "lower": 1.7856596510858436,
          "upper": 2.9306446277632974,
          "true_damage": 3.508721604687556,
          "strongest_random_damage": 1.0225799495209458
        },
        "paired|pair_fit_delete|layer_35": {
          "estimate": 2.753165326294038,
          "lower": 2.03291112485104,
          "upper": 3.2496630400397577,
          "true_damage": 3.6833100045440688,
          "strongest_random_damage": 0.9301446782500307
        },
        "paired|pair_fit_delete|layer_36": {
          "estimate": 2.876593433509261,
          "lower": 2.128786397534408,
          "upper": 3.5032174068754607,
          "true_damage": 3.822450753143395,
          "strongest_random_damage": 0.9458573196341339
        },
        "paired|pair_fit_flip|early": {
          "estimate": 11.708501980737699,
          "lower": 10.043424394098444,
          "upper": 13.232719450532512,
          "true_damage": 12.276920757389993,
          "strongest_random_damage": 0.5684187766522939
        },
        "paired|pair_fit_flip|late": {
          "estimate": 7.261589165537506,
          "lower": 5.965056131062694,
          "upper": 8.300541116802986,
          "true_damage": 9.740358544264103,
          "strongest_random_damage": 2.478769378726596
        },
        "paired|pair_fit_flip|knowledge_32_to_36": {
          "estimate": 12027.6402537028,
          "lower": 8596.024879201255,
          "upper": 14875.015354792275,
          "true_damage": 16714.53355407715,
          "strongest_random_damage": 4686.893300374349
        },
        "paired|pair_fit_flip|layer_29": {
          "estimate": 8.794087671675168,
          "lower": 7.15911200193976,
          "upper": 10.24835270362989,
          "true_damage": 9.232493614222411,
          "strongest_random_damage": 0.4384059425472439
        },
        "paired|pair_fit_flip|layer_31": {
          "estimate": 14.62291628980023,
          "lower": 12.681286838180766,
          "upper": 16.30409642898876,
          "true_damage": 15.321347900557575,
          "strongest_random_damage": 0.698431610757344
        },
        "paired|pair_fit_flip|layer_32": {
          "estimate": 11.084796379573845,
          "lower": 9.19737449653152,
          "upper": 12.547736151940132,
          "true_damage": 13.298550019947584,
          "strongest_random_damage": 2.2137536403737386
        },
        "paired|pair_fit_flip|layer_33": {
          "estimate": 6.996423853022938,
          "lower": 5.600209247356369,
          "upper": 8.109343126052984,
          "true_damage": 9.658399289956947,
          "strongest_random_damage": 2.6619754369340094
        },
        "paired|pair_fit_flip|layer_34": {
          "estimate": 5.434750956543667,
          "lower": 4.045474636253558,
          "upper": 6.283834400754372,
          "true_damage": 8.387503285355365,
          "strongest_random_damage": 2.952752328811698
        },
        "paired|pair_fit_flip|layer_35": {
          "estimate": 5.715823124599108,
          "lower": 4.289400833722872,
          "upper": 6.726899096641423,
          "true_damage": 8.483996401179374,
          "strongest_random_damage": 2.768173276580266
        },
        "paired|pair_fit_flip|layer_36": {
          "estimate": 6.130805713329323,
          "lower": 4.711386444946381,
          "upper": 7.31804193289567,
          "true_damage": 8.873343724881238,
          "strongest_random_damage": 2.7425380115519147
        },
        "paired|pair_pair_delete|early": {
          "estimate": 3.104391573067384,
          "lower": 2.5255872129771717,
          "upper": 3.649934362467033,
          "true_damage": 3.285168436177495,
          "strongest_random_damage": 0.1807768631101112
        },
        "paired|pair_pair_delete|late": {
          "estimate": 3.0509109251765576,
          "lower": 2.4377751139128154,
          "upper": 3.580973737886752,
          "true_damage": 3.8332450565407044,
          "strongest_random_damage": 0.7823341313641473
        },
        "paired|pair_pair_delete|knowledge_32_to_36": {
          "estimate": 3166.71381632487,
          "lower": 1697.7414627075198,
          "upper": 4224.2018725077305,
          "true_damage": 4783.9232177734375,
          "strongest_random_damage": 1617.2094014485676
        },
        "paired|pair_pair_delete|layer_29": {
          "estimate": 2.264276019997169,
          "lower": 1.7544896460316466,
          "upper": 2.6943008911799575,
          "true_damage": 2.4019711940640414,
          "strongest_random_damage": 0.1376951740668725
        },
        "paired|pair_pair_delete|layer_31": {
          "estimate": 3.9445071261375992,
          "lower": 3.1677946353686006,
          "upper": 4.631056674652065,
          "true_damage": 4.168365678290949,
          "strongest_random_damage": 0.2238585521533499
        },
        "paired|pair_pair_delete|layer_32": {
          "estimate": 3.8643186012674655,
          "lower": 2.9651325215848385,
          "upper": 4.490676525828392,
          "true_damage": 4.526568385935282,
          "strongest_random_damage": 0.6622497846678167
        },
        "paired|pair_pair_delete|layer_33": {
          "estimate": 2.8553443032562313,
          "lower": 2.1735774310754774,
          "upper": 3.364785304899097,
          "true_damage": 3.7408539362045494,
          "strongest_random_damage": 0.885509632948318
        },
        "paired|pair_pair_delete|layer_34": {
          "estimate": 2.4062672629628614,
          "lower": 1.7529765692110104,
          "upper": 2.866388549049212,
          "true_damage": 3.435165866758003,
          "strongest_random_damage": 1.0288986037951418
        },
        "paired|pair_pair_delete|layer_35": {
          "estimate": 2.757113405274405,
          "lower": 2.0121906364462934,
          "upper": 3.235878643263444,
          "true_damage": 3.6446328266965033,
          "strongest_random_damage": 0.8875194214220983
        },
        "paired|pair_pair_delete|layer_36": {
          "estimate": 2.863259495603321,
          "lower": 2.136853035609721,
          "upper": 3.486949615455442,
          "true_damage": 3.8190042671091837,
          "strongest_random_damage": 0.9557447715058629
        },
        "paired|pair_pair_flip|early": {
          "estimate": 11.764708481754033,
          "lower": 10.05615258067759,
          "upper": 13.343273693900464,
          "true_damage": 12.280070186301563,
          "strongest_random_damage": 0.51536170454753
        },
        "paired|pair_pair_flip|late": {
          "estimate": 7.334145205365846,
          "lower": 6.057954717567747,
          "upper": 8.392921839256033,
          "true_damage": 9.82267467238434,
          "strongest_random_damage": 2.4885294670184903
        },
        "paired|pair_pair_flip|knowledge_32_to_36": {
          "estimate": 12120.004379272461,
          "lower": 8760.739758555095,
          "upper": 14928.384961446125,
          "true_damage": 17528.595408121746,
          "strongest_random_damage": 5408.591028849284
        },
        "paired|pair_pair_flip|layer_29": {
          "estimate": 8.555921071635831,
          "lower": 6.9765740637361295,
          "upper": 10.01292060231453,
          "true_damage": 8.958937707028895,
          "strongest_random_damage": 0.4030166353930629
        },
        "paired|pair_pair_flip|layer_31": {
          "estimate": 14.973495891872233,
          "lower": 12.923931394541071,
          "upper": 16.737219472929283,
          "true_damage": 15.60120266557423,
          "strongest_random_damage": 0.6277067737019971
        },
        "paired|pair_pair_flip|layer_32": {
          "estimate": 11.609734102121442,
          "lower": 9.567887118798344,
          "upper": 13.068734978755971,
          "true_damage": 13.739181999268075,
          "strongest_random_damage": 2.1294478971466333
        },
        "paired|pair_pair_flip|layer_33": {
          "estimate": 7.020483872113649,
          "lower": 5.687121336365505,
          "upper": 8.056784529571916,
          "true_damage": 9.68423485758827,
          "strongest_random_damage": 2.6637509854746213
        },
        "paired|pair_pair_flip|layer_34": {
          "estimate": 5.359314139618618,
          "lower": 4.0247081455302425,
          "upper": 6.245585156144868,
          "true_damage": 8.34420582372737,
          "strongest_random_damage": 2.9848916841087507
        },
        "paired|pair_pair_flip|layer_35": {
          "estimate": 5.740673609741254,
          "lower": 4.303552326567418,
          "upper": 6.774612264386403,
          "true_damage": 8.508264894273262,
          "strongest_random_damage": 2.7675912845320076
        },
        "paired|pair_pair_flip|layer_36": {
          "estimate": 6.062383379797854,
          "lower": 4.672204466032454,
          "upper": 7.250210759333637,
          "true_damage": 8.837485787064717,
          "strongest_random_damage": 2.775102407266862
        },
        "paired|knowledge_delete|early": {
          "estimate": 2.8925428965341573,
          "lower": 2.45993283550725,
          "upper": 3.3588607026290718,
          "true_damage": 2.969433325155819,
          "strongest_random_damage": 0.076890428621662
        },
        "paired|knowledge_delete|late": {
          "estimate": 7.245447195989705,
          "lower": 6.654113709572032,
          "upper": 7.76958144079198,
          "true_damage": 7.758261562915451,
          "strongest_random_damage": 0.512814366925746
        },
        "paired|knowledge_delete|knowledge_32_to_36": {
          "estimate": 16752.260233561195,
          "lower": 14537.37059059143,
          "upper": 18643.885367838542,
          "true_damage": 17529.059407552082,
          "strongest_random_damage": 776.7991739908854
        },
        "paired|knowledge_delete|layer_29": {
          "estimate": 2.971992345039515,
          "lower": 2.4890055128015596,
          "upper": 3.4548607821329202,
          "true_damage": 3.0378819175268745,
          "strongest_random_damage": 0.06588957248735976
        },
        "paired|knowledge_delete|layer_31": {
          "estimate": 2.8057139474548194,
          "lower": 2.345342858346952,
          "upper": 3.267319668395742,
          "true_damage": 2.9009847327847638,
          "strongest_random_damage": 0.09527078532994437
        },
        "paired|knowledge_delete|layer_32": {
          "estimate": 4.507264990787917,
          "lower": 3.9402528984970715,
          "upper": 4.9565228744889875,
          "true_damage": 4.778598246263338,
          "strongest_random_damage": 0.27133325547542125
        },
        "paired|knowledge_delete|layer_33": {
          "estimate": 7.185368278557064,
          "lower": 6.528108397918133,
          "upper": 7.754865577839824,
          "true_damage": 7.748317783759187,
          "strongest_random_damage": 0.5629495052021222
        },
        "paired|knowledge_delete|layer_34": {
          "estimate": 8.04271373736151,
          "lower": 7.238974661157558,
          "upper": 8.608771353859078,
          "true_damage": 8.803473234776106,
          "strongest_random_damage": 0.7607594974145968
        },
        "paired|knowledge_delete|layer_35": {
          "estimate": 8.02332350679194,
          "lower": 7.268382590479932,
          "upper": 8.575925463086987,
          "true_damage": 8.68179517258261,
          "strongest_random_damage": 0.6584716657906711
        },
        "paired|knowledge_delete|layer_36": {
          "estimate": 8.116531854345036,
          "lower": 7.306593388390641,
          "upper": 8.798660345599538,
          "true_damage": 8.779123377196015,
          "strongest_random_damage": 0.6625915228509788
        },
        "natural|pair_pair_delete|early": {
          "estimate": 1.2122290131718596,
          "lower": 0.8110189143039318,
          "upper": 1.5422544288191766,
          "true_damage": 1.3018920026563165,
          "strongest_random_damage": 0.08966298948445701
        },
        "natural|pair_pair_delete|late": {
          "estimate": 2.40089346507479,
          "lower": 1.759629580504477,
          "upper": 2.9710787077204888,
          "true_damage": 3.039682620511117,
          "strongest_random_damage": 0.6387891554363271
        },
        "natural|pair_pair_delete|knowledge_32_to_36": {
          "estimate": 1376.1386718749998,
          "lower": 184.5632512410482,
          "upper": 2292.4572275797523,
          "true_damage": 2615.5960795084634,
          "strongest_random_damage": 1239.4574076334636
        },
        "natural|pair_pair_delete|layer_29": {
          "estimate": 1.1201000701701105,
          "lower": 0.737461610517394,
          "upper": 1.3890436185658015,
          "true_damage": 1.205817001761858,
          "strongest_random_damage": 0.08571693159174743
        },
        "natural|pair_pair_delete|layer_31": {
          "estimate": 1.277489681807386,
          "lower": 0.8441880443922078,
          "upper": 1.6323507286003376,
          "true_damage": 1.3979670035507752,
          "strongest_random_damage": 0.12047732174338914
        },
        "natural|pair_pair_delete|layer_32": {
          "estimate": 2.545833429685672,
          "lower": 1.774501243005685,
          "upper": 3.0944374821033507,
          "true_damage": 2.956428964257649,
          "strongest_random_damage": 0.41059553457197734
        },
        "natural|pair_pair_delete|layer_33": {
          "estimate": 2.204357837738958,
          "lower": 1.5577019608449818,
          "upper": 2.7457176289783964,
          "true_damage": 3.039858228360894,
          "strongest_random_damage": 0.8355003906219357
        },
        "natural|pair_pair_delete|layer_34": {
          "estimate": 2.0095612772800755,
          "lower": 1.3155621572834013,
          "upper": 2.487943263413434,
          "true_damage": 2.8002519764228473,
          "strongest_random_damage": 0.7906906991427718
        },
        "natural|pair_pair_delete|layer_35": {
          "estimate": 2.425038492748873,
          "lower": 1.6551413239207855,
          "upper": 3.0912245782220085,
          "true_damage": 3.151792141570828,
          "strongest_random_damage": 0.7267536488219548
        },
        "natural|pair_pair_delete|layer_36": {
          "estimate": 2.4230606327003175,
          "lower": 1.6347579430591777,
          "upper": 3.0893357295402066,
          "true_damage": 3.250081791943368,
          "strongest_random_damage": 0.8270211592430504
        },
        "natural|pair_pair_flip|early": {
          "estimate": 3.5216274869923723,
          "lower": 2.4544391382969075,
          "upper": 4.481190202690733,
          "true_damage": 3.74334447887585,
          "strongest_random_damage": 0.22171699188347796
        },
        "natural|pair_pair_flip|late": {
          "estimate": 5.512277156524625,
          "lower": 4.188421209329884,
          "upper": 6.6897020759902075,
          "true_damage": 7.604805116127662,
          "strongest_random_damage": 2.092527959603039
        },
        "natural|pair_pair_flip|knowledge_32_to_36": {
          "estimate": 6632.123748779297,
          "lower": 3586.505897776286,
          "upper": 9182.741142400102,
          "true_damage": 10742.15348815918,
          "strongest_random_damage": 4110.029739379883
        },
        "natural|pair_pair_flip|layer_29": {
          "estimate": 3.419405758192606,
          "lower": 2.341304336197293,
          "upper": 4.278322418375825,
          "true_damage": 3.6124986446348166,
          "strongest_random_damage": 0.19309288644221093
        },
        "natural|pair_pair_flip|layer_31": {
          "estimate": 3.5689481393701974,
          "lower": 2.4641226000197283,
          "upper": 4.535281259903296,
          "true_damage": 3.874190313116884,
          "strongest_random_damage": 0.3052421737466868
        },
        "natural|pair_pair_flip|layer_32": {
          "estimate": 7.305983836933555,
          "lower": 5.455360883172915,
          "upper": 8.800376603508331,
          "true_damage": 8.752874354028583,
          "strongest_random_damage": 1.446890517095028
        },
        "natural|pair_pair_flip|layer_33": {
          "estimate": 5.301348515030857,
          "lower": 3.9782794520127123,
          "upper": 6.435824028950096,
          "true_damage": 7.717187736633396,
          "strongest_random_damage": 2.415839221602539
        },
        "natural|pair_pair_flip|layer_34": {
          "estimate": 4.339770023895275,
          "lower": 2.9834698933820203,
          "upper": 5.2414713589639845,
          "true_damage": 6.793836406786852,
          "strongest_random_damage": 2.4540663828915776
        },
        "natural|pair_pair_flip|layer_35": {
          "estimate": 4.8916456715828645,
          "lower": 3.4347721774192106,
          "upper": 6.1742925611713115,
          "true_damage": 7.220175244843612,
          "strongest_random_damage": 2.3285295732607474
        },
        "natural|pair_pair_flip|layer_36": {
          "estimate": 5.079958728552052,
          "lower": 3.592373802265244,
          "upper": 6.381761261999264,
          "true_damage": 7.539951838345871,
          "strongest_random_damage": 2.459993109793819
        },
        "natural|knowledge_delete|early": {
          "estimate": 3.4474874771986017,
          "lower": 3.081896933451407,
          "upper": 3.8030208194255852,
          "true_damage": 3.518469242568339,
          "strongest_random_damage": 0.0709817653697371
        },
        "natural|knowledge_delete|late": {
          "estimate": 8.240018922887849,
          "lower": 7.6094552126017465,
          "upper": 8.799172081085585,
          "true_damage": 8.774579208820777,
          "strongest_random_damage": 0.5345602859329271
        },
        "natural|knowledge_delete|knowledge_32_to_36": {
          "estimate": 18480.785710652668,
          "lower": 16397.372397740684,
          "upper": 20227.50989100138,
          "true_damage": 19292.956985473633,
          "strongest_random_damage": 812.1712748209635
        },
        "natural|knowledge_delete|layer_29": {
          "estimate": 3.2808962565687336,
          "lower": 2.8859620189500994,
          "upper": 3.614289079607939,
          "true_damage": 3.341424272309401,
          "strongest_random_damage": 0.06052801574066772
        },
        "natural|knowledge_delete|layer_31": {
          "estimate": 3.5811396634084267,
          "lower": 3.2141427209045403,
          "upper": 3.933756191441565,
          "true_damage": 3.695514212827277,
          "strongest_random_damage": 0.11437454941885032
        },
        "natural|knowledge_delete|layer_32": {
          "estimate": 5.352104365407267,
          "lower": 4.786332294038273,
          "upper": 5.82005666386195,
          "true_damage": 5.6011903397832725,
          "strongest_random_damage": 0.24908597437600596
        },
        "natural|knowledge_delete|layer_33": {
          "estimate": 8.266603806239022,
          "lower": 7.549624193705359,
          "upper": 8.97871856614518,
          "true_damage": 8.94382413703577,
          "strongest_random_damage": 0.6772203307967478
        },
        "natural|knowledge_delete|layer_34": {
          "estimate": 9.203600366839499,
          "lower": 8.366284972405584,
          "upper": 9.810980785724315,
          "true_damage": 9.930824352495145,
          "strongest_random_damage": 0.7272239856556458
        },
        "natural|knowledge_delete|layer_35": {
          "estimate": 9.06335688510425,
          "lower": 8.251504164339808,
          "upper": 9.791005337851866,
          "true_damage": 9.690869367066151,
          "strongest_random_damage": 0.6275124819619009
        },
        "natural|knowledge_delete|layer_36": {
          "estimate": 8.972153057315913,
          "lower": 8.113126747429666,
          "upper": 9.667032284257226,
          "true_damage": 9.706187847723546,
          "strongest_random_damage": 0.7340347904076339
        }
      },
      "contrasts": {
        "direction_at_fit_center|delete|late": {
          "estimate": 3.2867101238699443,
          "lower": 2.6740428155190616,
          "upper": 3.8207310138391155
        },
        "direction_at_fit_center|delete|knowledge_32_to_36": {
          "estimate": 2731.065500895182,
          "lower": 1382.9108393351237,
          "upper": 3691.4822237650556
        },
        "direction_at_fit_center|flip|late": {
          "estimate": 7.616572030447644,
          "lower": 6.358939740625639,
          "upper": 8.697787761404225
        },
        "direction_at_fit_center|flip|knowledge_32_to_36": {
          "estimate": 12112.09972635905,
          "lower": 8772.575331751506,
          "upper": 14982.21734402974
        },
        "direction_at_pair_center|delete|late": {
          "estimate": 3.085191207301099,
          "lower": 2.48095415559666,
          "upper": 3.6288888792205767
        },
        "direction_at_pair_center|delete|knowledge_32_to_36": {
          "estimate": 3189.018686930339,
          "lower": 1787.7087549845378,
          "upper": 4244.507983652751
        },
        "direction_at_pair_center|flip|late": {
          "estimate": 7.396586018724477,
          "lower": 6.131186405509844,
          "upper": 8.47602661732583
        },
        "direction_at_pair_center|flip|knowledge_32_to_36": {
          "estimate": 12096.72796122233,
          "lower": 8803.74551569621,
          "upper": 14896.976521809895
        },
        "center_for_global_direction|delete|late": {
          "estimate": 0.16061568964812906,
          "lower": 0.11738152529968235,
          "upper": 0.21020332591041144
        },
        "center_for_global_direction|delete|knowledge_32_to_36": {
          "estimate": 60.349365234375,
          "lower": -25.894725036621082,
          "upper": 184.93100484212223
        },
        "center_for_global_direction|flip|late": {
          "estimate": 0.29254205155150625,
          "lower": 0.21185235106255576,
          "upper": 0.3859755125434802
        },
        "center_for_global_direction|flip|knowledge_32_to_36": {
          "estimate": 107.73589070638025,
          "lower": -31.85109329223629,
          "upper": 320.61956151326484
        },
        "center_for_pair_direction|delete|late": {
          "estimate": -0.04090322692071613,
          "lower": -0.08154955534061371,
          "upper": 0.0053192897259542226
        },
        "center_for_pair_direction|delete|knowledge_32_to_36": {
          "estimate": 518.3025512695317,
          "lower": 160.54567515055348,
          "upper": 941.5045722961419
        },
        "center_for_pair_direction|flip|late": {
          "estimate": 0.07255603982833936,
          "lower": -0.006456490170522965,
          "upper": 0.18808176902038312
        },
        "center_for_pair_direction|flip|knowledge_32_to_36": {
          "estimate": 92.36412556966025,
          "lower": -331.17723108927413,
          "upper": 533.1107573191323
        },
        "natural_minus_paired_matched|delete|late": {
          "estimate": -0.6500174601017674,
          "lower": -0.8850170877504127,
          "upper": -0.39492919696932544
        },
        "natural_minus_paired_matched|delete|knowledge_32_to_36": {
          "estimate": -1790.5751444498703,
          "lower": -2290.810919952393,
          "upper": -1184.263478342692
        },
        "natural_minus_paired_matched|flip|late": {
          "estimate": -1.8218680488412202,
          "lower": -2.368991578062942,
          "upper": -1.2799611655168404
        },
        "natural_minus_paired_matched|flip|knowledge_32_to_36": {
          "estimate": -5487.880630493164,
          "lower": -6713.0778004964195,
          "upper": -4288.408310445151
        }
      }
    }
  },
  "replication": {
    "records": 1344,
    "expected": 1344,
    "differences": [],
    "exact": true
  }
}


==> anc/evidence/same_condition_checks/object_selection_summary.json <==
{
  "contract_sha256": "bcd84838a9782ec79650c2aabd1783fccd0dd9f5c8c31a0e491cbc6b7181ddb7",
  "outcome": "selection_not_identified",
  "replication_outcome": "selection_not_identified",
  "counts": {
    "baseline_rows.jsonl": {
      "primary": 372,
      "replication": 372
    },
    "selection_rows.jsonl": {
      "primary": 396,
      "replication": 396
    },
    "validation_rows.jsonl": {
      "primary": 0,
      "replication": 0
    },
    "recovery_rows.jsonl": {
      "primary": 0,
      "replication": 0
    }
  },
  "replication_exact": true,
  "differences": [],
  "qualification": {
    "fit_continent_pair_counts": {
      "Africa|Asia": 4,
      "Africa|Europe": 4,
      "Asia|Africa": 4,
      "Asia|Europe": 4,
      "Europe|Africa": 4,
      "Europe|Asia": 4
    },
    "fit_pair_count": 24,
    "passed": true,
    "qualified": {
      "fit": {
        "object-fit:China:France": true,
        "object-fit:China:Kenya": true,
        "object-fit:China:Nigeria": true,
        "object-fit:China:Spain": true,
        "object-fit:France:China": true,
        "object-fit:France:Kenya": true,
        "object-fit:France:Nigeria": true,
        "object-fit:France:Thailand": true,
        "object-fit:Kenya:China": true,
        "object-fit:Kenya:France": true,
        "object-fit:Kenya:Spain": true,
        "object-fit:Kenya:Thailand": true,
        "object-fit:Nigeria:China": true,
        "object-fit:Nigeria:France": true,
        "object-fit:Nigeria:Spain": true,
        "object-fit:Nigeria:Thailand": true,
        "object-fit:Spain:China": true,
        "object-fit:Spain:Kenya": true,
        "object-fit:Spain:Nigeria": true,
        "object-fit:Spain:Thailand": true,
        "object-fit:Thailand:France": true,
        "object-fit:Thailand:Kenya": true,
        "object-fit:Thailand:Nigeria": true,
        "object-fit:Thailand:Spain": true
      },
      "selection": {
        "selection:pair-0": true,
        "selection:pair-0:reversed": true,
        "selection:pair-1": true,
        "selection:pair-1:reversed": true,
        "selection:pair-2": true,
        "selection:pair-2:reversed": true
      },
      "validation": {
        "new-pair-00": true,
        "new-pair-01": true,
        "new-pair-02": true,
        "new-pair-03": true,
        "new-pair-04": true,
        "new-pair-05": true,
        "new-pair-06": true,
        "new-pair-07": true,
        "new-pair-08": true,
        "new-pair-09": true,
        "new-pair-10": true,
        "new-pair-11": true,
        "new-pair-12": true,
        "new-pair-13": true,
        "new-pair-14": true,
        "new-pair-15": true,
        "new-pair-16": true,
        "new-pair-17": true,
        "new-pair-18": true,
        "new-pair-19": true,
        "new-pair-20": true,
        "new-pair-21": true,
        "new-pair-22": true,
        "new-pair-23": true
      }
    },
    "selection_pass": true,
    "validation_counts": {
      "A": 12,
      "B": 12
    }
  },
  "merge_inputs": {
    "results/对象选择/primary/shard-0/manifest.json": "4fa8320588cc806d4d642e2a58c3a2ef03a14128d4698e69aebdd0535b099e6a",
    "results/对象选择/replication/shard-0/manifest.json": "534620978dc1f77b0d41bbd4d2e9f13aead8b2588534672551cc2f9ffe400557",
    "results/对象选择/primary/shard-0/baseline_rows.jsonl": "28a9a96a6191b17f8d64988de843ddeb104a1920371b3eebf089b95973edb203",
    "results/对象选择/replication/shard-0/baseline_rows.jsonl": "9b3d202cc54765cbc6b9374ee35a73f5966cb973bd065882af8ded87a5f65636",
    "results/对象选择/primary/shard-0/selection_rows.jsonl": "bdb407c540290ebefa37b7043ef56eb9826236db938130a22a0f9d638a97f096",
    "results/对象选择/replication/shard-0/selection_rows.jsonl": "301291c52576e0d727334dec0db6ae4baa803648f92f670194305685e8b01313"
  },
  "selected_layers": {
    "candidate_found": false,
    "diagnostics": [
      {
        "answer_change_above_controls": -0.0010090042099667091,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.0,
          "11": 0.0,
          "12": 0.0,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "2": 0.16666666666666666,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "3": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0,
          "4": 0.0,
          "5": 0.0,
          "6": 0.0,
          "7": 0.0,
          "8": 0.0,
          "9": 0.0
        },
        "source_layer": 1,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 1.0309686064720154
      },
      {
        "answer_change_above_controls": -0.0022363912188059962,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.0,
          "11": 0.0,
          "12": 0.0,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "3": 0.16666666666666666,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0,
          "4": 0.0,
          "5": 0.0,
          "6": 0.0,
          "7": 0.0,
          "8": 0.0,
          "9": 0.0
        },
        "source_layer": 2,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 1.022419810295105
      },
      {
        "answer_change_above_controls": -0.0018794787514101092,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.0,
          "11": 0.0,
          "12": 0.0,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0,
          "4": 0.16666666666666666,
          "5": 0.16666666666666666,
          "6": 0.16666666666666666,
          "7": 0.0,
          "8": 0.0,
          "9": 0.0
        },
        "source_layer": 3,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.95354891816775
      },
      {
        "answer_change_above_controls": -0.003499062731862068,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.0,
          "11": 0.0,
          "12": 0.0,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0,
          "5": 0.16666666666666666,
          "6": 0.16666666666666666,
          "7": 0.16666666666666666,
          "8": 0.16666666666666666,
          "9": 0.0
        },
        "source_layer": 4,
        "source_preserved_fraction": 0.9166666666666666,
        "source_selection_change": 0.9664929211139679
      },
      {
        "answer_change_above_controls": -0.0019142011442454532,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.0,
          "11": 0.0,
          "12": 0.0,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0,
          "6": 0.25,
          "7": 0.25,
          "8": 0.25,
          "9": 0.08333333333333333
        },
        "source_layer": 5,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.9749034295479456
      },
      {
        "answer_change_above_controls": -0.0033523909999833754,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.16666666666666666,
          "11": 0.0,
          "12": 0.0,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0,
          "7": 0.25,
          "8": 0.25,
          "9": 0.16666666666666666
        },
        "source_layer": 6,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 1.0270700454711914
      },
      {
        "answer_change_above_controls": -0.003314955363748595,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.16666666666666666,
          "11": 0.0,
          "12": 0.0,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0,
          "8": 0.25,
          "9": 0.25
        },
        "source_layer": 7,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 1.0471913814544678
      },
      {
        "answer_change_above_controls": -0.0019520161683127906,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.25,
          "11": 0.0,
          "12": 0.0,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0,
          "9": 0.3333333333333333
        },
        "source_layer": 8,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.9901921351750692
      },
      {
        "answer_change_above_controls": -0.004695785617514048,
        "passed": false,
        "receiver_joint_fractions": {
          "10": 0.25,
          "11": 0.25,
          "12": 0.25,
          "13": 0.08333333333333333,
          "14": 0.08333333333333333,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 9,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.8391555945078532
      },
      {
        "answer_change_above_controls": -0.0041203147993655875,
        "passed": false,
        "receiver_joint_fractions": {
          "11": 0.16666666666666666,
          "12": 0.16666666666666666,
          "13": 0.0,
          "14": 0.0,
          "15": 0.0,
          "16": 0.0,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 10,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.8674057424068451
      },
      {
        "answer_change_above_controls": -0.0035483073928238205,
        "passed": false,
        "receiver_joint_fractions": {
          "12": 0.3333333333333333,
          "13": 0.3333333333333333,
          "14": 0.3333333333333333,
          "15": 0.25,
          "16": 0.16666666666666666,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 11,
        "source_preserved_fraction": 0.8333333333333334,
        "source_selection_change": 0.8319166302680969
      },
      {
        "answer_change_above_controls": -0.004317138833963933,
        "passed": false,
        "receiver_joint_fractions": {
          "13": 0.3333333333333333,
          "14": 0.3333333333333333,
          "15": 0.3333333333333333,
          "16": 0.25,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 12,
        "source_preserved_fraction": 0.6666666666666666,
        "source_selection_change": 0.8158896962801615
      },
      {
        "answer_change_above_controls": -0.0058367853513724794,
        "passed": false,
        "receiver_joint_fractions": {
          "14": 0.16666666666666666,
          "15": 0.16666666666666666,
          "16": 0.16666666666666666,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 13,
        "source_preserved_fraction": 0.75,
        "source_selection_change": 0.808651844660441
      },
      {
        "answer_change_above_controls": -0.008761662900118003,
        "passed": false,
        "receiver_joint_fractions": {
          "15": 0.16666666666666666,
          "16": 0.16666666666666666,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 14,
        "source_preserved_fraction": 0.8333333333333334,
        "source_selection_change": 0.7871073087056478
      },
      {
        "answer_change_above_controls": -0.006816907077639674,
        "passed": false,
        "receiver_joint_fractions": {
          "16": 0.08333333333333333,
          "17": 0.0,
          "18": 0.0,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 15,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.8262664477030436
      },
      {
        "answer_change_above_controls": -0.0065921787269568695,
        "passed": false,
        "receiver_joint_fractions": {
          "17": 0.25,
          "18": 0.08333333333333333,
          "19": 0.0,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 16,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.8591806292533875
      },
      {
        "answer_change_above_controls": -0.00975401691296914,
        "passed": false,
        "receiver_joint_fractions": {
          "18": 0.25,
          "19": 0.08333333333333333,
          "20": 0.0,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 17,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.8488811651865641
      },
      {
        "answer_change_above_controls": -0.013366100077594941,
        "passed": false,
        "receiver_joint_fractions": {
          "19": 0.08333333333333333,
          "20": 0.08333333333333333,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 18,
        "source_preserved_fraction": 0.9166666666666666,
        "source_selection_change": 0.8053065141042074
      },
      {
        "answer_change_above_controls": -0.015395277000304,
        "passed": false,
        "receiver_joint_fractions": {
          "20": 0.3333333333333333,
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 19,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.8547292153040568
      },
      {
        "answer_change_above_controls": -0.027853393847180996,
        "passed": false,
        "receiver_joint_fractions": {
          "21": 0.0,
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 20,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 1.0362284481525421
      },
      {
        "answer_change_above_controls": -0.03699401286091112,
        "passed": false,
        "receiver_joint_fractions": {
          "22": 0.0,
          "23": 0.0,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 21,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.9876531759897867
      },
      {
        "answer_change_above_controls": -0.10877172527640748,
        "passed": false,
        "receiver_joint_fractions": {
          "23": 0.25,
          "24": 0.0,
          "25": 0.0,
          "26": 0.0,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 22,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.9292181531588236
      },
      {
        "answer_change_above_controls": -0.01989223047955117,
        "passed": false,
        "receiver_joint_fractions": {
          "24": 0.4166666666666667,
          "25": 0.3333333333333333,
          "26": 0.25,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 23,
        "source_preserved_fraction": 1.0,
        "source_selection_change": 0.8815628066658974
      },
      {
        "answer_change_above_controls": 0.09836067351473805,
        "passed": false,
        "receiver_joint_fractions": {
          "25": 0.4166666666666667,
          "26": 0.3333333333333333,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 24,
        "source_preserved_fraction": 0.9166666666666666,
        "source_selection_change": 0.8043064897259077
      },
      {
        "answer_change_above_controls": 0.055879674131574575,
        "passed": false,
        "receiver_joint_fractions": {
          "26": 0.5,
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 25,
        "source_preserved_fraction": 0.9166666666666666,
        "source_selection_change": 0.7919353470206261
      },
      {
        "answer_change_above_controls": -0.22383838807824455,
        "passed": false,
        "receiver_joint_fractions": {
          "27": 0.0,
          "28": 0.0,
          "29": 0.0,
          "30": 0.0,
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 26,
        "source_preserved_fraction": 0.9166666666666666,
        "source_selection_change": 0.7920628463228544
      },
      {
        "answer_change_above_controls": 1.0340920474215334,
        "passed": false,
        "receiver_joint_fractions": {
          "28": 0.08333333333333333,
          "29": 0.08333333333333333,
          "30": 0.08333333333333333,
          "31": 0.08333333333333333,
          "32": 0.08333333333333333,
          "33": 0.08333333333333333,
          "34": 0.08333333333333333,
          "35": 0.08333333333333333,
          "36": 0.0
        },
        "source_layer": 27,
        "source_preserved_fraction": 0.08333333333333333,
        "source_selection_change": 0.9331327627102534
      },
      {
        "answer_change_above_controls": -0.49800200547178974,
        "passed": false,
        "receiver_joint_fractions": {
          "29": 0.08333333333333333,
          "30": 0.08333333333333333,
          "31": 0.08333333333333333,
          "32": 0.08333333333333333,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 28,
        "source_preserved_fraction": 0.08333333333333333,
        "source_selection_change": 0.9111306791504225
      },
      {
        "answer_change_above_controls": -1.682169280810437,
        "passed": false,
        "receiver_joint_fractions": {
          "30": 0.3333333333333333,
          "31": 0.16666666666666666,
          "32": 0.08333333333333333,
          "33": 0.0,
          "34": 0.08333333333333333,
          "35": 0.08333333333333333,
          "36": 0.08333333333333333
        },
        "source_layer": 29,
        "source_preserved_fraction": 0.6666666666666666,
        "source_selection_change": 0.9258910367886225
      },
      {
        "answer_change_above_controls": -2.7115776753416867,
        "passed": false,
        "receiver_joint_fractions": {
          "31": 0.0,
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 30,
        "source_preserved_fraction": 0.3333333333333333,
        "source_selection_change": 0.9346546630064646
      },
      {
        "answer_change_above_controls": -0.539960183603398,
        "passed": false,
        "receiver_joint_fractions": {
          "32": 0.0,
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 31,
        "source_preserved_fraction": 0.0,
        "source_selection_change": 0.9342396905024847
      },
      {
        "answer_change_above_controls": -3.066573659380083,
        "passed": false,
        "receiver_joint_fractions": {
          "33": 0.0,
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 32,
        "source_preserved_fraction": 0.0,
        "source_selection_change": 0.931134782731533
      },
      {
        "answer_change_above_controls": -2.874918169756711,
        "passed": false,
        "receiver_joint_fractions": {
          "34": 0.0,
          "35": 0.0,
          "36": 0.0
        },
        "source_layer": 33,
        "source_preserved_fraction": 0.0,
        "source_selection_change": 0.8896370641887188
      }
    ],
    "selected": null,
    "selection_rows_sha256": "bdb407c540290ebefa37b7043ef56eb9826236db938130a22a0f9d638a97f096"
  }
}


==> anc/evidence/same_condition_checks/random_control_sensitivity.json <==
{
  "analysis_kind": "post-hoc sensitivity check using two existing random-control sets; not a new GPU run",
  "source_layer": 32,
  "receiver_layer": 36,
  "question_count": 96,
  "pair_count": 24,
  "inputs": {
    "RRP-Test\\experiments\\natural_single_country_20260906\\synced_attempt3\\results\\qwen\\primary\\shard-0\\layerwise_rows.jsonl": "231f1edc4b3020696993277a00ca2fdfe24cdec67866a871f71eff1f50287f1e",
    "RRP-Test\\experiments\\同条件路由与对象选择补充_20260906\\analysis\\方向比较_主运行逐项记录.jsonl": "0178e7914aac606a6764c9b1ecd57c928583c2db7f33ac1d55e098d018e24fba"
  },
  "maximum_absolute_scientific_differences": {
    "baseline_answer": 0.0,
    "delete_answer": 0.0,
    "baseline_knowledge": 0.0,
    "delete_knowledge_damage": 0.0
  },
  "knowledge_effects": {
    "delete": {
      "old_eight": {
        "estimate": 1102.5168253580728,
        "lower": -47.615753682454496,
        "upper": 2128.170102437336,
        "true_damage": 2615.5960795084634,
        "strongest_random_damage": 1513.0792541503906
      },
      "new_eight": {
        "estimate": 1376.1386718749998,
        "lower": 184.5632512410482,
        "upper": 2292.4572275797523,
        "true_damage": 2615.5960795084634,
        "strongest_random_damage": 1239.4574076334636
      },
      "combined_sixteen": {
        "estimate": 1102.5168253580728,
        "lower": -50.29343744913729,
        "upper": 2127.8357452392574,
        "true_damage": 2615.5960795084634,
        "strongest_random_damage": 1513.0792541503906
      },
      "maximum_pair_mean_raw_damage_difference": 0.0
    },
    "flip": {
      "old_eight": {
        "estimate": 6270.842951456706,
        "lower": 3270.580258051554,
        "upper": 8747.72148946126,
        "true_damage": 10742.15348815918,
        "strongest_random_damage": 4471.310536702474
      },
      "new_eight": {
        "estimate": 6632.123748779297,
        "lower": 3586.505897776286,
        "upper": 9182.741142400102,
        "true_damage": 10742.15348815918,
        "strongest_random_damage": 4110.029739379883
      },
      "combined_sixteen": {
        "estimate": 6270.842951456706,
        "lower": 3261.0434832255037,
        "upper": 8747.72148946126,
        "true_damage": 10742.15348815918,
        "strongest_random_damage": 4471.310536702474
      },
      "maximum_pair_mean_raw_damage_difference": 0.0
    }
  },
  "boundary": "The two stored interventions are numerically close, not asserted bit-identical; combined controls use the newer true damage."
}


==> anc/evidence/same_condition_checks/table_verification.json <==
{
  "passed": true,
  "checked_table_rows": 16,
  "checks": [
    "Paired & Global fit & Fit",
    "Paired & Global fit & Pair",
    "Paired & Pair-conditioned & Fit",
    "Paired & Pair-conditioned & Pair",
    "Natural & Pair-conditioned & Pair",
    "Pair-conditioned minus global; fit center",
    "Pair-conditioned minus global; pair center",
    "Pair minus fit center; global direction",
    "Pair minus fit center; pair-conditioned direction",
    "Natural minus paired; pair direction and center",
    "Original eight",
    "Additional eight",
    "Pooled sixteen",
    "selection source 24",
    "selection source 25",
    "selection source 27"
  ],
  "source_hashes": {
    "comparison_summary.json": "59ea3e5e481fcf0e95dc7eb7a586692cc60a5bf79d87fec68dbe44b5d640b608",
    "object_selection_summary.json": "b8db81c133b664698dd3511455ec4ad1372aae6b821b87294d8307a6b6865bd2",
    "random_control_sensitivity.json": "78259a0ed52c7b8e5373b863b35cdab4d7d2b6220fe0da858ca3523216656b1c"
  }
}


==> anc/figures/expanded_evidence_v1/README.md <==
# 新国家对与连续干预实验图

本目录是实验正文新增证据的可复现绘图包。统计单位为国家对；每对八种问法/顺序/请求组合放在一起。模型重新加载不增加样本量。正文图与实验附录均使用这里的数据。

- `model_comparisons.pdf`：三个模型早晚路由作用、晚期配对请求可区分程度、知识相对路由的作用差。
- `qwen_controls.pdf`：真实请求标签相对九个错误标签、连续路由删除、晚期知识与路由的比较。
- `expanded_lifecycle.pdf`：三个模型在所有层的路由与目标知识读数及答案作用。
- `windows.csv`、`layerwise.csv`、`pointing.csv`：从核验结果包直接提取的原始汇总数值。
- `late_pointing_pairs.csv`：逐国家对的晚期配对请求方向读数，用于重算其置信区间。
- `controls.json`：连续删除和错误标签对照的原始汇总。
- `sources.json`：上述数据的来源包名及原文件SHA-256；SHA-256是用于核对文件内容的散列值。
- `manifest.json`：本目录文件和绘图脚本的散列值。

运行 `python tools/plot_expanded_evidence.py` 可只用本仓库数据生成全部PDF、预览PNG和数值表。所有点与曲线均来自已有实验；不平滑、不重新选层。空心点表示置信区间包含零。

首次提取可使用 `--source-program` 指向“主线补强_20260905”完整结果目录；后续绘图无需访问GPU或远程服务器。图注在实验章节及实验附录中，未嵌入图片。


==> anc/figures/expanded_evidence_v1/controls.json <==
{
  "013/registered_window.csv": [
    {
      "control_kind": "natural",
      "layers": "[29, 31]",
      "target_damage": "0.5605468254748066",
      "maximum_permuted_damage": "0.4794921448685206",
      "specificity_effect": "0.08105468060628601",
      "ci_low": "0.026359049777853055",
      "ci_high": "0.13314615567585308",
      "passes": "True"
    },
    {
      "control_kind": "matched",
      "layers": "[29, 31]",
      "target_damage": "0.5605468254748066",
      "maximum_permuted_damage": "0.4833983945407662",
      "specificity_effect": "0.07714843093404039",
      "ci_low": "0.033837899134172233",
      "ci_high": "0.0983154427616194",
      "passes": "True"
    }
  ],
  "013/layerwise_specificity.csv": [
    {
      "layer": "29",
      "control_kind": "natural",
      "target_damage": "0.26497393776868233",
      "maximum_permuted_damage": "0.225911412219394",
      "specificity_effect": "0.039062525549288324",
      "ci_low": "-0.005224612415558264",
      "ci_high": "0.07291668851561113",
      "maximizing_permutation": "0"
    },
    {
      "layer": "29",
      "control_kind": "matched",
      "target_damage": "0.26497393776868233",
      "maximum_permuted_damage": "0.24153642786170812",
      "specificity_effect": "0.023437509906974213",
      "ci_low": "-0.04427079899235099",
      "ci_high": "0.04296872062387847",
      "maximizing_permutation": "7"
    },
    {
      "layer": "31",
      "control_kind": "natural",
      "target_damage": "0.8561197131809308",
      "maximum_permuted_damage": "0.7330728775176473",
      "specificity_effect": "0.12304683566328356",
      "ci_low": "0.05078126123782738",
      "ci_high": "0.19596348130675004",
      "maximizing_permutation": "0"
    },
    {
      "layer": "31",
      "control_kind": "matched",
      "target_damage": "0.8561197131809308",
      "maximum_permuted_damage": "0.7252603612198243",
      "specificity_effect": "0.13085935196110654",
      "ci_low": "0.07159825770932378",
      "ci_high": "0.16145826382471806",
      "maximizing_permutation": "7"
    },
    {
      "layer": "32",
      "control_kind": "natural",
      "target_damage": "-0.03580727946415626",
      "maximum_permuted_damage": "0.13411455766949607",
      "specificity_effect": "-0.16992183713365233",
      "ci_low": "-0.2864581737073578",
      "ci_high": "-0.0702961292330929",
      "maximizing_permutation": "1"
    },
    {
      "layer": "32",
      "control_kind": "matched",
      "target_damage": "-0.03580727946415626",
      "maximum_permuted_damage": "0.18098952572067142",
      "specificity_effect": "-0.2167968051848277",
      "ci_low": "-0.37241205892920776",
      "ci_high": "-0.0911458442949827",
      "maximizing_permutation": "1"
    },
    {
      "layer": "34",
      "control_kind": "natural",
      "target_damage": "-0.12109378278117333",
      "maximum_permuted_damage": "0.11523437656571407",
      "specificity_effect": "-0.2363281593468874",
      "ci_low": "-0.3190104527766408",
      "ci_high": "-0.16274420819857258",
      "maximizing_permutation": "1"
    },
    {
      "layer": "34",
      "control_kind": "matched",
      "target_damage": "-0.12109378278117333",
      "maximum_permuted_damage": "0.16861976378516866",
      "specificity_effect": "-0.28971354656634196",
      "ci_low": "-0.3997395502553351",
      "ci_high": "-0.20310868436484014",
      "maximizing_permutation": "1"
    }
  ],
  "014/effects.csv": [
    {
      "timing": "early_continuous",
      "pairs": "24",
      "target_damage": "0.41536457976152025",
      "random_damage": "0.07942708394421061",
      "net": "0.33593749581730964",
      "ci_low": "0.19917000848257826",
      "ci_high": "0.4114583342862484"
    },
    {
      "timing": "late_continuous",
      "pairs": "24",
      "target_damage": "-0.023437559236735222",
      "random_damage": "0.11979163728378239",
      "net": "-0.1432291965205176",
      "ci_low": "-0.24414065278802088",
      "ci_high": "-0.08722333362402172"
    }
  ],
  "014/decision.json": {
    "complete": true,
    "replication_max_margin_difference": 0.0,
    "quality": {
      "early_continuous": {
        "steps": 12288,
        "bad": 12,
        "bad_fraction": 0.0009765625,
        "passed": true,
        "median": 9.804017010260814e-05,
        "p95": 0.0009272082702222536,
        "maximum": 0.2678217193274387
      },
      "late_continuous": {
        "steps": 7680,
        "bad": 5,
        "bad_fraction": 0.0006510416666666666,
        "passed": true,
        "median": 0.00010368967476580656,
        "p95": 0.0009636031561102383,
        "maximum": 0.5226640419387646
      }
    },
    "late_knowledge_minus_route": {
      "estimate": 8.152994853165731,
      "ci_low": 7.505192154672653,
      "ci_high": 8.679719993949368
    },
    "quantized_random_control_pass": true,
    "corrected_handoff_comparison_pass": true
  },
  "010/contrasts.csv": [
    {
      "population": "all",
      "contrast": "late_knowledge_minus_routing_net",
      "pairs": "24",
      "estimate": "8.145833409554285",
      "ci_low": "7.516210930205646",
      "ci_high": "8.694091846762955",
      "upper_one_sided_95": "",
      "practical_bound": ""
    },
    {
      "population": "all",
      "contrast": "late_continuous_minus_single_routing_net",
      "pairs": "24",
      "estimate": "0.020182214325709907",
      "ci_low": "-0.023437545763075208",
      "ci_high": "0.059261078989321356",
      "upper_one_sided_95": "",
      "practical_bound": ""
    },
    {
      "population": "all",
      "contrast": "late_routing_raw_increment_divided_by_pair_baseline",
      "pairs": "24",
      "estimate": "0.0020823941326112115",
      "ci_low": "-0.0006727671547257165",
      "ci_high": "0.004954640921468352",
      "upper_one_sided_95": "0.004527250722692421",
      "practical_bound": "0.1"
    },
    {
      "population": "behavior_qualified",
      "contrast": "late_knowledge_minus_routing_net",
      "pairs": "24",
      "estimate": "8.145833409554285",
      "ci_low": "7.516210930205646",
      "ci_high": "8.694091846762955",
      "upper_one_sided_95": "",
      "practical_bound": ""
    },
    {
      "population": "behavior_qualified",
      "contrast": "late_continuous_minus_single_routing_net",
      "pairs": "24",
      "estimate": "0.020182214325709907",
      "ci_low": "-0.023437545763075208",
      "ci_high": "0.059261078989321356",
      "upper_one_sided_95": "",
      "practical_bound": ""
    },
    {
      "population": "behavior_qualified",
      "contrast": "late_routing_raw_increment_divided_by_pair_baseline",
      "pairs": "24",
      "estimate": "0.0020823941326112115",
      "ci_low": "-0.0006727671547257165",
      "ci_high": "0.004954640921468352",
      "upper_one_sided_95": "0.004527250722692421",
      "practical_bound": "0.1"
    }
  ],
  "010/effects.csv": [
    {
      "population": "all",
      "timing": "early_single",
      "component": "parameter",
      "pairs": "24",
      "true_damage": "0.26106768140339415",
      "random_damage": "0.06249995952810158",
      "net": "0.19856772187529256",
      "ci_low": "0.11326494279257987",
      "ci_high": "0.23111980129880008"
    },
    {
      "population": "all",
      "timing": "early_single",
      "component": "knowledge",
      "pairs": "24",
      "true_damage": "2.8795572854695215",
      "random_damage": "0.04882809549575503",
      "net": "2.8307291899737663",
      "ci_low": "2.376904315245906",
      "ci_high": "3.2180990267669594"
    },
    {
      "population": "all",
      "timing": "late_single",
      "component": "parameter",
      "pairs": "24",
      "true_damage": "-0.051432316204123175",
      "random_damage": "0.10481765103065754",
      "net": "-0.1562499672347807",
      "ci_low": "-0.2519694286805401",
      "ci_high": "-0.10349920733446737"
    },
    {
      "population": "all",
      "timing": "late_single",
      "component": "knowledge",
      "pairs": "24",
      "true_damage": "4.543619764818989",
      "random_damage": "0.23177079495080952",
      "net": "4.31184896986818",
      "ci_low": "3.757747366021473",
      "ci_high": "4.801513702398952"
    },
    {
      "population": "all",
      "timing": "early_continuous",
      "component": "parameter",
      "pairs": "24",
      "true_damage": "0.41536457976152025",
      "random_damage": "0.0950520763311052",
      "net": "0.32031250343041506",
      "ci_low": "0.18945314903742816",
      "ci_high": "0.40236007030174875"
    },
    {
      "population": "all",
      "timing": "early_continuous",
      "component": "knowledge",
      "pairs": "24",
      "true_damage": "8.91276037333038",
      "random_damage": "0.18749996689487602",
      "net": "8.725260406435504",
      "ci_low": "8.027832021578961",
      "ci_high": "9.270279926065884"
    },
    {
      "population": "all",
      "timing": "late_continuous",
      "component": "parameter",
      "pairs": "24",
      "true_damage": "-0.023437559236735222",
      "random_damage": "0.11263019367233558",
      "net": "-0.1360677529090708",
      "ci_low": "-0.2552571632163591",
      "ci_high": "-0.06510424330488905"
    },
    {
      "population": "all",
      "timing": "late_continuous",
      "component": "knowledge",
      "pairs": "24",
      "true_damage": "8.302083294831922",
      "random_damage": "0.29231763818670703",
      "net": "8.009765656645214",
      "ci_low": "7.358007756016106",
      "ci_high": "8.542333957974297"
    },
    {
      "population": "behavior_qualified",
      "timing": "early_single",
      "component": "parameter",
      "pairs": "24",
      "true_damage": "0.26106768140339415",
      "random_damage": "0.06249995952810158",
      "net": "0.19856772187529256",
      "ci_low": "0.11326494279257987",
      "ci_high": "0.23111980129880008"
    },
    {
      "population": "behavior_qualified",
      "timing": "early_single",
      "component": "knowledge",
      "pairs": "24",
      "true_damage": "2.8795572854695215",
      "random_damage": "0.04882809549575503",
      "net": "2.8307291899737663",
      "ci_low": "2.376904315245906",
      "ci_high": "3.2180990267669594"
    },
    {
      "population": "behavior_qualified",
      "timing": "late_single",
      "component": "parameter",
      "pairs": "24",
      "true_damage": "-0.051432316204123175",
      "random_damage": "0.10481765103065754",
      "net": "-0.1562499672347807",
      "ci_low": "-0.2519694286805401",
      "ci_high": "-0.10349920733446737"
    },
    {
      "population": "behavior_qualified",
      "timing": "late_single",
      "component": "knowledge",
      "pairs": "24",
      "true_damage": "4.543619764818989",
      "random_damage": "0.23177079495080952",
      "net": "4.31184896986818",
      "ci_low": "3.757747366021473",
      "ci_high": "4.801513702398952"
    },
    {
      "population": "behavior_qualified",
      "timing": "early_continuous",
      "component": "parameter",
      "pairs": "24",
      "true_damage": "0.41536457976152025",
      "random_damage": "0.0950520763311052",
      "net": "0.32031250343041506",
      "ci_low": "0.18945314903742816",
      "ci_high": "0.40236007030174875"
    },
    {
      "population": "behavior_qualified",
      "timing": "early_continuous",
      "component": "knowledge",
      "pairs": "24",
      "true_damage": "8.91276037333038",
      "random_damage": "0.18749996689487602",
      "net": "8.725260406435504",
      "ci_low": "8.027832021578961",
      "ci_high": "9.270279926065884"
    },
    {
      "population": "behavior_qualified",
      "timing": "late_continuous",
      "component": "parameter",
      "pairs": "24",
      "true_damage": "-0.023437559236735222",
      "random_damage": "0.11263019367233558",
      "net": "-0.1360677529090708",
      "ci_low": "-0.2552571632163591",
      "ci_high": "-0.06510424330488905"
    },
    {
      "population": "behavior_qualified",
      "timing": "late_continuous",
      "component": "knowledge",
      "pairs": "24",
      "true_damage": "8.302083294831922",
      "random_damage": "0.29231763818670703",
      "net": "8.009765656645214",
      "ci_low": "7.358007756016106",
      "ci_high": "8.542333957974297"
    }
  ]
}

==> anc/figures/expanded_evidence_v1/late_pointing_pairs.csv <==
model,pair_id,fraction
qwen,new-pair-00,1.0
qwen,new-pair-01,0.75
qwen,new-pair-02,1.0
qwen,new-pair-03,0.875
qwen,new-pair-04,0.75
qwen,new-pair-05,0.75
qwen,new-pair-06,0.875
qwen,new-pair-07,0.75
qwen,new-pair-08,1.0
qwen,new-pair-09,0.75
qwen,new-pair-10,0.875
qwen,new-pair-11,0.75
qwen,new-pair-12,1.0
qwen,new-pair-13,0.75
qwen,new-pair-14,1.0
qwen,new-pair-15,0.75
qwen,new-pair-16,1.0
qwen,new-pair-17,1.0
qwen,new-pair-18,0.625
qwen,new-pair-19,1.0
qwen,new-pair-20,0.875
qwen,new-pair-21,0.875
qwen,new-pair-22,0.875
qwen,new-pair-23,1.0
gemma,new-pair-00,0.75
gemma,new-pair-01,0.75
gemma,new-pair-02,0.75
gemma,new-pair-03,0.75
gemma,new-pair-04,0.75
gemma,new-pair-05,0.75
gemma,new-pair-06,0.75
gemma,new-pair-07,0.75
gemma,new-pair-08,0.75
gemma,new-pair-09,0.75
gemma,new-pair-10,0.75
gemma,new-pair-11,1.0
gemma,new-pair-12,0.875
gemma,new-pair-13,0.75
gemma,new-pair-14,0.875
gemma,new-pair-15,1.0
gemma,new-pair-16,1.0
gemma,new-pair-17,0.75
gemma,new-pair-18,0.5
gemma,new-pair-19,0.875
gemma,new-pair-20,1.0
gemma,new-pair-21,0.75
gemma,new-pair-22,0.875
gemma,new-pair-23,0.75
llama,new-pair-00,1.0
llama,new-pair-01,0.75
llama,new-pair-02,0.5
llama,new-pair-03,1.0
llama,new-pair-04,0.75
llama,new-pair-05,0.75
llama,new-pair-06,1.0
llama,new-pair-07,0.75
llama,new-pair-08,1.0
llama,new-pair-09,0.75
llama,new-pair-10,0.75
llama,new-pair-11,1.0
llama,new-pair-12,0.75
llama,new-pair-13,0.75
llama,new-pair-14,0.75
llama,new-pair-15,0.75
llama,new-pair-16,0.75
llama,new-pair-17,0.75
llama,new-pair-18,0.5
llama,new-pair-19,0.75
llama,new-pair-20,1.0
llama,new-pair-21,0.75
llama,new-pair-22,0.75
llama,new-pair-23,0.75


==> anc/figures/expanded_evidence_v1/layerwise.csv <==
model,population,component,layer,pairs,true_damage,random_damage,net_effect,ci_low,ci_high,deletion_norm_mean,deletion_norm_ci_low,deletion_norm_ci_high
qwen,behavior_qualified,parameter,1,24,-0.008463587714904483,0.005859378657201357,-0.014322966372105839,-0.037109471629865234,0.0026204924214870157,0.010105737808841072,0.009192656827399276,0.011255641041347655
qwen,behavior_qualified,parameter,2,24,-0.0006510867043611294,0.007812445730451145,-0.008463532434812274,-0.03190097687904606,0.0039062319229671515,0.02516025527961277,0.02374341302730909,0.026570804157830433
qwen,behavior_qualified,parameter,3,24,-0.012369847076428186,0.005208282029191953,-0.01757812910562014,-0.04557294233270259,-0.005859365524442003,0.0336400635461832,0.032488050750011155,0.03476394435473239
qwen,behavior_qualified,parameter,4,24,-0.009114579690323884,0.011067688069080836,-0.02018226775940472,-0.04493814995107689,-0.006510411838459854,0.05937337956744015,0.05780738077137399,0.06102679597670627
qwen,behavior_qualified,parameter,5,24,0.005859349762602051,0.00455726102777021,0.001302088734831841,-0.026692652867369306,0.014973982984085173,0.07517243964923871,0.07287966980685372,0.07790902760894716
qwen,behavior_qualified,parameter,6,24,0.0006510024454466171,0.007161421801005948,-0.00651041935555933,-0.031249967550845525,0.003906229234263728,0.16052761991618023,0.13944683051679693,0.18562556638908356
qwen,behavior_qualified,parameter,7,24,-0.013671939669459713,0.010416641025689918,-0.02408858069514963,-0.04947917058037372,-0.010400394088856608,0.13041918037295955,0.1092803874756102,0.1564000009723385
qwen,behavior_qualified,parameter,8,24,-0.01106776295979254,0.00846351875137922,-0.01953128171117176,-0.04101564254270779,-0.009765711932331556,0.15101554207826054,0.12675648186678132,0.17992007278176136
qwen,behavior_qualified,parameter,9,24,0.012369770653521073,0.015624994218683241,-0.0032552235651621686,-0.02864588020817394,0.011718729722808047,0.27259328857778803,0.2576783067559909,0.2860210020012547
qwen,behavior_qualified,parameter,10,24,-0.007812524881832891,0.007161411205743207,-0.014973936087576098,-0.04427082015618022,0.0026042024037370957,0.26669720578597517,0.2481424649448271,0.28313988992246564
qwen,behavior_qualified,parameter,11,24,-0.003255248743765075,0.005859431055322754,-0.00911467979908783,-0.03450531642416573,0.001302059798778998,0.258741718078289,0.24306386629507734,0.27403377496545595
qwen,behavior_qualified,parameter,12,24,0.0019530928825209533,0.008463508641919285,-0.006510415759398332,-0.027343756758529025,0.007161423306638188,0.27055681403554677,0.25996517735650626,0.28011745237476304
qwen,behavior_qualified,parameter,13,24,-0.010416712057093491,0.006510389347890093,-0.016927101404983585,-0.03645840695235828,-0.005859368956290941,0.32106948974587385,0.30933818937016694,0.33170486568721286
qwen,behavior_qualified,parameter,14,24,-0.0039062423766248835,0.014322896962369214,-0.0182291393389941,-0.03582359696379953,-0.0019530389709252914,0.3361248705473901,0.3264017753482012,0.34513015171628003
qwen,behavior_qualified,parameter,15,24,0.002604153362009735,0.00911456873625601,-0.006510415374246275,-0.03059898991391042,0.010432976940402395,0.3273149507729746,0.31767979999091794,0.33652227888170927
qwen,behavior_qualified,parameter,16,24,-0.011718739381080923,0.011718720537591784,-0.023437459918672708,-0.04492179833348994,-0.009114540781016938,0.21758919521149744,0.2080518769763102,0.2266822009031925
qwen,behavior_qualified,parameter,17,24,0.004557233650331227,0.01757808999247838,-0.013020856342147152,-0.03971360981313409,0.011718682248602147,0.2605642228918273,0.25189744465093034,0.26957357030785467
qwen,behavior_qualified,parameter,18,24,0.0019531038310181732,0.003906219946164432,-0.0019531161151462586,-0.026692641965461658,0.009114508039026959,0.3624498368143538,0.35201667283849036,0.3727054551451474
qwen,behavior_qualified,parameter,19,24,0.008463528051559402,0.01106767564929593,-0.002604147597736528,-0.024088513739937884,0.011067746043473175,0.3570283463991038,0.3475026357563386,0.3668183815999314
qwen,behavior_qualified,parameter,20,24,-0.011718760504673279,0.013671855050328455,-0.025390615555001734,-0.04817704539038393,-0.010416695908166908,0.47394139451595135,0.4645757249796002,0.48375170230888365
qwen,behavior_qualified,parameter,21,24,0.044270781480634014,-4.150198644007711e-08,0.04427082298262045,0.016927121843258418,0.059244747038481434,0.9690254238169708,0.9590039268570831,0.9785556975241692
qwen,behavior_qualified,parameter,22,24,-0.024088585049933425,0.005859308673450414,-0.02994789372338384,-0.0651041744867797,-0.014322942082143443,1.7153083769567719,1.6961298247678083,1.7357153690354779
qwen,behavior_qualified,parameter,23,24,-0.0358073325709635,0.009114558605053466,-0.04492189117601697,-0.0807291942574383,-0.022786472265095864,2.0355523712780745,1.9961321357002604,2.078915926495717
qwen,behavior_qualified,parameter,24,24,0.04492182360635866,0.028645778608042367,0.01627604499831629,-0.014322943555418988,0.03385419164227746,2.564874281423541,2.517301124701196,2.6097285058365505
qwen,behavior_qualified,parameter,25,24,0.08072917140640357,0.011067695033508093,0.06966147637289548,0.03710951158449991,0.08986008560659295,2.967977038644955,2.9142773446226995,3.0183534810493793
qwen,behavior_qualified,parameter,26,24,0.1158853777390334,0.013020793340435452,0.10286458439859796,0.06770828468246179,0.1217447557540467,3.2241182583180525,3.161777423347538,3.285612980476505
qwen,behavior_qualified,parameter,27,24,0.4759114249304351,0.039062462309819544,0.43684896262061557,0.33007806787583194,0.48828118852595065,7.7884493570164395,7.623043647609748,7.953434550269187
qwen,behavior_qualified,parameter,28,24,0.4427082781686427,0.009765601202786911,0.4329426769658558,0.3118326411923462,0.48177082386885695,9.630684767705063,9.32560430392358,9.927142120620294
qwen,behavior_qualified,parameter,29,24,0.26497393776868233,0.035156178550228866,0.22981775921845346,0.15232745248556845,0.25911459381485197,8.71636344672487,8.43979535785104,8.985934084677513
qwen,behavior_qualified,parameter,30,24,0.4199218106648554,0.03906243529789322,0.3808593753669622,0.2981607609937446,0.4283854225994877,9.645674068394541,9.35523095812789,9.925556719727858
qwen,behavior_qualified,parameter,31,24,0.8561197131809308,0.10091144284438276,0.755208270336548,0.6009113896648621,0.8704589111324144,11.750670343980884,11.42371140330627,12.06281140187908
qwen,behavior_qualified,parameter,32,24,-0.03580727946415626,0.10937494957211887,-0.14518222903627512,-0.2259113657400436,-0.08461905299254661,12.604831693901536,11.695426720309138,13.576582305637617
qwen,behavior_qualified,parameter,33,24,-0.16406249017744776,0.09049474601050633,-0.2545572361879541,-0.3509113797994033,-0.20115556891911135,15.315310918416197,13.670710028397936,17.05985038977948
qwen,behavior_qualified,parameter,34,24,-0.12109378278117333,0.07812496560020084,-0.19921874838137416,-0.27931316531287675,-0.16145833427055342,16.183989296230386,13.677544597971695,18.954005319953364
qwen,behavior_qualified,parameter,35,24,-0.08268236182181472,0.06380203705907661,-0.14648439888089132,-0.21419268225278243,-0.1035157148400767,17.205616020137786,14.774036979346842,19.838547094886646
qwen,behavior_qualified,parameter,36,24,-0.09505212972829706,0.07942706341372248,-0.17447919314201954,-0.2402344015680408,-0.12695313639970368,19.076375623413877,16.422992930466396,21.980407543058426
qwen,behavior_qualified,object,1,24,0.004557237180250695,0.013671857174671231,-0.009114619994420536,-0.0266927503974955,0.00260414786733539,0.010150408801966085,0.00963829853757858,0.010728722134918276
qwen,behavior_qualified,object,2,24,-0.002604230025146611,0.01627603952838778,-0.01888026955353439,-0.03580728361105088,-0.006510478697153369,0.01623233721668478,0.01575234192936487,0.016747766569830114
qwen,behavior_qualified,object,3,24,-0.01627605319729734,0.014322877727200497,-0.030598930924497836,-0.05143229280432233,-0.013671820996813723,0.03198096821976792,0.030462252220857765,0.033596790508194696
qwen,behavior_qualified,object,4,24,0.012369772421133499,0.01692702458869159,-0.004557252167558092,-0.028645817372649186,0.011067719697819693,0.02261101161338047,0.021383635856334696,0.023802251259411704
qwen,behavior_qualified,object,5,24,-0.014974007114005872,0.01692704484263648,-0.03190105195664235,-0.051432333955066176,-0.0195312684190912,0.029799445212023202,0.028485177445317447,0.03117883499846837
qwen,behavior_qualified,object,6,24,0.000651020361715382,0.009114523572653374,-0.008463503210937992,-0.03190102104334495,0.006510383308525528,0.045405654950271955,0.04057708656340614,0.05181572140339886
qwen,behavior_qualified,object,7,24,0.0039061978470063727,0.011718719130868749,-0.007812521283862376,-0.025390628800601195,0.002604096677876554,0.08524148123145103,0.07744344998186718,0.09440445458057246
qwen,behavior_qualified,object,8,24,0.01627600127338269,0.02408851600015775,-0.00781251472677506,-0.02994795640788747,0.0071614830038633686,0.10033456756124619,0.0912055183192912,0.11098695504754913
qwen,behavior_qualified,object,9,24,0.0026041566246324996,0.003906222019092335,-0.0013020653944598353,-0.026692716865450217,0.008463569045558708,0.08414413122961588,0.07696522345838402,0.09063215598531715
qwen,behavior_qualified,object,10,24,-0.011067723173331009,0.010416621961250408,-0.021484345134581417,-0.04557287508251117,-0.003255252046574241,0.1343787909799108,0.1145710627876919,0.15623859056567638
qwen,behavior_qualified,object,11,24,-0.005859404099282983,0.007812478437349076,-0.013671882536632058,-0.0384114230302283,1.6309539157936364e-05,0.11265800358656929,0.09841946700498719,0.129345689499992
qwen,behavior_qualified,object,12,24,-0.007161514281563086,0.0039062104083692852,-0.011067724689932371,-0.03126634632508664,0.0006510295514004838,0.10684912807067702,0.09381463047154416,0.12110753178029524
qwen,behavior_qualified,object,13,24,0.006510430036011409,0.009765628742153845,-0.003255198706142436,-0.0227864939382016,0.011067739300285005,0.14294886985522512,0.12438919234487204,0.1648751161997237
qwen,behavior_qualified,object,14,24,0.005859373027874426,0.008463533037627258,-0.0026041600097528317,-0.021484319523826418,0.007812499061149227,0.1631573964398639,0.14194454963316114,0.18656100549588425
qwen,behavior_qualified,object,15,24,-0.006510453256178532,0.011067683580336052,-0.017578136836514584,-0.041666691212351496,-0.0013021236212300855,0.15938085482713915,0.13403185506154205,0.18996592594550502
qwen,behavior_qualified,object,16,24,-3.632422362898069e-08,0.007161430751267517,-0.007161467075491146,-0.03190104197185969,0.005859339030050137,0.10028714574006159,0.08294294134529911,0.12223798451832814
qwen,behavior_qualified,object,17,24,-0.007161459128781189,0.007812487177157361,-0.01497394630593855,-0.03712565475194202,-0.0026041919709984523,0.05816163865392701,0.05090715819528682,0.06583671358355592
qwen,behavior_qualified,object,18,24,0.002604167635998541,0.007161397284439393,-0.0045572296484408525,-0.027994759103158393,0.007812547223600556,0.10835316367958532,0.09867932702030854,0.11971714301467305
qwen,behavior_qualified,object,19,24,-0.007812535263923337,-0.001302119417744052,-0.006510415846179285,-0.03059897135019464,0.0006510814328483625,0.15619167416714205,0.14504850570362982,0.1668999368747441
qwen,behavior_qualified,object,20,24,-0.0006510334641897467,0.005208321223487171,-0.005859354687676918,-0.026041640278106827,0.0006673731280584683,0.1130894695395082,0.10465941274027209,0.12178610561837624
qwen,behavior_qualified,object,21,24,0.0006509835584817362,0.013671832397799713,-0.013020848839317978,-0.0332031589708348,-5.38973343582194e-08,0.15669016941204666,0.14357321893304092,0.17071214586186156
qwen,behavior_qualified,object,22,24,-0.01822921192296197,0.016927075597739833,-0.0351562875207018,-0.05533860950066464,-0.019531312682308292,0.5015798449152544,0.48079364576679856,0.521053700138074
qwen,behavior_qualified,object,23,24,-0.011718781901114047,0.007812466584529905,-0.019531248485643953,-0.04296870141536289,-0.008463513969825935,0.5832881181101759,0.5670205551141398,0.6004101178528837
qwen,behavior_qualified,object,24,24,0.05208329782481277,0.014973942266806262,0.037109355558006506,0.01302082904383468,0.05533850915809329,1.1435886627070915,1.088335671404028,1.200968687421741
qwen,behavior_qualified,object,25,24,0.0032551713053123876,0.006510394252946601,-0.0032552229476342136,-0.027343754395640237,0.008463515574576044,0.6032925645795801,0.5737632589578798,0.6326242190110177
qwen,behavior_qualified,object,26,24,-0.020833369566721178,0.005208336208937681,-0.02604170577565886,-0.05013019803608264,-0.010416612975431623,0.6421474377976205,0.6008984664979445,0.684534677533702
qwen,behavior_qualified,object,27,24,0.09895831807197435,0.020182282116242806,0.07877603595573154,0.05143238332042846,0.0983072160415143,1.1659854897193513,1.0939153986779646,1.2451121830156207
qwen,behavior_qualified,object,28,24,0.049479155193627854,0.022135339414054062,0.02734381577957379,-0.006510344892357979,0.06250004473775755,1.2257101614103043,1.1120391345837284,1.340322095282254
qwen,behavior_qualified,object,29,24,0.11783849003030393,0.01497394237064024,0.10286454765966369,0.06445311230517253,0.13541656404026034,1.8874338729571456,1.7367529681237452,2.045219223282
qwen,behavior_qualified,object,30,24,0.059244784624534454,0.011718730640012609,0.047526053984521845,0.011702431299254579,0.07747397782315203,1.8767287941191722,1.708134138085119,2.056434999454295
qwen,behavior_qualified,object,31,24,0.04166663005474902,0.007812444469304107,0.03385418558544492,-0.0032552017137002535,0.05338537721125173,1.8996448897375544,1.7116139530339087,2.092081551387441
qwen,behavior_qualified,object,32,24,0.02473952063143277,0.020182301631156935,0.004557219000275836,-0.0299643153995954,0.02018225218829362,4.319376552102965,3.9485836822374005,4.723008985808403
qwen,behavior_qualified,object,33,24,-0.01757816661369323,0.014973912466189176,-0.032552079079882404,-0.06445309543701068,-0.0214843436599286,3.4491280553256995,3.0517393424963197,3.9602178492732105
qwen,behavior_qualified,object,34,24,-0.039713551378838474,0.010416642524830877,-0.05013019390366935,-0.08723960030356086,-0.03190105050504713,3.311619520750895,2.8330162370303573,3.8323072812670382
qwen,behavior_qualified,object,35,24,-0.020833392907093184,0.015624986202406413,-0.036458379109499596,-0.06640633003305087,-0.014973960833768273,3.1901054666613717,2.6207648524672944,3.8109461426632927
qwen,behavior_qualified,object,36,24,-0.008463586799185427,0.007812448623989591,-0.016276035423175017,-0.046240305326557284,-0.0013021101774903347,3.3213757119240626,2.703765256322807,3.9382238576121043
qwen,behavior_qualified,knowledge,1,24,-0.002604239922921655,0.013020798139289505,-0.01562503806221116,-0.03776046385324249,1.564804582219701e-09,0.025545303194966312,0.019746042820057857,0.03136966402402541
qwen,behavior_qualified,knowledge,2,24,0.00455726829296547,0.01171870835429445,-0.007161440061328979,-0.02929685225556492,0.007161475026599125,0.03055736259501937,0.02515351565442181,0.03650464018636985
qwen,behavior_qualified,knowledge,3,24,0.004557243264239712,0.0091145638588254,-0.004557320594585689,-0.024088527291702157,0.007812485671172927,0.03922378968045686,0.03408032933734456,0.04474813057981026
qwen,behavior_qualified,knowledge,4,24,-0.015625053250071613,0.012369714335723833,-0.027994767585795444,-0.04882812574181917,-0.017578137205681323,0.10557054990575317,0.09085061501964198,0.1255101868702141
qwen,behavior_qualified,knowledge,5,24,0.0032551972319462643,0.012369770107511613,-0.009114572875565349,-0.029947926321300618,0.0045573246353185935,0.11054711512294992,0.0903797022326045,0.13882188177767987
qwen,behavior_qualified,knowledge,6,24,-0.003906266086971755,0.014973950178405934,-0.01888021626537769,-0.03710934179267156,-0.0065104602268102486,0.11954241759024813,0.0892657351368942,0.1588240762669606
qwen,behavior_qualified,knowledge,7,24,0.011067683865216319,0.0071614110172409555,0.003906272847975363,-0.018880170716911,0.013020824287958041,0.1348614349390885,0.11056238917304216,0.16426846147688903
qwen,behavior_qualified,knowledge,8,24,0.0052083100982163915,0.005859347117459872,-0.0006510370192434802,-0.021484345427784032,0.01236976495244093,0.10381157464905937,0.08193484719765023,0.1304911723858709
qwen,behavior_qualified,knowledge,9,24,-0.001953147199164581,0.011718654587961433,-0.013671801787126014,-0.03515623088837075,-0.0019531940715102297,0.24188964666338997,0.21465070982094345,0.2718156481161664
qwen,behavior_qualified,knowledge,10,24,-0.0039062540207529155,0.01562493616496378,-0.019531190185716696,-0.038427726755762136,-0.0039062039932439064,0.1840430104861154,0.16475968417983822,0.20569253656852604
qwen,behavior_qualified,knowledge,11,24,-0.004557329602003317,0.002604140207627855,-0.007161469809631171,-0.031249999693695924,0.011718720276441273,0.11329802904202653,0.10178745300050414,0.12640170524264932
qwen,behavior_qualified,knowledge,12,24,0.0006510481005553478,0.003255166177998111,-0.002604118077442763,-0.025390591440130568,0.005875729242882155,0.21858520103784904,0.19219858052409555,0.24558488094921385
qwen,behavior_qualified,knowledge,13,24,0.0019530986413561398,0.016276025611006162,-0.014322926969650021,-0.04166665538771497,0.010416604247960018,0.2670892194505943,0.2396344053945649,0.29303357326008694
qwen,behavior_qualified,knowledge,14,24,-0.0026041977900490565,0.015624971422009063,-0.018229169212058118,-0.04296872911131971,0.0026041168506476227,0.2735283047570655,0.24807962177045104,0.2962244038220186
qwen,behavior_qualified,knowledge,15,24,-0.007812527613898132,0.016927066925063627,-0.02473959453896176,-0.04947915471960869,-0.003255210630984114,0.19069894499694587,0.16770315563095176,0.21200739243881073
qwen,behavior_qualified,knowledge,16,24,0.004557279130191698,0.0006510058426745976,0.0039062732875171004,-0.01888015477808267,0.014322912483794427,0.2164045250421844,0.1892230084092045,0.24286641700461553
qwen,behavior_qualified,knowledge,17,24,-0.0006511017661807728,0.011067752433310337,-0.01171885419949111,-0.03452162509161951,0.0013021350127703582,0.3498619465823178,0.3078302924214328,0.39191178434255547
qwen,behavior_qualified,knowledge,18,24,0.0013020630812926963,0.01106769405915505,-0.009765630977862354,-0.031917393144856254,0.005208354575787647,0.3592914216788316,0.3177831954152772,0.40394999340462867
qwen,behavior_qualified,knowledge,19,24,0.0006509763045604208,0.012369732615070461,-0.01171875631051004,-0.034521576221163267,-0.0013021027010604292,0.399244663800413,0.35434389189037907,0.4450148736730098
qwen,behavior_qualified,knowledge,20,24,0.0026041229934321564,0.013020801185698852,-0.010416678192266696,-0.02996425466742944,0.0032715115048888846,0.40696908627653916,0.36418680503315887,0.45078179020494935
qwen,behavior_qualified,knowledge,21,24,-0.008463590109092442,0.009765611437074995,-0.018229201546167438,-0.04296874478454597,-0.005208358545707388,0.41353448027207634,0.37232729857627705,0.4572386212535883
qwen,behavior_qualified,knowledge,22,24,0.006510401616329394,0.016927059715527548,-0.010416658099198155,-0.036458303962607866,0.006526730295696037,0.8483125651014363,0.7878230764407607,0.9133690451407396
qwen,behavior_qualified,knowledge,23,24,0.06575521541996447,0.01171870079214917,0.0540365146278153,0.030598999157889276,0.06770837317716549,1.001604726876005,0.9206050081194666,1.0853599941230239
qwen,behavior_qualified,knowledge,24,24,-0.007161507123792414,0.005859309578075529,-0.013020816701867943,-0.0475259510124727,0.0052082572178062956,1.148388436432921,1.056997639622661,1.2401738981103685
qwen,behavior_qualified,knowledge,25,24,-0.006510461974282104,0.022135391771721896,-0.028645853746004,-0.06640626858215176,0.005859323348981606,2.0835790115122004,1.9089388736181387,2.2424684984416925
qwen,behavior_qualified,knowledge,26,24,-0.11979169674577861,0.017578091673973024,-0.13736978841975164,-0.18098953872424534,-0.11067708856491928,2.6821943793741156,2.4939144861264535,2.8549410819625423
qwen,behavior_qualified,knowledge,27,24,0.7102864811799634,0.02669268389944553,0.6835937972805178,0.5143066902531614,0.8463542142234428,6.4257440339843654,5.878456652429937,7.029469705651277
qwen,behavior_qualified,knowledge,28,24,2.7402343079665457,-0.003906307929203952,2.7441406158957498,2.319612594731649,3.134130837232368,8.053927548461154,7.330379288804443,8.800632572915344
qwen,behavior_qualified,knowledge,29,24,2.887369755735714,0.056640607740717996,2.830729147994996,2.414583301941896,3.2532714898772213,8.73925067214225,8.014797623953237,9.494210258836958
qwen,behavior_qualified,knowledge,30,24,2.804687510345739,0.03906242784202618,2.7656250825037128,2.3313802654573497,3.184928395709392,9.589064973892798,8.904866029275201,10.340943252341138
qwen,behavior_qualified,knowledge,31,24,3.012369754158565,0.09244788488843862,2.9199218692701265,2.4828776312661085,3.326269481297274,12.961652975103192,11.93398030827816,13.993903225056801
qwen,behavior_qualified,knowledge,32,24,4.540364551957775,0.19075518837990066,4.3496093635778745,3.7981608659961568,4.811881485498409,24.354621109718163,21.97947134516478,26.56102648920035
qwen,behavior_qualified,knowledge,33,24,7.294921851233767,0.4671224085494525,6.827799442684314,6.234977235351663,7.343180312412582,48.99981028276196,44.46996709500546,53.15287552626241
qwen,behavior_qualified,knowledge,34,24,8.32552077778314,0.6054686834319986,7.720052094351142,7.115169227951596,8.211621044580154,66.4009176919122,60.68972347761367,71.63241809758016
qwen,behavior_qualified,knowledge,35,24,8.196614550141703,0.5462239074127334,7.650390642728969,6.961555986986541,8.217464243009632,71.74896150471038,65.13816101155197,77.84461932512521
qwen,behavior_qualified,knowledge,36,24,8.322916637334478,0.5253906235922159,7.797526013742262,7.052636679487903,8.366048127763037,76.44813732045786,69.1122348248085,83.07756757294406
gemma,behavior_qualified,parameter,1,24,0.044921872516493155,0.03450521083678437,0.010416661679708783,-0.03515625872233321,0.03906247356495034,0.5413130940516687,0.4366037634072315,0.6556588563634093
gemma,behavior_qualified,parameter,2,24,0.0364583078784767,0.030598953363773457,0.005859354514703246,-0.03645837259931773,0.024739550216256352,0.6928809788668184,0.6114668613491139,0.7723287236771366
gemma,behavior_qualified,parameter,3,24,-0.005208328183525494,0.04101560525140039,-0.04622393343492588,-0.10483394961470935,-0.007812489751515931,1.3972192607205418,1.1206550576343954,1.7037389292468552
gemma,behavior_qualified,parameter,4,24,0.007812506847886405,0.04622395089211969,-0.03841144404423329,-0.10156248592819862,0.00911459592610202,0.4901021743913998,0.4436913487741527,0.544577505666366
gemma,behavior_qualified,parameter,5,24,-0.008463565260667383,0.02799479043369772,-0.036458355694365105,-0.09505211518205478,-0.007812538874000605,0.9901366696234212,0.9094087424881664,1.0749337072397558
gemma,behavior_qualified,parameter,6,24,0.0527343913397319,0.025390610099221573,0.027343781240510328,-0.028645801932983165,0.058593768547070345,1.4034890113841207,1.2637029332218443,1.5655248323496036
gemma,behavior_qualified,parameter,7,24,-0.014973951950640626,0.02799478689993092,-0.04296873885057154,-0.0976562233921457,-0.009098281492752661,2.237542406037001,2.066791765920815,2.4140561170704395
gemma,behavior_qualified,parameter,8,24,0.009114601355207178,0.04882811444426527,-0.03971351308905809,-0.10091144531374667,-0.003889914907221371,3.0968074306103586,2.8819236891550952,3.33627446452855
gemma,behavior_qualified,parameter,9,24,0.019531245042468393,0.035156258819928864,-0.01562501377746047,-0.06123049413895724,0.014322900398543498,5.179688388501702,5.012373526071321,5.355290650439564
gemma,behavior_qualified,parameter,10,24,0.017578131211965314,0.041666685291891846,-0.024088554079926532,-0.080729172845712,0.010416675010279134,6.858595661854849,6.619971117518652,7.0999626111223835
gemma,behavior_qualified,parameter,11,24,0.01757812145959381,0.020833317203344286,-0.003255195743750477,-0.059244781598875994,0.027343736401385696,10.69404559220353,10.128548392430083,11.218576460310128
gemma,behavior_qualified,parameter,12,24,-0.013020827732299511,0.05338540373971257,-0.06640623147201208,-0.10807290249106084,-0.027343735113086937,17.48731656368038,16.58031285182501,18.344058443469695
gemma,behavior_qualified,parameter,13,24,0.023437478897268254,0.027343743798126985,-0.003906264900858731,-0.06380208164903368,0.0390624851292593,21.67627587156039,20.961922486433092,22.368404490145924
gemma,behavior_qualified,parameter,14,24,0.07552081533848787,0.038411457719583354,0.037109357618904514,-0.017594433565468134,0.058593710386129115,40.16664006651141,39.54108159560132,40.806546286029864
gemma,behavior_qualified,parameter,15,24,0.17057292040675376,0.013020833962202105,0.15755208644455165,0.07031251487361413,0.18880207902745755,72.60613522983105,71.78326261156427,73.49698776777004
gemma,behavior_qualified,parameter,16,24,0.20703126861157595,0.05924480677223365,0.1477864618393423,0.0351562822934017,0.18621421084069675,203.09539827374775,197.74025873982325,208.5973635612694
gemma,behavior_qualified,parameter,17,24,1.5045572675869476,0.11783854050135649,1.3867187270855912,1.1087076192558032,1.5742838564115924,404.0476387346909,393.6828105508175,414.9139543825682
gemma,behavior_qualified,parameter,18,24,0.930338543016053,0.10937501066345816,0.8209635323525949,0.6471354057394166,0.9414388039458003,347.89671649729667,342.79039123416123,353.5691877535413
gemma,behavior_qualified,parameter,19,24,1.245442696555308,0.11458337436507286,1.1308593221902352,0.9270507084384164,1.2044270661673,369.484762248077,365.2558260319506,373.5340874531029
gemma,behavior_qualified,parameter,20,24,1.8925781319485218,0.09700520510969757,1.7955729268388243,1.5286458507864018,1.9909179913736375,409.4477337321685,404.8941888926765,413.6817351944273
gemma,behavior_qualified,parameter,21,24,2.421223976953558,0.1757812644204075,2.2454427125331504,1.8645019394869495,2.580126956817048,503.9568155204442,495.55033449199357,512.3339809443916
gemma,behavior_qualified,parameter,22,24,2.0787760625954084,0.21419272610284645,1.864583336492562,1.5273112697334905,2.112044282309639,471.84111230432654,461.03186639184275,483.0533118584211
gemma,behavior_qualified,parameter,23,24,1.9433594072872271,0.17708334589316274,1.7662760613940645,1.4758952032039145,2.005224611441278,418.8372394112157,410.8188317097057,427.3100111857013
gemma,behavior_qualified,parameter,24,24,3.4628906687064274,0.18294272810853737,3.27994794059789,2.8527994887606596,3.681054710531033,464.1466654215912,455.909454325446,472.64040618048654
gemma,behavior_qualified,parameter,25,24,0.3079426890948144,0.21028645239000643,0.097656236704808,-0.05338543371589163,0.20314127425952958,401.313420862274,391.0732353014887,411.49682158886895
gemma,behavior_qualified,parameter,26,24,0.2786458431899058,0.12630209451173233,0.1523437486781735,-0.04563802332691899,0.2174479167444276,426.9452146307867,400.1830184446506,454.26340150665163
gemma,behavior_qualified,parameter,27,24,-0.025390633960626463,0.2766927287204659,-0.30208336268109237,-0.510449240315222,-0.18359377507988794,536.1681485736827,485.6772086082127,586.0911164099031
gemma,behavior_qualified,parameter,28,24,-0.020833314806182484,0.29557292926849216,-0.31640624407467466,-0.5456054696483703,-0.19531248953142075,618.3588867477755,550.4318782320521,689.9962559633759
gemma,behavior_qualified,parameter,29,24,-0.03971354981513431,0.3229166874730764,-0.3626302372882107,-0.6757975857023825,-0.22003582831745674,774.8575387605802,687.6437377136796,870.401816994099
gemma,behavior_qualified,parameter,30,24,-0.1647135577902877,0.2923177289183388,-0.45703128670862647,-0.6666992668871722,-0.3326823016994857,943.8135914836297,835.6223983115399,1059.260340038605
gemma,behavior_qualified,parameter,31,24,-0.1875000024848239,0.2395833166826452,-0.4270833191674691,-0.6966471184743294,-0.3548176895582764,1077.2268930239286,955.1457509498395,1213.7451593555418
gemma,behavior_qualified,parameter,32,24,-0.16992185308850502,0.31770830043698606,-0.4876301535254911,-0.78911127034972,-0.31507156714535534,1104.9838458429442,979.4060171651514,1235.7786941364752
gemma,behavior_qualified,parameter,33,24,-0.030598970668204457,0.2415364755615057,-0.27213544622971014,-0.5664876359760238,-0.1354004451365249,1239.0613794349445,1091.1870644561507,1387.0145933335384
gemma,behavior_qualified,parameter,34,24,-0.09635417092346099,0.15559894246347042,-0.2519531133869314,-0.4980468820601437,-0.1809570237587989,1214.8619516903707,1071.619875437885,1364.1799190453619
gemma,behavior_qualified,object,1,24,0.021484371468955914,0.05533854246793357,-0.033854170998977653,-0.06901041428386594,0.0026041538414790927,0.6129569663393815,0.5453867394958978,0.6810257676458786
gemma,behavior_qualified,object,2,24,0.003906265099937929,0.029947924927698415,-0.026041659827760487,-0.07161456481045128,-0.007812499847744843,1.6711933798337462,1.4348198574365247,1.882009276756354
gemma,behavior_qualified,object,3,24,0.018880212870611184,0.04231768102826661,-0.023437468157655423,-0.08593742891161969,0.010416675417533381,1.9274658937333484,1.6863354844362801,2.1998169189935863
gemma,behavior_qualified,object,4,24,0.005208332084773819,0.028645838480362174,-0.023437506395588354,-0.07552083982285729,-0.0013020763002466796,0.6328670794390746,0.540856712688052,0.7392376352146641
gemma,behavior_qualified,object,5,24,0.03450520772066379,0.0358073079434014,-0.0013021002227376136,-0.05078125963728104,0.02734372296222037,0.7695487800731938,0.6552933530598011,0.8918246289869165
gemma,behavior_qualified,object,6,24,0.027994787937910215,0.016276032973858823,0.011718754964051392,-0.04687498215910523,0.029947917300529966,3.5852851338605505,2.8211085757607,4.414522246015679
gemma,behavior_qualified,object,7,24,-0.011718743155893682,0.04687499937967684,-0.05859374253557052,-0.10546874317723644,-0.02604167031441332,1.053328734238921,0.9049677022610889,1.2212037629645787
gemma,behavior_qualified,object,8,24,-0.0071614569045265935,0.03515624938710312,-0.04231770629162972,-0.09116215634643873,-0.02213543823855544,5.591049572916419,4.815791231030908,6.414657298718264
gemma,behavior_qualified,object,9,24,0.022786445920028913,0.03580727676282144,-0.013020830842792524,-0.050781280547371556,0.014322929764477889,2.174003237526106,1.8727440613838255,2.5102650819725225
gemma,behavior_qualified,object,10,24,0.03515624940338872,0.04296874253743418,-0.007812493134045459,-0.06381835268069443,0.03124999698399217,1.4400059644800383,1.2676369092913582,1.6064519252886231
gemma,behavior_qualified,object,11,24,0.02278644672416456,0.0664062487700932,-0.043619802045928635,-0.08203125569291164,-0.0013020974048840268,6.558147229935886,5.719486757722954,7.452687394469519
gemma,behavior_qualified,object,12,24,0.0162760485007943,0.03776041046255063,-0.02148436196175633,-0.0677083138216683,0.006510414856625409,5.396027686377855,4.471987893913966,6.4640709579822175
gemma,behavior_qualified,object,13,24,0.0214843675520671,0.027343764467791853,-0.005859396915724752,-0.06642254940878092,0.026041623778989192,4.675172086241854,4.297367212285845,5.0718773537069115
gemma,behavior_qualified,object,14,24,0.022786462783776346,0.02799479186537679,-0.005208329081600443,-0.05208333423957929,0.016927075511311604,9.658349955359883,9.26712121046777,10.09864866772829
gemma,behavior_qualified,object,15,24,-0.007812511605336803,0.02799479787940255,-0.035807309484739355,-0.10611979960654877,-0.007812518826552518,11.076053441855487,10.352247874287867,11.989023110816152
gemma,behavior_qualified,object,16,24,0.00455731049189075,0.03645832900716003,-0.031901018515269275,-0.09179685698058318,-0.0006510259601173296,39.39416076156238,34.75016147495676,44.747291116400724
gemma,behavior_qualified,object,17,24,0.19205727999077352,0.04166666232409862,0.1503906176666749,0.05533853602101983,0.19663087121956027,105.72299573858574,93.4966738936122,117.75620310760662
gemma,behavior_qualified,object,18,24,0.04817707837078444,0.06315105551037319,-0.014973977139588743,-0.07486977168507139,0.014339186496738725,38.886387830290865,35.74745843857302,42.03675537502877
gemma,behavior_qualified,object,19,24,0.0488281225382331,0.05533854230380616,-0.00651041976557306,-0.06770831662669388,0.039062523183433555,51.31029731897161,45.75739709315852,56.9357924535742
gemma,behavior_qualified,object,20,24,0.054687489563899384,0.06250000578410626,-0.007812516220206879,-0.062499997063331605,0.028645833769129214,51.0824519850406,44.67625666124086,57.81307593070269
gemma,behavior_qualified,object,21,24,0.11132812561615561,0.07291666358053099,0.03841146203562462,-0.03388673013302145,0.08269858252199067,121.06378566303447,108.14920342313812,134.02029020090316
gemma,behavior_qualified,object,22,24,0.28320310886022504,0.04817707917553312,0.2350260296846919,0.14062495118012847,0.28518882859520645,129.25176081674928,118.20492735654729,141.3182486520296
gemma,behavior_qualified,object,23,24,0.27408855098395873,0.0800781312992452,0.19401041968471355,0.13147785670509576,0.24218748023771655,98.03276021594854,87.92928792284525,108.35654868668537
gemma,behavior_qualified,object,24,24,0.08723955551252571,0.02669271038538612,0.06054684512713959,-0.0091145981409795,0.08398436099145631,69.92959651626786,64.36431168794243,76.02673570036424
gemma,behavior_qualified,object,25,24,0.03124997145324278,0.04947915109774659,-0.018229179644503806,-0.10937501576596935,0.0052082855916871455,140.7793206250426,122.18229187272831,161.47761663077728
gemma,behavior_qualified,object,26,24,0.05794268600651523,0.11393226569560255,-0.05598957968908732,-0.16276042873597746,0.005208348858433812,222.3360790451761,200.307510835703,247.3405904351144
gemma,behavior_qualified,object,27,24,0.05729166631932614,0.12044271093389254,-0.0631510446145664,-0.15691730583476515,-1.8110627559786383e-08,181.53068778833145,163.63994372247006,202.1653127373656
gemma,behavior_qualified,object,28,24,0.07421874584843276,0.06315102738688094,0.011067718461551815,-0.07817381411446742,0.06380209103628118,213.96704420219797,195.60935985469283,234.51889541008947
gemma,behavior_qualified,object,29,24,0.01627605301705759,0.0989582997995988,-0.08268224678254121,-0.1979329244144657,-0.016927077885039967,338.73714725286646,313.53650112076434,363.61159586032664
gemma,behavior_qualified,object,30,24,-0.03450520751839855,0.04882812873131822,-0.08333333624971677,-0.16276037127873993,-0.05989584489237116,239.77543898346661,214.58561188731235,267.3178455174924
gemma,behavior_qualified,object,31,24,0.0468749826005214,0.05338539928917193,-0.0065104166886505305,-0.10026040764401188,0.05989579368062937,267.6003862711666,231.47904764954802,307.1374439222982
gemma,behavior_qualified,object,32,24,0.07682290860230712,0.031249998780903177,0.04557290982140394,-0.08723957788314583,0.15498051251913333,253.31594479577294,214.97112718166278,294.01620883053323
gemma,behavior_qualified,object,33,24,-0.1595052174403936,0.11393227834712194,-0.2734374957875155,-0.4440429612397227,-0.14837242464432016,407.95041963518923,330.51205777830916,489.6382543673789
gemma,behavior_qualified,object,34,24,-0.49934897260400984,0.30338541559269144,-0.8027343881967013,-1.1745117205528075,-0.4927246102395267,1363.4466343252873,1094.5628598338915,1643.7171675095487
gemma,behavior_qualified,knowledge,1,24,0.039062499392762705,0.029296861971659965,0.00976563742110274,-0.0377604069690074,0.039078803374149824,1.9218613955379542,1.6832922303438262,2.167361994485177
gemma,behavior_qualified,knowledge,2,24,0.03059895274849918,0.04036458520413577,-0.00976563245563659,-0.06315105546547653,0.019531250781946913,4.283583715047549,3.8434228021493686,4.799047134996809
gemma,behavior_qualified,knowledge,3,24,-0.003255230673506082,0.018229171798857042,-0.021484402472363124,-0.08138021104898442,0.0006510314801122369,6.445701256298212,5.678195554148126,7.495241402768723
gemma,behavior_qualified,knowledge,4,24,0.018880205862637205,0.03971353732627351,-0.020833331463636303,-0.08597006123384707,0.024104887626361465,4.770277576421798,4.266874460837339,5.37409180743341
gemma,behavior_qualified,knowledge,5,24,0.007812494415237274,0.02929688512288775,-0.021484390707650475,-0.06770833911012886,-3.6061636534557995e-09,9.170673580960672,8.248045457647876,10.416099998153648
gemma,behavior_qualified,knowledge,6,24,0.07356768226113664,0.0240885273853767,0.049479154875759934,-1.3154793404926416e-08,0.08333331241147986,9.354898167940803,7.907982880773533,10.902548564334186
gemma,behavior_qualified,knowledge,7,24,-0.002604178452086566,0.022786461431663185,-0.02539063988374975,-0.07291668341990262,-0.007812509847406172,12.675687727888791,10.590842317580032,15.033224653607755
gemma,behavior_qualified,knowledge,8,24,0.011718765710838186,0.031250018647974866,-0.01953125293713668,-0.06640624488042947,0.011718734661052162,20.27117949552606,17.57246847396832,23.06712777911645
gemma,behavior_qualified,knowledge,9,24,0.03385415860000929,0.029947930493620028,0.0039062281063892597,-0.05992840884289446,0.03256835091041242,30.485067362596595,25.486959588793994,35.84428716610089
gemma,behavior_qualified,knowledge,10,24,0.026692708948690247,0.035807292296739214,-0.009114583348048967,-0.07552082846966897,0.024739580368455916,38.403832115226855,35.36584302732913,41.728888850734165
gemma,behavior_qualified,knowledge,11,24,0.004557296006902134,0.043619787296765855,-0.03906249128986372,-0.09374999270283355,-0.01562500932010376,38.70763050433364,33.86973911410448,43.90163154263381
gemma,behavior_qualified,knowledge,12,24,-0.0319010292492757,0.037760422841485286,-0.069661452090761,-0.12044269473724835,-0.03382156876798004,69.13938423732408,60.890459325838016,78.3713128816934
gemma,behavior_qualified,knowledge,13,24,-0.004557286080536627,0.07617188122938663,-0.08072916730992326,-0.1432291525599205,-0.032552108040713165,106.21290825472045,93.5991792609368,119.35710527397318
gemma,behavior_qualified,knowledge,14,24,-0.002604169751064922,0.15624996164353785,-0.15885413139460278,-0.29560546390712233,-0.06767574077174383,197.66321204392935,184.99907915862272,210.10683728854352
gemma,behavior_qualified,knowledge,15,24,-0.02343752340421701,0.07356769032089001,-0.09700521372510702,-0.21354166474099437,-0.07031258014440096,164.60698507254355,143.82183012106182,186.2629366340752
gemma,behavior_qualified,knowledge,16,24,0.2154947874789096,0.15104165923969107,0.06445312823921853,-0.07421874419444881,0.16472981157489575,264.72175442685074,254.2382954405871,274.72404879345964
gemma,behavior_qualified,knowledge,17,24,0.370442721546012,0.09570313057997026,0.2747395909660417,0.11585286707596712,0.3828125249167766,177.89986535719996,165.3519009100528,188.87417185131656
gemma,behavior_qualified,knowledge,18,24,1.3131510492116834,0.06250001363323825,1.250651035578445,0.8150553463209235,1.6250000119150925,197.5463262401427,178.64054456576756,216.3982438265347
gemma,behavior_qualified,knowledge,19,24,1.1048177364420484,0.038411460184013646,1.0664062762580349,0.6860677331556198,1.3919759368783358,209.65580000404074,188.38546058909935,231.75251964943544
gemma,behavior_qualified,knowledge,20,24,0.73763020709315,0.08138019400224746,0.6562500130909025,0.3997395861303873,0.8958984382650148,218.4109668369263,192.6024822031412,245.63941944098576
gemma,behavior_qualified,knowledge,21,24,2.960286462991089,0.07486978983271282,2.8854166731583764,2.0768229595921026,3.7240560041368487,311.7760574975355,285.30763991619284,339.7068661056793
gemma,behavior_qualified,knowledge,22,24,2.436848968412051,0.15169270083127304,2.2851562675807777,1.6477701795972446,2.9727051632752453,294.44344205232164,264.96750501437486,324.3306574498509
gemma,behavior_qualified,knowledge,23,24,3.896484384303022,0.17057292172118044,3.7259114625818412,2.802050767864727,4.7487630434407695,385.3866582116004,350.36179077748153,423.7332145806104
gemma,behavior_qualified,knowledge,24,24,3.7766927207536987,0.15690106106609295,3.6197916596876056,2.725195297774404,4.473990895734541,436.2448781292049,395.1961409167037,479.26657806223733
gemma,behavior_qualified,knowledge,25,24,10.899088518031789,0.4602864876458555,10.438802030385933,9.277246067563071,11.39462887486794,1080.463593059092,1015.8077574763055,1148.4696749325228
gemma,behavior_qualified,knowledge,26,24,12.035807282968788,0.8528645938799203,11.182942689088868,10.072900405326376,12.123063143867295,1396.5188095539836,1292.2362311738666,1502.5997432623362
gemma,behavior_qualified,knowledge,27,24,14.913411494494994,1.4049479059055807,13.508463588589414,12.302018199132876,14.677815807522292,1885.1291010299185,1754.5321699696806,2010.1251631407158
gemma,behavior_qualified,knowledge,28,24,17.789713529676675,2.51106772599401,15.278645803682664,13.928971270211331,16.510514349230466,2983.911827359237,2796.0376849867507,3161.8987266391664
gemma,behavior_qualified,knowledge,29,24,18.715494823795964,3.3020833605089623,15.413411463287002,13.914518176476891,16.582682250256816,3729.4496444561796,3499.641435177037,3951.1682409066975
gemma,behavior_qualified,knowledge,30,24,18.897786498653925,2.9863281665868677,15.911458332067058,14.535790979059477,16.75734054821559,4626.379226735738,4337.9336157562175,4897.187547244368
gemma,behavior_qualified,knowledge,31,24,20.563151070617067,3.3177083773699994,17.245442693247067,15.87013342014422,18.434456330224144,5368.733063809101,5032.3666888459065,5689.72908132972
gemma,behavior_qualified,knowledge,32,24,23.09049478967442,2.3964843813338366,20.69401040834058,19.24536124888106,21.634147126714048,5601.650823277655,5268.5261788758435,5929.110496129476
gemma,behavior_qualified,knowledge,33,24,22.945963496584692,1.8919271481959647,21.054036348388728,19.699853418438316,22.012060416599954,5803.110922614641,5460.652869224356,6142.513210404564
gemma,behavior_qualified,knowledge,34,24,23.26627600413694,1.7356771055490714,21.53059889858787,20.173128217289406,22.35029289636891,6025.369644217209,5667.278074663408,6372.946482997134
llama,behavior_qualified,parameter,1,24,0.001627613942522051,0.002929695942990899,-0.0013020820004688478,-0.013020851451127175,0.006184895059832721,0.0015347080916861024,0.00143472835961011,0.0016403884968444308
llama,behavior_qualified,parameter,2,24,-0.0009765296524619771,-0.002604156447963154,0.0016276267955011767,-0.012369775466792514,0.007161480272534012,0.0078336852439431,0.00740739926768362,0.00828848785054729
llama,behavior_qualified,parameter,3,24,-0.0013020565478048713,-0.0016275781455685017,0.0003255215977636303,-0.012695248643088537,0.0035807409023637625,0.009646725149963307,0.0091045075337275,0.01017994419445462
llama,behavior_qualified,parameter,4,24,-0.009440091013478499,0.0035807614906389063,-0.013020852504117405,-0.025073303622034852,-0.007486991270633325,0.02120451925429534,0.020572089235024602,0.021878224539165023
llama,behavior_qualified,parameter,5,24,-0.008463514948592396,0.001302111117562769,-0.009765626066155164,-0.02214360603969965,-0.0032551844624947534,0.042294241717950785,0.04083979491611895,0.04392917683429651
llama,behavior_qualified,parameter,6,24,-0.005533823953252674,0.001302113953670414,-0.006835937906923088,-0.020507808298551332,0.0006510126225956963,0.0598584348833322,0.059200871054670576,0.06044380306510372
llama,behavior_qualified,parameter,7,24,-0.0045572547345500425,0.0016276626241733538,-0.006184917358723396,-0.01888016680730876,-0.002270460036916733,0.08781304213278775,0.08571093252439761,0.08991425469691673
llama,behavior_qualified,parameter,8,24,-0.009765618974900766,-0.000976525708627681,-0.008789093266273085,-0.021158831113979207,-0.003255252390018389,0.09070347053366246,0.08990519883451847,0.09150639596378207
llama,behavior_qualified,parameter,9,24,0.006510408009565556,0.003906267917803537,0.0026041400917620194,-0.007812528811570019,0.007169605336406404,0.1183168259169809,0.11610324762873163,0.12116304600007632
llama,behavior_qualified,parameter,10,24,-0.006510402871602612,0.0026041762985945147,-0.009114579170197127,-0.021484367989789158,-0.0026041496346939155,0.1484156368698907,0.14665840717928563,0.15070146470688026
llama,behavior_qualified,parameter,11,24,-0.00195310651535389,0.003580748738386319,-0.005533855253740209,-0.018562870450559404,0.0013021021047848085,0.18525643396416,0.18197925287124408,0.18862691629728776
llama,behavior_qualified,parameter,12,24,0.00325520998671891,0.003906269874884553,-0.0006510598881656433,-0.014648449676726235,0.007486968718310058,0.295703199240823,0.2917885279177877,0.2994646292908688
llama,behavior_qualified,parameter,13,24,0.02050781448269845,0.004231825856550131,0.01627598862614832,0.002929635430911048,0.024739508945274716,0.5183583160523173,0.5111192938494679,0.5248892042230264
llama,behavior_qualified,parameter,14,24,0.04817711543417621,0.0100911349946576,0.03808598043951861,0.013663751257629048,0.05924481895611203,0.9272050951985071,0.908763537502529,0.9452242303519941
llama,behavior_qualified,parameter,15,24,0.1578776436165299,0.007486989501861292,0.1503906541146686,0.10514326235513635,0.1822999151110271,1.2317461667261265,1.2012329370134815,1.2613405695203368
llama,behavior_qualified,parameter,16,24,0.05533857005085944,0.003906250396918646,0.051432319653940795,0.021484376197012506,0.06413578534295533,1.0712212001787973,1.0462835610229515,1.095519124062915
llama,behavior_qualified,parameter,17,24,0.08170574315037508,0.023437587879622395,0.058268155270752686,0.026041648606504472,0.08237303705188491,1.0540808390999898,1.0279891308848763,1.0793469415865078
llama,behavior_qualified,parameter,18,24,0.06510419897896706,0.014322934537479645,0.050781264441487416,0.016927072087126283,0.07421872413071545,1.0078214302125181,0.9809427425834593,1.0324817651720593
llama,behavior_qualified,parameter,19,24,0.08691407424521458,0.01888025668267801,0.06803381756253657,0.029288644170943217,0.09179684596718592,1.0893774168300676,1.0617227090254227,1.1156676635363492
llama,behavior_qualified,parameter,20,24,0.09602869670516156,0.030924510650341592,0.06510418605481998,0.03190105441940243,0.09180502997467666,1.3636576985359865,1.3257610231730512,1.3991616630639123
llama,behavior_qualified,parameter,21,24,0.1201172140269288,0.012369803385960646,0.10774741064096816,0.058251955868115594,0.13085933875422218,1.417039411386175,1.377811525086772,1.4533566119162051
llama,behavior_qualified,parameter,22,24,0.0358073304531293,0.02115885980087266,0.014648470652256645,-0.027026311963720673,0.04362798983402831,1.473537807780178,1.4387065515579924,1.5058402452282258
llama,behavior_qualified,parameter,23,24,0.035156265672640075,0.01529948464519748,0.019856781027442594,-0.014648422062443461,0.04362794463582224,1.5583712334573796,1.5251075710565678,1.5907206265182112
llama,behavior_qualified,parameter,24,24,0.06184900028551965,0.008463547525176788,0.053385452760342865,0.01367190172276954,0.07389324263784261,1.5486166704779176,1.5149492933057906,1.5812601333246252
llama,behavior_qualified,parameter,25,24,0.07552086142929208,0.014322900163354765,0.061197961265937316,0.028645851245355895,0.08301603851703963,1.6469739101271028,1.6086861138482462,1.6833700049536762
llama,behavior_qualified,parameter,26,24,0.049804681549782494,0.01855471585061726,0.031249965699165234,-0.004890943204325519,0.05533850450978548,1.7816684663064295,1.7285144094450242,1.8361034119811914
llama,behavior_qualified,parameter,27,24,0.03352868623145847,0.00748701965054958,0.026041666580908892,-0.0074869630951657955,0.04459636704152388,1.8371010769642562,1.7438742085047307,1.9475262126844375
llama,behavior_qualified,parameter,28,24,0.017578186429015357,0.02766930144669762,-0.010091115017682263,-0.03580725180504108,0.010416685936259756,1.7969065317557604,1.6140186725315893,2.020170145828099
llama,behavior_qualified,object,1,24,-0.004557282568688,0.00260417827545704,-0.00716146084414504,-0.020515990199934702,-0.0006510735578293252,0.0016271751427323216,0.0015441718232473915,0.0017115977015147864
llama,behavior_qualified,object,2,24,-0.0019531257933067536,0.0026042187300087485,-0.004557344523315502,-0.016601578392660108,0.002929663480246821,0.003912492007436181,0.00355528064139261,0.004306636617138948
llama,behavior_qualified,object,3,24,-0.002604144579512043,0.0035807790688219634,-0.006184923648334006,-0.015950513017863464,-0.0022786488089792554,0.00674204814237763,0.006065919065472207,0.007472729017499943
llama,behavior_qualified,object,4,24,-0.0016275872248267358,0.0006510739751017051,-0.002278661199928441,-0.019205696715984762,0.00488277200093042,0.013417081787545942,0.012059681905545265,0.014913757242586053
llama,behavior_qualified,object,5,24,-0.007812467459416439,0.0016276072782754152,-0.009440074737691853,-0.02083328390598543,-0.004231799695243884,0.02360958728876791,0.021282005555007602,0.02608716801626984
llama,behavior_qualified,object,6,24,-0.0039062154579217654,0.0035807606780811816,-0.007486976136002947,-0.017903614395502625,-0.0006510711359699902,0.022110444967679495,0.020852383108762564,0.023414046368604925
llama,behavior_qualified,object,7,24,-0.005533815464104919,0.0026041877576972183,-0.008138003221802137,-0.021167028653356585,-0.0016276032993763087,0.042416621187454824,0.04119009238305179,0.04368048232133532
llama,behavior_qualified,object,8,24,0.002278653117173235,0.004557334125744698,-0.0022786810085714633,-0.012369788290141062,0.005208299142782379,0.03509000832982195,0.03384568785963977,0.03650812300932332
llama,behavior_qualified,object,9,24,-0.003580713696692328,0.0009766034534095525,-0.0045573171501018805,-0.014322918866478556,-2.8704103745887833e-08,0.05275803249755078,0.04887007513889591,0.05691953598733733
llama,behavior_qualified,object,10,24,-0.015950484103086637,0.000976613386152773,-0.01692709748923941,-0.031249987719250305,-0.011393250027301367,0.10572084183625559,0.10000378003988582,0.11188163048313898
llama,behavior_qualified,object,11,24,-0.009440082430880162,0.0042317668887790205,-0.013671849319659183,-0.025724338678512974,-0.00780429952412954,0.11217140923777995,0.10476353944504528,0.12026049010284312
llama,behavior_qualified,object,12,24,-0.001627586893012752,0.0022786741731882407,-0.003906261066200993,-0.016601549132794467,0.001953160296644304,0.06360302682919461,0.05732350846278544,0.0702375434703463
llama,behavior_qualified,object,13,24,-0.00651040652193539,-0.0006510421748468312,-0.005859364347088558,-0.017578142714827057,-0.002929688722406354,0.07861406370386127,0.07604097227433973,0.08156462684591788
llama,behavior_qualified,object,14,24,-0.004882790815903111,0.0029297310680552377,-0.007812521883958349,-0.01953118206999799,-0.0032551713311136155,0.1381477387397491,0.12871963673342873,0.14779730182952724
llama,behavior_qualified,object,15,24,-0.0042317531219093025,0.005533867483791255,-0.009765620605700558,-0.020833331689569454,3.028755675892829e-08,0.23490675918590412,0.220301631833968,0.24928099094212178
llama,behavior_qualified,object,16,24,0.044921941939567965,0.0035807560608039544,0.04134118587876401,0.028971371284840567,0.04687504031081649,0.39917607599635413,0.3811451444373472,0.4172037313244052
llama,behavior_qualified,object,17,24,0.0374349423689182,0.003580784519044755,0.033854157849873445,0.013663768243325571,0.044278995914502614,0.36621886408521825,0.34861544481178863,0.38490632492797133
llama,behavior_qualified,object,18,24,0.027018276637060506,0.010416688993094189,0.01660158764396632,0.004882843428136613,0.024414118843606048,0.34381114842328514,0.3250187938580966,0.36357518845467374
llama,behavior_qualified,object,19,24,0.013671912712728348,0.002929753300425849,0.010742159412302499,-0.0013021352115667169,0.02018226311756166,0.26308523210454177,0.2486561368959326,0.27832290129815257
llama,behavior_qualified,object,20,24,0.005533845858811522,0.002278649810477873,0.003255196048333649,-0.01139326077729379,0.009765533844284847,0.36215092563311674,0.3405872227717171,0.38399111299002325
llama,behavior_qualified,object,21,24,-0.003580688814433112,0.0022786688603749403,-0.005859357674808052,-0.021809857558768422,0.002278648422592747,0.3801029851214109,0.3531369234063212,0.4079273686938678
llama,behavior_qualified,object,22,24,-0.016276041916133483,0.007812524945393307,-0.02408856686152679,-0.03971357742686052,-0.01432293704451979,0.3297943439102164,0.29397970603086643,0.36434859872940983
llama,behavior_qualified,object,23,24,-0.013020846552535659,0.010742191512539042,-0.023763038065074703,-0.0387451835478089,-0.011067763529384442,0.45807824637986966,0.4060765520387079,0.5125897861951453
llama,behavior_qualified,object,24,24,-0.014648427265835076,0.003906304272807877,-0.018554731538642955,-0.03515629539874491,-0.01073400966927053,0.47262602069765913,0.41377358861918595,0.5334679463514399
llama,behavior_qualified,object,25,24,0.015299503682626892,0.007161472758980381,0.008138030923646511,-0.005533850090174988,0.015624982125660833,0.4731881426399389,0.4129972125422304,0.5360751662990934
llama,behavior_qualified,object,26,24,0.005859409623174845,-0.0016275557475182723,0.007486965370693118,-0.0022786699509879335,0.011718758670211098,0.4683154106818379,0.4058887448799607,0.5418508875767424
llama,behavior_qualified,object,27,24,-0.002278659741212626,0.0006510681565335593,-0.0029297278977461856,-0.014974039000245892,0.0032551663819939828,0.47687801571068533,0.4194907218827854,0.5416489194210609
llama,behavior_qualified,object,28,24,-0.003580737494682277,0.006510432447309237,-0.010091169941991515,-0.020182323272088826,-0.0022786941281992767,0.27539603305350985,0.22480260972956564,0.32888606729917264
llama,behavior_qualified,knowledge,1,24,-0.005208311341031428,0.0016276278976571727,-0.006835939238688601,-0.01920574986560363,0.0016276179496704417,0.003549577894858928,0.00312030800823487,0.004022557323293176
llama,behavior_qualified,knowledge,2,24,-0.0026041456748468286,0.00032556269502492796,-0.0029297083698717565,-0.014648448486497047,0.002278653065530989,0.010726280352794257,0.008284397955287556,0.013870390107642714
llama,behavior_qualified,knowledge,3,24,-0.007161455867162658,-0.0009765317731004567,-0.006184924094062201,-0.019856804701519574,-0.0003173800161486865,0.011394086879189807,0.009019257515356155,0.014301442909276658
llama,behavior_qualified,knowledge,4,24,0.0016276444042280975,0.0013021035599270665,0.00032554084430103103,-0.013028996730830043,0.0068441726766621525,0.03991602429771016,0.03678069428869958,0.04350337893030337
llama,behavior_qualified,knowledge,5,24,-0.0055338260413767175,0.0009765768593297253,-0.006510402900706443,-0.016601573284437638,-0.0019531060663230924,0.03992248135792977,0.036932493975619735,0.04319938255304558
llama,behavior_qualified,knowledge,6,24,-0.004882782243726069,0.0006510797608522504,-0.00553386200457832,-0.018229171287917248,0.0009765864907734566,0.05086851324252643,0.04559994816785759,0.056786122203912895
llama,behavior_qualified,knowledge,7,24,0.0009765559455748493,0.008138066152999576,-0.007161510207424727,-0.019205758315856275,0.0035806578331346373,0.04131440194835454,0.03737879801170354,0.04586440046134864
llama,behavior_qualified,knowledge,8,24,-0.011393210970027212,0.002929678482056867,-0.014322889452084079,-0.025065107822018717,-0.007812516587953648,0.048290246892327526,0.040015716589231205,0.05812027454438635
llama,behavior_qualified,knowledge,9,24,-0.002929682953132821,0.003255194087766237,-0.006184877040899058,-0.02018227350314987,-0.0003255633600322956,0.06822492217226062,0.06104705386128865,0.07561616629429618
llama,behavior_qualified,knowledge,10,24,-0.007161444918286482,0.002929670466831643,-0.010091115385118124,-0.02018222048856728,-0.0039062323028398777,0.08478378545413767,0.0746269369747129,0.0967874009145661
llama,behavior_qualified,knowledge,11,24,-0.007161484209897632,0.003580768456155662,-0.010742252666053295,-0.020833430061670318,-0.005859421471946765,0.10082225560329099,0.0905763762745316,0.11291562004348539
llama,behavior_qualified,knowledge,12,24,-0.00813798659813377,0.008463550885532337,-0.016601537483666107,-0.029947955554674385,-0.0045572574446888815,0.13090659503219096,0.12130974430812319,0.1409384724114353
llama,behavior_qualified,knowledge,13,24,-0.007161415746092341,0.004231806600955679,-0.01139322234704802,-0.024088554200204726,-0.0025959961685942277,0.1984853040885853,0.18160280187582364,0.21558277004244292
llama,behavior_qualified,knowledge,14,24,0.05501303886861327,0.0003255210881434323,0.05468751778046984,0.025056947740097254,0.0742187226522617,0.44651567520632085,0.41266254519625073,0.4811883496468242
llama,behavior_qualified,knowledge,15,24,0.41894534837153213,0.015625017074209307,0.4033203312973228,0.2812337241273951,0.5351807025265553,0.9080676998970473,0.8104272829530194,1.009079964418749
llama,behavior_qualified,knowledge,16,24,0.5699870141466666,0.015625030412062795,0.5543619837346039,0.44008788232594803,0.6797119221444592,1.078795254406181,0.9585221021016475,1.1896893493578287
llama,behavior_qualified,knowledge,17,24,0.7037761044311992,0.01822921709572256,0.6855468873354766,0.5527262577508443,0.8239013587706248,1.254101559842928,1.1377446365758208,1.3626687596452598
llama,behavior_qualified,knowledge,18,24,0.7067057486970043,0.022460938960421117,0.6842448097365832,0.5387125920304622,0.8398437743947056,1.351733130975365,1.2347550821189763,1.4629010793109014
llama,behavior_qualified,knowledge,19,24,1.0706380360444807,0.05436201714701383,1.0162760188974669,0.8710937428424472,1.1565918385277558,2.042613272857472,1.8428670559235725,2.233020159332945
llama,behavior_qualified,knowledge,20,24,1.2568359695064828,0.04361981472334264,1.2132161547831402,1.032527687018476,1.3877035033516125,2.3525639917635504,2.1196760789455134,2.573696168779071
llama,behavior_qualified,knowledge,21,24,1.4352213572075623,0.03255214715894302,1.4026692100486193,1.193994059360934,1.5989908632460923,2.6590349749215405,2.400264051564613,2.89895903618231
llama,behavior_qualified,knowledge,22,24,2.465820322061518,0.054036482800787176,2.4117838392607305,2.1409342497672452,2.6943684415515916,3.787463092427924,3.4433584166890228,4.107067917445039
llama,behavior_qualified,knowledge,23,24,3.403320330527398,0.09244793398208155,3.3108723965453164,3.0914224847896055,3.5130452316065846,5.9343607887404515,5.44187064416068,6.380285425349001
llama,behavior_qualified,knowledge,24,24,4.122070311404362,0.09667972133297553,4.025390590071386,3.8144367921425726,4.214217053081061,7.192715565737539,6.6640260110296,7.6622333334553545
llama,behavior_qualified,knowledge,25,24,4.772460950884124,0.12174478514452858,4.6507161657395955,4.4423421044773495,4.816105165589971,8.439938347011706,7.985310879625332,8.87114022952656
llama,behavior_qualified,knowledge,26,24,6.006184919913115,0.22102867641585058,5.785156243497264,5.504492200620805,6.013419596092519,9.727220178364673,9.290358894513373,10.112974347387114
llama,behavior_qualified,knowledge,27,24,7.977539081120388,0.2522786888086254,7.725260392311762,7.439453131359187,7.957690421261071,11.696734997588834,11.300071975057515,12.058466273020457
llama,behavior_qualified,knowledge,28,24,8.798502625120213,0.5172526278489992,8.281249997271214,8.053369140132762,8.453483123232255,14.257627539405819,13.892065374269578,14.621130369796248


==> anc/figures/expanded_evidence_v1/manifest.json <==
{
  "script_sha256": "2c341002f778038c8e00e85d5948fa51919555d3e8e08a2aec5f73ab26e2fe32",
  "bootstrap_unit": "country pair",
  "bootstrap_draws": 2000,
  "files": {
    "README.md": "1a6fc1017d718e3c75ae0b925d97f8f5c5e79b19f7b238374ce0999829187d28",
    "windows.csv": "404bfaaaa3cdebff8f5d49f9ae81c8e6d57c6cd3d407b1b2e4b546e376a1055b",
    "layerwise.csv": "877593e95f3c1c96c73b5e46a8d87fef270389e73220ac9acdb76e36b5649067",
    "pointing.csv": "acbd97fe332736cd26e3f27f6285f3daaf05008d40c0e8df50241a8ea9e0b164",
    "late_pointing_pairs.csv": "fcf82ced4fa49faae99c44afd2a031ac7ab6c61836c598a3dc03b8497a837e1d",
    "controls.json": "2bd1bba160b447bf58b684a8d731d557ea08fd95b3b4a68587a94323b1a6bccf",
    "sources.json": "2f9ce9f0558f3b799689171f2b4784fda68e392174eda47eed3e3eb28ff1f923",
    "model_comparisons.pdf": "54d838601662d6fa2e2e81ce06109e4a7318555068d3c11aa082d1f8e1a1272e",
    "model_comparisons.png": "224efb7c9929191427d8b5e8b0b71eefc789ee0cc984eb8d9f9953f93fd079fe",
    "qwen_controls.pdf": "0a6c219467d446d9048411ff11ea01cb0b7f6c213f23145cb08eb201f562c59f",
    "qwen_controls.png": "a348d1581a9fedc934ab291adf9fafcb7d6d13894d0197c431051becc07e4427",
    "expanded_lifecycle.pdf": "2170e2d9b02211eedcc6af9cf98c99b365f04620a9c224283765570e9e4905a5",
    "expanded_lifecycle.png": "df81b48538225e929601eac18c811984adca9327e243985536233f0b4b0f7726",
    "window_rows.tex": "3b64d3942282de9c35a6a2b4f48e859dacfbaadb4d5a5472c1434471a1668d96"
  }
}

==> anc/figures/expanded_evidence_v1/pointing.csv <==
model,population,component,layer,pairs,raw_mean,raw_mean_ci_low,raw_mean_ci_high,positive_fraction,positive_fraction_ci_low,positive_fraction_ci_high
qwen,behavior_qualified,parameter,1,24,0.008178592660455357,0.007733171368306301,0.008613915272443816,1.0,1.0,1.0
qwen,behavior_qualified,parameter,2,24,0.015870732114168194,0.015286215059691886,0.016425102990413665,1.0,1.0,1.0
qwen,behavior_qualified,parameter,3,24,0.031182532249570533,0.02998110660186031,0.03236489048401464,1.0,1.0,1.0
qwen,behavior_qualified,parameter,4,24,0.05826722986753493,0.0570532612667404,0.059413291098201204,1.0,1.0,1.0
qwen,behavior_qualified,parameter,5,24,0.062203800638153915,0.06060172248109133,0.06371130960159936,1.0,1.0,1.0
qwen,behavior_qualified,parameter,6,24,0.06386322637837817,0.060422658306263886,0.06737421577761783,1.0,1.0,1.0
qwen,behavior_qualified,parameter,7,24,0.06390124483997574,0.06076245589417841,0.06693663961068984,1.0,1.0,1.0
qwen,behavior_qualified,parameter,8,24,0.06653936059667404,0.06376967967871988,0.06920909618393468,0.9895833333333334,0.96875,1.0
qwen,behavior_qualified,parameter,9,24,0.14748304368299822,0.14394010102401272,0.15099323102971385,1.0,1.0,1.0
qwen,behavior_qualified,parameter,10,24,0.14881973207796395,0.14433567220557567,0.1531510620143577,1.0,1.0,1.0
qwen,behavior_qualified,parameter,11,24,0.16755455301327551,0.16336760478006873,0.1716926038930826,1.0,1.0,1.0
qwen,behavior_qualified,parameter,12,24,0.17954931467232513,0.17439857839913603,0.1845781985931443,0.9895833333333334,0.96875,1.0
qwen,behavior_qualified,parameter,13,24,0.15541671992729797,0.15041464562008888,0.16033296948178133,0.9895833333333334,0.96875,1.0
qwen,behavior_qualified,parameter,14,24,0.15916920849951913,0.15235319890782278,0.16580907202445963,1.0,1.0,1.0
qwen,behavior_qualified,parameter,15,24,0.16304678565672548,0.1569212574932719,0.16934066233672185,1.0,1.0,1.0
qwen,behavior_qualified,parameter,16,24,0.16309363802735252,0.15769478829943506,0.16823780431132293,1.0,1.0,1.0
qwen,behavior_qualified,parameter,17,24,0.23985163523575262,0.23451779689720192,0.24509975994716438,1.0,1.0,1.0
qwen,behavior_qualified,parameter,18,24,0.3189270455415918,0.31205144286909586,0.3256952963876282,1.0,1.0,1.0
qwen,behavior_qualified,parameter,19,24,0.3377609053698201,0.3288417588954481,0.34705279545806694,1.0,1.0,1.0
qwen,behavior_qualified,parameter,20,24,0.45961654877937214,0.4509712383900141,0.4689570134365294,1.0,1.0,1.0
qwen,behavior_qualified,parameter,21,24,0.8074425171500662,0.7948485983670519,0.8198035406900578,1.0,1.0,1.0
qwen,behavior_qualified,parameter,22,24,1.6280320621117672,1.6086823632633491,1.6480983794568933,1.0,1.0,1.0
qwen,behavior_qualified,parameter,23,24,1.8371319848285916,1.807613300565771,1.865832187838222,1.0,1.0,1.0
qwen,behavior_qualified,parameter,24,24,2.564874281423541,2.517301124701196,2.6097285058365505,1.0,1.0,1.0
qwen,behavior_qualified,parameter,25,24,2.9679770386449547,2.9142773446226995,3.0183534810493793,1.0,1.0,1.0
qwen,behavior_qualified,parameter,26,24,3.2241182583180525,3.161777423347538,3.285612980476505,1.0,1.0,1.0
qwen,behavior_qualified,parameter,27,24,7.7884493570164395,7.623043647609748,7.953434550269187,1.0,1.0,1.0
qwen,behavior_qualified,parameter,28,24,9.61804332065065,9.315681172569404,9.91944548173168,1.0,1.0,1.0
qwen,behavior_qualified,parameter,29,24,8.705095076813885,8.425671312283912,8.977294786071603,1.0,1.0,1.0
qwen,behavior_qualified,parameter,30,24,9.642034684998984,9.348711476561045,9.92327564722393,1.0,1.0,1.0
qwen,behavior_qualified,parameter,31,24,11.73792655403418,11.40721157388169,12.0549295691464,1.0,1.0,1.0
qwen,behavior_qualified,parameter,32,24,10.404524959462046,10.016973006131556,10.77320873611413,0.9895833333333334,0.96875,1.0
qwen,behavior_qualified,parameter,33,24,11.020014780437473,10.551772521865724,11.481185711708445,0.9375,0.875,0.9895833333333334
qwen,behavior_qualified,parameter,34,24,7.655399021647379,6.981498369724097,8.335124817844912,0.75,0.6666666666666666,0.8333333333333334
qwen,behavior_qualified,parameter,35,24,8.98926866158158,8.052734322131634,9.904088016472787,0.7395833333333334,0.6666666666666666,0.8127604166666652
qwen,behavior_qualified,parameter,36,24,9.879720344134736,8.834014687391784,10.878264666322652,0.75,0.6666666666666666,0.8333333333333334
qwen,behavior_qualified,object,1,24,0.00863966397735783,0.008135212939498771,0.009166020747713709,1.0,1.0,1.0
qwen,behavior_qualified,object,2,24,0.015436411492520738,0.01501703432628528,0.015858510405848517,1.0,1.0,1.0
qwen,behavior_qualified,object,3,24,0.019672390146591695,0.01896051303826014,0.020391222384310546,1.0,1.0,1.0
qwen,behavior_qualified,object,4,24,0.020522384297816117,0.019339285005137367,0.021784635738608085,0.96875,0.9375,1.0
qwen,behavior_qualified,object,5,24,0.026432569558102356,0.024851434681474546,0.027995533504464005,0.9895833333333334,0.96875,1.0
qwen,behavior_qualified,object,6,24,0.0312002751398897,0.02868645940976766,0.0339464971647332,0.96875,0.9375,1.0
qwen,behavior_qualified,object,7,24,0.027237857068279137,0.024682153804901102,0.02997261184293338,0.9583333333333334,0.9166666666666666,0.9895833333333334
qwen,behavior_qualified,object,8,24,0.020176581619712017,0.017091628271655255,0.023378075295792018,0.8958333333333334,0.8333333333333334,0.9479166666666666
qwen,behavior_qualified,object,9,24,0.03975732246566994,0.035211693201374836,0.04432474770034719,0.8020833333333334,0.7395833333333334,0.8645833333333334
qwen,behavior_qualified,object,10,24,0.05785688438702206,0.052208387564982014,0.06364653119326334,0.7708333333333334,0.6979166666666666,0.84375
qwen,behavior_qualified,object,11,24,0.059386167339742134,0.05436314171373119,0.06500436216910052,0.8541666666666666,0.7708333333333334,0.9270833333333334
qwen,behavior_qualified,object,12,24,0.06027578237916755,0.055283302210736816,0.06590684891147755,0.8645833333333334,0.7916666666666666,0.9270833333333334
qwen,behavior_qualified,object,13,24,0.05014864575642014,0.04436706645726367,0.055861305930487236,0.8229166666666666,0.7395833333333334,0.8958333333333334
qwen,behavior_qualified,object,14,24,0.029789163921242978,0.02301258533809816,0.03691632872990943,0.84375,0.75,0.9166666666666666
qwen,behavior_qualified,object,15,24,0.05144561989604334,0.04535783112665461,0.05803031844625013,0.8541666666666666,0.78125,0.9166666666666666
qwen,behavior_qualified,object,16,24,0.043404765920587784,0.03791854259770369,0.04932687771879257,0.78125,0.7083333333333334,0.8541666666666666
qwen,behavior_qualified,object,17,24,0.027547402890615316,0.022382068257319896,0.032749489001399845,0.8125,0.75,0.875
qwen,behavior_qualified,object,18,24,0.07363462197244719,0.06670169031710692,0.08017688540627803,0.96875,0.9166666666666666,1.0
qwen,behavior_qualified,object,19,24,0.0824655432061104,0.07509423273131065,0.09018220784775777,0.9895833333333334,0.96875,1.0
qwen,behavior_qualified,object,20,24,0.09197815269221592,0.08582576958651777,0.09794945113101616,1.0,1.0,1.0
qwen,behavior_qualified,object,21,24,0.07705174544762139,0.06855553039932367,0.08578774663583917,0.9791666666666666,0.9479166666666666,1.0
qwen,behavior_qualified,object,22,24,0.1921624980550561,0.17860350539538414,0.2066514824917422,1.0,1.0,1.0
qwen,behavior_qualified,object,23,24,0.2433856807908412,0.22771478684606608,0.2597312405300795,1.0,1.0,1.0
qwen,behavior_qualified,object,24,24,0.277398130857248,0.2547432296563389,0.299970764123502,0.9895833333333334,0.96875,1.0
qwen,behavior_qualified,object,25,24,0.5656539565581746,0.5333873141003356,0.5985055934375325,0.9791666666666666,0.9479166666666666,1.0
qwen,behavior_qualified,object,26,24,0.5782021236111352,0.5421965285452192,0.6121686346600017,0.9791666666666666,0.9479166666666666,1.0
qwen,behavior_qualified,object,27,24,1.0632725715851443,0.9932570269544732,1.1352009391410556,0.9375,0.8958333333333334,0.9791666666666666
qwen,behavior_qualified,object,28,24,0.9539949466757172,0.8024191069024694,1.1098855662358333,0.84375,0.78125,0.90625
qwen,behavior_qualified,object,29,24,1.8633894483011568,1.7063840712809255,2.02391830435365,1.0,1.0,1.0
qwen,behavior_qualified,object,30,24,1.762396592779066,1.5637171875246498,1.9651667001626185,0.9895833333333334,0.96875,1.0
qwen,behavior_qualified,object,31,24,1.5634648248403373,1.321746559419908,1.8103943898520343,0.9583333333333334,0.9166666666666666,0.9895833333333334
qwen,behavior_qualified,object,32,24,3.9568426962274352,3.654427668205954,4.270060683661655,1.0,1.0,1.0
qwen,behavior_qualified,object,33,24,2.329425341756396,2.163007865344466,2.504383299145622,0.9479166666666666,0.8854166666666666,1.0
qwen,behavior_qualified,object,34,24,0.2113755407061119,0.04627303727277987,0.3808714164458568,0.5208333333333334,0.4791666666666667,0.5625
qwen,behavior_qualified,object,35,24,0.7503142733267957,0.56441102390773,0.9143631450697917,0.6354166666666666,0.5729166666666666,0.7083333333333334
qwen,behavior_qualified,object,36,24,-0.32720539343240124,-0.5780691204452413,-0.07224344470362394,0.46875,0.40598958333333335,0.5208333333333334
qwen,behavior_qualified,knowledge,1,24,6.009243710044028e-06,-4.310224530854603e-05,5.5295160533811665e-05,0.4947916666666667,0.46875,0.5260416666666666
qwen,behavior_qualified,knowledge,2,24,2.8001958980894188e-05,-7.248554504334036e-05,0.00012828648533134865,0.5052083333333334,0.4791666666666667,0.5364583333333334
qwen,behavior_qualified,knowledge,3,24,0.0002730416484458444,8.766667007572896e-05,0.0004563774094094693,0.515625,0.484375,0.5520833333333334
qwen,behavior_qualified,knowledge,4,24,0.0005465562523265022,0.00011364821439201226,0.0009880486307035077,0.4947916666666667,0.4739583333333333,0.5104166666666666
qwen,behavior_qualified,knowledge,5,24,0.0011185998876802208,0.0003935521949188067,0.0018754669338098497,0.515625,0.4947916666666667,0.5416666666666666
qwen,behavior_qualified,knowledge,6,24,0.0021495673184593555,0.0009274219880656695,0.0033831580522625452,0.5052083333333334,0.4739583333333333,0.5364583333333334
qwen,behavior_qualified,knowledge,7,24,0.0015491309459321212,-0.00013213248506266045,0.00308477241875759,0.4947916666666667,0.4739583333333333,0.515625
qwen,behavior_qualified,knowledge,8,24,0.001455707514348129,-0.0005645960026110185,0.003418339041915405,0.5104166666666666,0.484375,0.5416666666666666
qwen,behavior_qualified,knowledge,9,24,0.0026116804413807847,-0.001065500228529962,0.005888296786482286,0.515625,0.4895833333333333,0.5416666666666666
qwen,behavior_qualified,knowledge,10,24,0.0009220826056358971,-0.001966669869155645,0.003674930349249429,0.4895833333333333,0.46875,0.5104166666666666
qwen,behavior_qualified,knowledge,11,24,-0.001285482809180394,-0.004921677225259679,0.002320028358371926,0.4739583333333333,0.4375,0.5104166666666666
qwen,behavior_qualified,knowledge,12,24,-0.0006804639900413733,-0.00574502457190348,0.004490458856647236,0.4791666666666667,0.4479166666666667,0.5052083333333334
qwen,behavior_qualified,knowledge,13,24,-0.0017101816532279896,-0.008697517460435263,0.005523511566207148,0.484375,0.4583333333333333,0.5104166666666666
qwen,behavior_qualified,knowledge,14,24,0.0017658398913529914,-0.008092961692697541,0.012268522290590514,0.5052083333333334,0.4739583333333333,0.546875
qwen,behavior_qualified,knowledge,15,24,0.0025948980279887662,-0.0067698596695360365,0.01113914724652808,0.5052083333333334,0.4635416666666667,0.5416666666666666
qwen,behavior_qualified,knowledge,16,24,4.348952158277278e-05,-0.012591700453716222,0.011626299930503578,0.5260416666666666,0.4947916666666667,0.5625
qwen,behavior_qualified,knowledge,17,24,0.001253860619423601,-0.01235367912158835,0.014116347222807229,0.5208333333333334,0.4895833333333333,0.552213541666666
qwen,behavior_qualified,knowledge,18,24,0.0038418796563443798,-0.009565275413963974,0.015712697256094556,0.5104166666666666,0.4895833333333333,0.53125
qwen,behavior_qualified,knowledge,19,24,0.00031036825384940747,-0.012260113423690246,0.012030472190235716,0.5,0.484375,0.515625
qwen,behavior_qualified,knowledge,20,24,-0.002339067723369224,-0.013857803622280077,0.008763314177485874,0.4947916666666667,0.4739583333333333,0.515625
qwen,behavior_qualified,knowledge,21,24,0.008076244278830353,-0.0064470124615278466,0.02292547627536504,0.5,0.4635416666666667,0.5364583333333334
qwen,behavior_qualified,knowledge,22,24,0.08437974450256064,0.055638690206979105,0.11235005568645057,0.515625,0.5,0.53125
qwen,behavior_qualified,knowledge,23,24,1.7495052120260273,1.3084721551140923,2.237723369390974,0.7291666666666666,0.6614583333333334,0.7970052083333327
qwen,behavior_qualified,knowledge,24,24,4.9997047315700875,3.6431169146472997,6.439082229868406,0.7760416666666666,0.7083333333333334,0.8385416666666666
qwen,behavior_qualified,knowledge,25,24,7.348199463682255,5.182392484384281,9.711149405684173,0.6822916666666666,0.6197916666666666,0.7395833333333334
qwen,behavior_qualified,knowledge,26,24,8.851821967555836,6.105415054647409,11.766294414596638,0.6666666666666666,0.6041666666666666,0.724088541666666
qwen,behavior_qualified,knowledge,27,24,119.25066620390866,82.49512143246443,157.27490853819367,0.8125,0.7083333333333334,0.90625
qwen,behavior_qualified,knowledge,28,24,288.89711406582506,244.82665194252726,337.77412704188043,0.890625,0.828125,0.9479166666666666
qwen,behavior_qualified,knowledge,29,24,321.44421840443584,273.2798480637992,374.13766585586905,0.8645833333333334,0.78125,0.9427083333333334
qwen,behavior_qualified,knowledge,30,24,372.26502133564435,317.35180279276517,431.40671258221886,0.859375,0.7760416666666666,0.9375
qwen,behavior_qualified,knowledge,31,24,533.9929390779384,447.0967221736208,625.8192432689556,0.796875,0.7083333333333334,0.8802083333333334
qwen,behavior_qualified,knowledge,32,24,3031.5982079291716,2591.5747035126583,3476.2664016564827,0.9375,0.875,1.0
qwen,behavior_qualified,knowledge,33,24,10638.815555735802,9361.201511775871,11931.097998453242,0.9739583333333334,0.9375,1.0
qwen,behavior_qualified,knowledge,34,24,18897.560992007468,17204.971243318436,20475.601495376366,1.0,1.0,1.0
qwen,behavior_qualified,knowledge,35,24,22588.264248679086,20413.07248323536,24579.943484014533,1.0,1.0,1.0
qwen,behavior_qualified,knowledge,36,24,26125.672917294025,23343.88481713324,28817.314615999618,1.0,1.0,1.0
gemma,behavior_qualified,parameter,1,24,0.12857310465423707,0.05982195762743777,0.19730727708358195,0.71875,0.625,0.8125
gemma,behavior_qualified,parameter,2,24,0.2255330601955774,0.1879735123221517,0.2609045325768633,0.90625,0.8333333333333334,0.96875
gemma,behavior_qualified,parameter,3,24,0.21356811335385886,0.11585706702976138,0.3073105932424428,0.6979166666666666,0.5833333333333334,0.8023437499999986
gemma,behavior_qualified,parameter,4,24,0.27229108684864833,0.2359660499853793,0.30707481017554134,0.8958333333333334,0.8333333333333334,0.9479166666666666
gemma,behavior_qualified,parameter,5,24,0.7765596413849613,0.7236323840950672,0.8309226697259778,0.9791666666666666,0.9479166666666666,1.0
gemma,behavior_qualified,parameter,6,24,1.0350021916866705,0.988101955834744,1.0865406162059257,1.0,1.0,1.0
gemma,behavior_qualified,parameter,7,24,1.7576428258507655,1.6232738986256123,1.891738881048177,0.9791666666666666,0.9479166666666666,1.0
gemma,behavior_qualified,parameter,8,24,2.699775844837431,2.624491732555463,2.7698718453791713,1.0,1.0,1.0
gemma,behavior_qualified,parameter,9,24,3.5484126272395713,3.495227792472409,3.6016356728812227,1.0,1.0,1.0
gemma,behavior_qualified,parameter,10,24,4.622880542944766,4.544267589824223,4.702862605442331,1.0,1.0,1.0
gemma,behavior_qualified,parameter,11,24,7.629752944615338,7.216425604626715,8.037729442109844,1.0,1.0,1.0
gemma,behavior_qualified,parameter,12,24,16.71277846718752,15.754403856400526,17.69431860067457,1.0,1.0,1.0
gemma,behavior_qualified,parameter,13,24,21.416322466219963,20.664338751372757,22.21083653562857,1.0,1.0,1.0
gemma,behavior_qualified,parameter,14,24,40.16664006651143,39.54108159560133,40.80654628602988,1.0,1.0,1.0
gemma,behavior_qualified,parameter,15,24,72.60613522983105,71.78326261156427,73.49698776777005,1.0,1.0,1.0
gemma,behavior_qualified,parameter,16,24,203.0953982737477,197.74025873982325,208.5973635612693,1.0,1.0,1.0
gemma,behavior_qualified,parameter,17,24,404.0476387346909,393.6828105508175,414.9139543825682,1.0,1.0,1.0
gemma,behavior_qualified,parameter,18,24,347.8967164972967,342.79039123416123,353.5691877535413,1.0,1.0,1.0
gemma,behavior_qualified,parameter,19,24,369.48476224807683,365.2558260319506,373.53408745310287,1.0,1.0,1.0
gemma,behavior_qualified,parameter,20,24,409.4477337321685,404.8941888926764,413.6817351944272,1.0,1.0,1.0
gemma,behavior_qualified,parameter,21,24,503.95681552044425,495.5503344919936,512.3339809443916,1.0,1.0,1.0
gemma,behavior_qualified,parameter,22,24,471.84111230432654,461.03186639184275,483.0533118584211,1.0,1.0,1.0
gemma,behavior_qualified,parameter,23,24,418.8372394112157,410.81883170970565,427.31001118570117,1.0,1.0,1.0
gemma,behavior_qualified,parameter,24,24,464.1466654215912,455.909454325446,472.64040618048654,1.0,1.0,1.0
gemma,behavior_qualified,parameter,25,24,392.7150171050154,383.58388061576017,401.98972450628355,0.9791666666666666,0.9375,1.0
gemma,behavior_qualified,parameter,26,24,366.730141431447,357.0975040853603,376.6420471640808,0.9166666666666666,0.84375,0.9791666666666666
gemma,behavior_qualified,parameter,27,24,355.6998677595183,341.1484408776314,369.5502032755578,0.8333333333333334,0.75,0.9166666666666666
gemma,behavior_qualified,parameter,28,24,325.4009860749412,310.73276098963277,339.5253431962567,0.6979166666666666,0.6041666666666666,0.7916666666666666
gemma,behavior_qualified,parameter,29,24,357.8937426554036,338.0167319274735,377.21892165056687,0.6875,0.59375,0.78125
gemma,behavior_qualified,parameter,30,24,398.3705741389542,376.8660538278087,419.12713561392644,0.625,0.5520833333333334,0.7083333333333334
gemma,behavior_qualified,parameter,31,24,391.7540287521524,362.81832566628844,419.63805292107946,0.5833333333333334,0.5208333333333334,0.65625
gemma,behavior_qualified,parameter,32,24,411.42914420653136,382.96458463402865,439.56722347184814,0.625,0.5520833333333334,0.7083333333333334
gemma,behavior_qualified,parameter,33,24,408.4588063631454,377.7704082019525,438.9670095361927,0.6354166666666666,0.5625,0.71875
gemma,behavior_qualified,parameter,34,24,411.8454337365388,379.9405751165423,444.0299898287235,0.59375,0.5208333333333334,0.6770833333333334
gemma,behavior_qualified,object,1,24,0.06085530679046003,-0.013832055286231175,0.13830317555287402,0.6458333333333334,0.5416666666666666,0.75
gemma,behavior_qualified,object,2,24,0.1598944169821942,0.034533669816803454,0.28653305292853176,0.6666666666666666,0.5625,0.7604166666666666
gemma,behavior_qualified,object,3,24,0.33629288267454305,0.24115491259401928,0.4325235885147611,0.7916666666666666,0.71875,0.8645833333333334
gemma,behavior_qualified,object,4,24,0.2134086318053682,0.16928996749994712,0.2613330510920585,0.8125,0.7291666666666666,0.8958333333333334
gemma,behavior_qualified,object,5,24,0.3426349516667579,0.261439961452252,0.4279458761254686,0.7604166666666666,0.6666666666666666,0.84375
gemma,behavior_qualified,object,6,24,-0.23231236519171472,-0.46453342420962196,-0.019475580303473593,0.3958333333333333,0.3229166666666667,0.46875
gemma,behavior_qualified,object,7,24,0.6395387216613115,0.5507672529008981,0.7364189550013678,0.875,0.8125,0.9270833333333334
gemma,behavior_qualified,object,8,24,-1.5324382950187065,-1.818872099749409,-1.2367014552933384,0.11458333333333333,0.06223958333333335,0.17708333333333334
gemma,behavior_qualified,object,9,24,0.873879144721824,0.7942824181211077,0.9566492991639746,0.96875,0.9270833333333334,1.0
gemma,behavior_qualified,object,10,24,-0.0023628132568836724,-0.18916665085910528,0.19414270495564454,0.3854166666666667,0.28125,0.4895833333333333
gemma,behavior_qualified,object,11,24,2.708111464017493,2.0626642496559264,3.369817203375417,0.8854166666666666,0.8229166666666666,0.9479166666666666
gemma,behavior_qualified,object,12,24,2.533448496896034,2.1230124284983845,2.962938902286773,0.8854166666666666,0.8229166666666666,0.9375
gemma,behavior_qualified,object,13,24,1.994706027785167,1.781497609137633,2.2003097856938494,0.8125,0.75,0.875
gemma,behavior_qualified,object,14,24,6.751222254828613,6.469801187830643,7.015351937971183,0.8958333333333334,0.8229166666666666,0.9583333333333334
gemma,behavior_qualified,object,15,24,9.437963554396157,8.987408310322525,9.848276466671598,0.96875,0.9270833333333334,1.0
gemma,behavior_qualified,object,16,24,20.89664384129881,17.950792233571843,23.8356214350834,0.7604166666666666,0.6875,0.8333333333333334
gemma,behavior_qualified,object,17,24,58.29637542205825,49.3753380686461,67.03212700774813,0.75,0.6666666666666666,0.8333333333333334
gemma,behavior_qualified,object,18,24,21.424835358845062,17.82669612590404,25.215101141748956,0.7916666666666666,0.7291666666666666,0.8541666666666666
gemma,behavior_qualified,object,19,24,13.906931901966743,9.43131924540075,18.446585188242253,0.6979166666666666,0.6145833333333334,0.78125
gemma,behavior_qualified,object,20,24,7.402167850853746,2.8563560707631166,12.089328245779837,0.6041666666666666,0.53125,0.6770833333333334
gemma,behavior_qualified,object,21,24,13.34861997611974,2.7116390867561715,25.366990236320266,0.5520833333333334,0.4791666666666667,0.6354166666666666
gemma,behavior_qualified,object,22,24,73.18724188369302,64.5180448396172,82.75936672082052,0.84375,0.7916666666666666,0.8958333333333334
gemma,behavior_qualified,object,23,24,59.831514599618906,51.63637089638927,68.42990189992912,0.8125,0.7395833333333334,0.8854166666666666
gemma,behavior_qualified,object,24,24,42.936342212426574,36.56888796698454,49.519765858942066,0.8541666666666666,0.7708333333333334,0.9270833333333334
gemma,behavior_qualified,object,25,24,41.39265326834865,31.749062837245976,50.702576678561556,0.6458333333333334,0.5729166666666666,0.71875
gemma,behavior_qualified,object,26,24,9.215914236314571,-5.569453202493252,23.757068310350625,0.5104166666666666,0.4375,0.5729166666666666
gemma,behavior_qualified,object,27,24,18.834404208218483,3.918635496423901,32.40239222347977,0.5520833333333334,0.4791666666666667,0.625
gemma,behavior_qualified,object,28,24,0.7503075219772377,-13.128483838582417,13.339048593520022,0.5104166666666666,0.4479166666666667,0.5625
gemma,behavior_qualified,object,29,24,19.0148919846572,-0.9224483680872153,37.845634906676,0.4791666666666667,0.40625,0.5416666666666666
gemma,behavior_qualified,object,30,24,-3.1736912035125706,-17.82104293378191,11.153825859021243,0.5208333333333334,0.46875,0.5833333333333334
gemma,behavior_qualified,object,31,24,37.69206662348445,18.837626117464563,55.46115408531565,0.5520833333333334,0.5,0.6145833333333334
gemma,behavior_qualified,object,32,24,47.31029996642835,29.748288637305286,63.88522447582024,0.5208333333333334,0.46875,0.5833333333333334
gemma,behavior_qualified,object,33,24,18.41650818266076,-10.429587023826272,49.07139191206624,0.5520833333333334,0.46875,0.625
gemma,behavior_qualified,object,34,24,-337.4144247556073,-415.73099067412363,-257.5587619846144,0.3854166666666667,0.3020833333333333,0.46875
gemma,behavior_qualified,knowledge,1,24,-0.4024282151379621,-1.2816516798969682,0.4874819465440504,0.4739583333333333,0.4322916666666667,0.515625
gemma,behavior_qualified,knowledge,2,24,0.5216458927840604,-1.2286775332559592,2.352702321479322,0.53125,0.4895833333333333,0.5729166666666666
gemma,behavior_qualified,knowledge,3,24,0.3705221011417397,-2.275275113222586,2.9126846523459196,0.5104166666666666,0.4739583333333333,0.546875
gemma,behavior_qualified,knowledge,4,24,-1.4990439356594478,-4.958115023592804,2.167554417022837,0.4947916666666667,0.4635416666666667,0.53125
gemma,behavior_qualified,knowledge,5,24,5.216822427287512,-28.083746200443642,37.51974982321914,0.5052083333333334,0.4583333333333333,0.5520833333333334
gemma,behavior_qualified,knowledge,6,24,-13.347238286708787,-27.375209555006595,-0.6244449353213977,0.4791666666666667,0.4270833333333333,0.5260416666666666
gemma,behavior_qualified,knowledge,7,24,-1.7753976502766253,-24.87273955075848,20.287273991426183,0.4947916666666667,0.4479166666666667,0.5364583333333334
gemma,behavior_qualified,knowledge,8,24,-5.658976097824062,-38.627321067003386,22.356558378559036,0.5,0.46875,0.53125
gemma,behavior_qualified,knowledge,9,24,-32.33329622525117,-65.14474628284053,-0.1091290541226784,0.5,0.4739583333333333,0.53125
gemma,behavior_qualified,knowledge,10,24,-256.4576177208217,-556.4576414850164,22.998535042612534,0.453125,0.4114583333333333,0.4947916666666667
gemma,behavior_qualified,knowledge,11,24,-86.05828608976041,-514.6564805993033,319.3593421469056,0.4947916666666667,0.4427083333333333,0.546875
gemma,behavior_qualified,knowledge,12,24,260.1635339620191,-507.09207199765456,1026.9758110319256,0.484375,0.4479166666666667,0.5208333333333334
gemma,behavior_qualified,knowledge,13,24,267.78085607041754,-839.8366941966101,1379.2818816407878,0.515625,0.4791666666666667,0.5572916666666666
gemma,behavior_qualified,knowledge,14,24,3723.7066466709107,-642.7491217282349,8260.405196727766,0.5052083333333334,0.4635416666666667,0.546875
gemma,behavior_qualified,knowledge,15,24,-2874.0196390400347,-10554.803456278887,4133.552156630086,0.5260416666666666,0.4739583333333333,0.578125
gemma,behavior_qualified,knowledge,16,24,13510.256241473056,4726.756584811014,21768.85096571737,0.515625,0.4791666666666667,0.5572916666666666
gemma,behavior_qualified,knowledge,17,24,66412.24468213321,49478.731836349514,83270.23122939344,0.7604166666666666,0.6875,0.828125
gemma,behavior_qualified,knowledge,18,24,129842.57562975957,100291.18951287102,160919.57321042108,0.8854166666666666,0.8020833333333334,0.9635416666666666
gemma,behavior_qualified,knowledge,19,24,126140.36410501855,95714.9801797573,158274.35214792794,0.8125,0.734375,0.8854166666666666
gemma,behavior_qualified,knowledge,20,24,95093.7545810442,72150.274248537,118619.20988854975,0.7916666666666666,0.7083333333333334,0.8697916666666666
gemma,behavior_qualified,knowledge,21,24,349369.69867595984,266865.51161806326,433395.9093812844,0.9166666666666666,0.8541666666666666,0.96875
gemma,behavior_qualified,knowledge,22,24,494560.10118825216,390864.3435157281,599137.4144147525,0.9270833333333334,0.8489583333333334,0.9895833333333334
gemma,behavior_qualified,knowledge,23,24,727783.16144116,619283.1676733445,845508.2545548776,0.9947916666666666,0.984375,1.0
gemma,behavior_qualified,knowledge,24,24,916975.7859981857,779095.5358346981,1062929.8345477537,0.9895833333333334,0.9739583333333334,1.0
gemma,behavior_qualified,knowledge,25,24,4955481.466775139,4507127.551288885,5469349.319370493,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,26,24,8459666.55340286,7705379.080267532,9307058.23987564,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,27,24,14705574.16449154,13566925.445431374,15867360.15182308,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,28,24,33622367.65740492,29990333.00764311,37186363.079885095,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,29,24,51850063.19710406,47502847.206012875,56326856.68606664,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,30,24,81437281.76524909,75399779.14617088,87749460.409283,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,31,24,109011949.13977225,100352538.59063715,118042423.89744188,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,32,24,119382100.06174128,110725251.09951085,128149268.03107849,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,33,24,129910417.2438249,121499676.84568109,138611117.30462438,1.0,1.0,1.0
gemma,behavior_qualified,knowledge,34,24,141472594.3477224,132607902.94858652,150367440.03223163,1.0,1.0,1.0
llama,behavior_qualified,parameter,1,24,0.001358713905768449,0.0012731149914198979,0.0014414102724054903,1.0,1.0,1.0
llama,behavior_qualified,parameter,2,24,0.005635685576141949,0.005517091925930935,0.005766965212910472,1.0,1.0,1.0
llama,behavior_qualified,parameter,3,24,0.007905791588623904,0.007709460417212537,0.008112510333572291,1.0,1.0,1.0
llama,behavior_qualified,parameter,4,24,0.01980341248371677,0.01956109420370624,0.02002823647020855,1.0,1.0,1.0
llama,behavior_qualified,parameter,5,24,0.038760121953298345,0.03819458663503621,0.03929737705766558,1.0,1.0,1.0
llama,behavior_qualified,parameter,6,24,0.0598584348833322,0.059200871054670576,0.06044380306510372,1.0,1.0,1.0
llama,behavior_qualified,parameter,7,24,0.08011783310239583,0.07922216107461587,0.08101980160001603,1.0,1.0,1.0
llama,behavior_qualified,parameter,8,24,0.09070347053366244,0.08990519883451846,0.09150639596378207,1.0,1.0,1.0
llama,behavior_qualified,parameter,9,24,0.11510335147833757,0.11420533900104864,0.1160889190577513,1.0,1.0,1.0
llama,behavior_qualified,parameter,10,24,0.14521410782239577,0.14433479290319795,0.14613337597087625,1.0,1.0,1.0
llama,behavior_qualified,parameter,11,24,0.17797487631066536,0.17633406485769315,0.17952464367644935,1.0,1.0,1.0
llama,behavior_qualified,parameter,12,24,0.29570319924082306,0.2917885279177878,0.2994646292908688,1.0,1.0,1.0
llama,behavior_qualified,parameter,13,24,0.5183583160523173,0.5111192938494679,0.5248892042230264,1.0,1.0,1.0
llama,behavior_qualified,parameter,14,24,0.927205095198507,0.9087635375025287,0.945224230351994,1.0,1.0,1.0
llama,behavior_qualified,parameter,15,24,1.2317461667261265,1.2012329370134818,1.2613405695203368,1.0,1.0,1.0
llama,behavior_qualified,parameter,16,24,1.0712212001787973,1.0462835610229515,1.0955191240629147,1.0,1.0,1.0
llama,behavior_qualified,parameter,17,24,1.0540808390999898,1.0279891308848763,1.0793469415865076,1.0,1.0,1.0
llama,behavior_qualified,parameter,18,24,1.0078214302125181,0.9809427425834593,1.0324817651720593,1.0,1.0,1.0
llama,behavior_qualified,parameter,19,24,1.0885853342077456,1.060027131765916,1.115432092346113,1.0,1.0,1.0
llama,behavior_qualified,parameter,20,24,1.3636576985359863,1.3257610231730512,1.3991616630639119,1.0,1.0,1.0
llama,behavior_qualified,parameter,21,24,1.4168846818485479,1.3776567955491448,1.453356611916205,1.0,1.0,1.0
llama,behavior_qualified,parameter,22,24,1.4699219839749411,1.432920582086606,1.504166451488325,1.0,1.0,1.0
llama,behavior_qualified,parameter,23,24,1.5450262488784876,1.5068872783583107,1.5807533002178726,0.9895833333333334,0.96875,1.0
llama,behavior_qualified,parameter,24,24,1.5159990949755502,1.474227600930362,1.5562926284937368,0.9791666666666666,0.9479166666666666,1.0
llama,behavior_qualified,parameter,25,24,1.584929152011376,1.5403093169607172,1.6289437997175509,0.96875,0.9270833333333334,1.0
llama,behavior_qualified,parameter,26,24,1.680727834972263,1.6341160111076174,1.7290311403347396,0.96875,0.9270833333333334,1.0
llama,behavior_qualified,parameter,27,24,1.6851033154515227,1.6298533777654227,1.7438780369281066,0.9479166666666666,0.90625,0.9895833333333334
llama,behavior_qualified,parameter,28,24,1.2821752110617346,1.2193920752268999,1.3488922277010371,0.7916666666666666,0.7395833333333334,0.84375
llama,behavior_qualified,object,1,24,0.001601812283928069,0.0015268300493080523,0.0016849729394644503,1.0,1.0,1.0
llama,behavior_qualified,object,2,24,0.0027082664208975277,0.002606867188338311,0.002814141019320423,1.0,1.0,1.0
llama,behavior_qualified,object,3,24,0.004086668111239315,0.003913884545018422,0.004232401577447026,1.0,1.0,1.0
llama,behavior_qualified,object,4,24,0.008675564285480575,0.008495892930273833,0.008850051978339404,1.0,1.0,1.0
llama,behavior_qualified,object,5,24,0.00951252072275897,0.0090768152158335,0.009897971591386773,0.7395833333333334,0.65625,0.8229166666666666
llama,behavior_qualified,object,6,24,0.008574760594921398,0.008155651825737756,0.009073317000602408,0.8958333333333334,0.8333333333333334,0.9479166666666666
llama,behavior_qualified,object,7,24,0.0076513415100054145,0.007176771086894573,0.008112665705847632,0.8854166666666666,0.8125,0.9479166666666666
llama,behavior_qualified,object,8,24,0.007677343939904967,0.007314476245212235,0.00807051888639785,0.7604166666666666,0.6770833333333334,0.84375
llama,behavior_qualified,object,9,24,0.007708346439175204,0.007091042396039914,0.008367766202271889,0.7395833333333334,0.6666666666666666,0.8125
llama,behavior_qualified,object,10,24,0.005099073725548457,0.004142397217777929,0.0059720315279507795,0.6354166666666666,0.5625,0.7083333333333334
llama,behavior_qualified,object,11,24,0.020691763324195072,0.019578360106527894,0.02173328615238426,0.71875,0.6458333333333334,0.7916666666666666
llama,behavior_qualified,object,12,24,0.03772359794717262,0.03595135495116783,0.03954862099010323,0.71875,0.65625,0.7916666666666666
llama,behavior_qualified,object,13,24,0.06908870533852497,0.06631185362291103,0.07217919525307626,0.90625,0.8541666666666666,0.9479166666666666
llama,behavior_qualified,object,14,24,0.12805271589571954,0.1177508651040793,0.13832719350601178,0.96875,0.9270833333333334,1.0
llama,behavior_qualified,object,15,24,0.22217346724269615,0.20646004320160652,0.23821787847963166,0.9270833333333334,0.875,0.96875
llama,behavior_qualified,object,16,24,0.3983747706800896,0.3801218262301027,0.4160166800072156,1.0,1.0,1.0
llama,behavior_qualified,object,17,24,0.36534451613521474,0.3470949208157114,0.38400385568281337,1.0,1.0,1.0
llama,behavior_qualified,object,18,24,0.33999996605282856,0.3206797141955884,0.35997590721383343,1.0,1.0,1.0
llama,behavior_qualified,object,19,24,0.2561618986628241,0.2424002296991341,0.2702778825107941,0.9791666666666666,0.9479166666666666,1.0
llama,behavior_qualified,object,20,24,0.3537155847387374,0.3321708780563362,0.37562604162815716,0.96875,0.9270833333333334,1.0
llama,behavior_qualified,object,21,24,0.3391974058370862,0.31526525496707963,0.3634121244063418,0.9479166666666666,0.90625,0.9895833333333334
llama,behavior_qualified,object,22,24,0.2433267069537508,0.22389911778958724,0.26196901490383273,0.8229166666666666,0.7395833333333334,0.90625
llama,behavior_qualified,object,23,24,0.29570401604560487,0.2711036850564595,0.319947150260768,0.8020833333333334,0.7083333333333334,0.8958333333333334
llama,behavior_qualified,object,24,24,0.2247734573146097,0.2010028857063034,0.24852765813727645,0.7291666666666666,0.6354166666666666,0.8229166666666666
llama,behavior_qualified,object,25,24,0.2155326869600019,0.18993415485247894,0.23952461909216,0.7291666666666666,0.6354166666666666,0.8229166666666666
llama,behavior_qualified,object,26,24,0.16171684125252703,0.13709809695876976,0.18639175460602211,0.71875,0.625,0.8125
llama,behavior_qualified,object,27,24,0.11657499242195994,0.088722052026787,0.1432016820148748,0.6458333333333334,0.5729166666666666,0.7291666666666666
llama,behavior_qualified,object,28,24,-0.03382147983497911,-0.05104622253598841,-0.017240478771360594,0.46875,0.40625,0.5208333333333334
llama,behavior_qualified,knowledge,1,24,1.0735025549971461e-07,-9.696259311908794e-07,1.089491604489006e-06,0.5,0.4791666666666667,0.5208333333333334
llama,behavior_qualified,knowledge,2,24,1.1512232542069265e-06,-3.5553045554100675e-06,6.384652028638482e-06,0.4947916666666667,0.484375,0.5
llama,behavior_qualified,knowledge,3,24,6.553460176898309e-06,-4.328701076398508e-06,1.8756419926072953e-05,0.4895833333333333,0.453125,0.5260416666666666
llama,behavior_qualified,knowledge,4,24,4.620764229912282e-05,7.2690417520485325e-06,9.214512528880397e-05,0.5052083333333334,0.4739583333333333,0.53125
llama,behavior_qualified,knowledge,5,24,-1.212052211484974e-06,-8.446570078982921e-05,8.818628263422172e-05,0.5,0.46875,0.53125
llama,behavior_qualified,knowledge,6,24,-3.499694109147369e-05,-0.000140551260377228,8.393657753913473e-05,0.4895833333333333,0.4583333333333333,0.5208333333333334
llama,behavior_qualified,knowledge,7,24,-4.4767288272851336e-05,-0.00013954114316826866,5.0824281470339894e-05,0.453125,0.4166666666666667,0.4845052083333326
llama,behavior_qualified,knowledge,8,24,-3.0219805618495257e-05,-0.00016212781022583461,0.00011438103604556686,0.5052083333333334,0.4635416666666667,0.546875
llama,behavior_qualified,knowledge,9,24,-1.0741798026476314e-05,-0.00015024841050414057,0.00012172384131569594,0.4947916666666667,0.46875,0.515625
llama,behavior_qualified,knowledge,10,24,2.5442403511987744e-05,-0.0002167484739402424,0.0002730054502080741,0.5052083333333334,0.46875,0.546875
llama,behavior_qualified,knowledge,11,24,8.177845423536669e-05,-0.00021849789315335003,0.0003943245619060092,0.5260416666666666,0.484375,0.5677083333333334
llama,behavior_qualified,knowledge,12,24,0.021580265120671044,0.015035096807347744,0.028515863246305635,0.6354166666666666,0.59375,0.6822916666666666
llama,behavior_qualified,knowledge,13,24,0.03845627544736394,0.027095602684054653,0.0504852813492562,0.6197916666666666,0.5885416666666666,0.65625
llama,behavior_qualified,knowledge,14,24,0.5837924993926819,0.4699244974689164,0.7050264535180761,0.8697916666666666,0.796875,0.9375
llama,behavior_qualified,knowledge,15,24,2.9592469831065196,2.3720720538137057,3.5933896622358583,0.9375,0.8802083333333334,0.9895833333333334
llama,behavior_qualified,knowledge,16,24,7.049545555065076,6.210807671920581,7.88582803766682,0.984375,0.9583333333333334,1.0
llama,behavior_qualified,knowledge,17,24,8.311218720206549,7.516919244031654,9.13883681273231,0.9791666666666666,0.9479166666666666,1.0
llama,behavior_qualified,knowledge,18,24,9.050831336477136,8.148934852082862,10.021665130461773,0.9791666666666666,0.9479166666666666,1.0
llama,behavior_qualified,knowledge,19,24,18.69509139409153,16.036148444320133,21.279099261698562,1.0,1.0,1.0
llama,behavior_qualified,knowledge,20,24,24.026820096507446,21.249502622549223,26.69029709424455,1.0,1.0,1.0
llama,behavior_qualified,knowledge,21,24,29.547822327159025,26.285526624710595,32.68792028609701,1.0,1.0,1.0
llama,behavior_qualified,knowledge,22,24,56.935744873044406,50.838556920467894,62.767787212157785,1.0,1.0,1.0
llama,behavior_qualified,knowledge,23,24,124.3905169289114,109.81818342691508,138.36141129984864,1.0,1.0,1.0
llama,behavior_qualified,knowledge,24,24,181.27588095199215,162.61512058282509,199.61875973325965,1.0,1.0,1.0
llama,behavior_qualified,knowledge,25,24,242.70310008915862,228.26671887660606,256.7507904551518,1.0,1.0,1.0
llama,behavior_qualified,knowledge,26,24,326.2346718634364,309.06920207312373,342.88464363940454,1.0,1.0,1.0
llama,behavior_qualified,knowledge,27,24,463.54870767080337,446.6412228440473,481.43868452268435,1.0,1.0,1.0
llama,behavior_qualified,knowledge,28,24,666.5025296509262,639.272858966093,696.0621962806342,1.0,1.0,1.0


==> anc/figures/expanded_evidence_v1/sources.json <==
{
  "Qwen": {
    "bundle": "当前论文实验009_Qwen新国家对_完整_20260905",
    "files": {
      "analysis/registered_windows.csv": "3542b66a25add41bcea94fde38b99cc387fd1cbef6ac9ba824f7db01b5012d15",
      "analysis/layerwise.csv": "163857fa393be96b2976ed1cebe8187f5183af0ac91ecd3e3f9ef065571e3b5a",
      "analysis/natural_pointing.csv": "f3ce700bf184da0098ead9710cf3099b25efe102c855a46b48d3af7c0627b61b",
      "results/qwen/primary/shard-0/layerwise_rows.jsonl": "34e88fd2405b18449d9f246bd62695a66ab040c2e89a4b60ef621d43477d3746",
      "contract.json": "16bdb4eed530eb82d6188804fc858b7c1c11da6ebb7785dd57a8d535e89a08ae",
      "completed_results_manifest.json": "795d3529d34aa288555337738b7a325e668313fd031d67d6d21bb3457a308ac3"
    },
    "earlier_layers": [
      29,
      31
    ],
    "later_layers": [
      32,
      34
    ]
  },
  "Gemma": {
    "bundle": "当前论文实验009_Gemma新国家对_完整_20260905",
    "files": {
      "analysis/registered_windows.csv": "8747048e70de11a337a794dc170240951d74a923e891d20e6d0e07943d2031c5",
      "analysis/layerwise.csv": "9e3ab19b62155485c67ca31fa731b203c92e78be5cdce073ab76b2206b9ecc52",
      "analysis/natural_pointing.csv": "b31bd55a0122fce922e44d4f17151cfeab00494329592ce21f5923437382acee",
      "results/gemma/primary/shard-0/layerwise_rows.jsonl": "4374f583351a0eed44d3339de018cd13801f7b7dc25b729210bf3325d77dbbdb",
      "contract.json": "ebfd7e2024a8cb3b70c5af37d9087b766088f91bd797ff80e9a905b925e7333f",
      "completed_results_manifest.json": "e26097bad5eee50d6852d886a6c052bf434b016dc7885c66ea2d769b58b87bec"
    },
    "earlier_layers": [
      24
    ],
    "later_layers": [
      25,
      30
    ]
  },
  "Llama": {
    "bundle": "当前论文实验009_Llama新国家对_完整_20260905",
    "files": {
      "analysis/registered_windows.csv": "4983438c28bb533547ca39a938c059bc22ea9a95e27208d60dd957e6c1adc9a7",
      "analysis/layerwise.csv": "0196ab6b7958e30206b131182b497c619bc5e12390fa2b2e032f108abb519f62",
      "analysis/natural_pointing.csv": "3806d9d9141b08e0dffb2cdd9146905084aedb08af635ee4b2ecd8651c774c15",
      "results/llama/primary/shard-0/layerwise_rows.jsonl": "4f006217ed777507b3f6bf142745958f805a8d485c73acd902b8ddb83825e4d8",
      "contract.json": "8bbdcd28d103f07563986c5c9b3db4f7a6c96e29114f6a514cca58b62699da17",
      "completed_results_manifest.json": "c664aad5bd7f36aa8e4c98baab973271c61e6b51417eb0cec40314458ace0f9e"
    },
    "earlier_layers": [
      15,
      24
    ],
    "later_layers": [
      28
    ]
  },
  "013": {
    "bundle": "当前论文实验013_请求标签置换对照_完整_20260905",
    "files": {
      "analysis/registered_window.csv": "350a7c2eec5b3ad7426d232d0afa8690211c1ce6a764f9b7838a478c6cdae7d2",
      "analysis/layerwise_specificity.csv": "0d576833bbbf15da5ea3b3971e3ccb3bad31eeefcc5ec893605501f6300449e5"
    }
  },
  "014": {
    "bundle": "当前论文实验014_量化后随机长度对照_完整_20260905",
    "files": {
      "analysis/effects.csv": "bdded9195eee715276a56331171ed65d0039f784511126fa37d640187d77fd44",
      "analysis/decision.json": "01ddb0a9ac79877ce8c70cc2c6c9d36c028413cbe4ecc408583b092677d5c59e"
    }
  },
  "010": {
    "bundle": "当前论文实验010_连续删除_完整_20260905",
    "files": {
      "analysis/contrasts.csv": "88f268b9955a174f544b6da36b97c8fe52444cfddf9100ba4484c9da1dedcafb",
      "analysis/effects.csv": "900f9ab890a071d1fadd2a91b99e56b4703545151189e2c14f3627eaa59caed7"
    }
  }
}

==> anc/figures/expanded_evidence_v1/windows.csv <==
model,population,metric,pairs,estimate,ci_low,ci_high,qualified_sample_requirement_met,raw_route_early,raw_route_late,raw_knowledge_late
qwen,behavior_qualified,early_route,24,0.5146484263412011,0.40332032950075813,0.5774820587062215,True,0.5605468254748066,-0.0784505311226648,6.432942664870457
qwen,behavior_qualified,late_route,24,-0.15462237223500117,-0.2145345281492606,-0.11295569976106208,True,0.5605468254748066,-0.0784505311226648,6.432942664870457
qwen,behavior_qualified,route_early_minus_late,24,0.6692707985762023,0.5598794536017478,0.7578368436473247,True,0.5605468254748066,-0.0784505311226648,6.432942664870457
qwen,behavior_qualified,late_knowledge,24,6.035481786554887,5.583166513797431,6.437540666824974,True,0.5605468254748066,-0.0784505311226648,6.432942664870457
qwen,behavior_qualified,late_knowledge_minus_route,24,6.190104158789888,5.737597575212217,6.598673514145657,True,0.5605468254748066,-0.0784505311226648,6.432942664870457
gemma,behavior_qualified,early_route,24,3.27994794059789,2.8527994887606596,3.681054710531033,True,3.4628906687064274,0.07161456565226337,14.898437508342859
gemma,behavior_qualified,late_route,24,-0.14778647373204964,-0.29884445157399864,-0.05727538569028762,True,3.4628906687064274,0.07161456565226337,14.898437508342859
gemma,behavior_qualified,route_early_minus_late,24,3.4277344143299397,3.031233712855332,3.8457031343596633,True,3.4628906687064274,0.07161456565226337,14.898437508342859
gemma,behavior_qualified,late_knowledge,24,13.269856754675796,12.364583310552758,13.889095040360123,True,3.4628906687064274,0.07161456565226337,14.898437508342859
gemma,behavior_qualified,late_knowledge_minus_route,24,13.417643228407846,12.518457027005221,14.06519370236334,True,3.4628906687064274,0.07161456565226337,14.898437508342859
llama,behavior_qualified,early_route,24,0.10188805343750573,0.07503254358902325,0.11995857856185425,True,0.10986332195102477,0.017578186429015357,8.798502625120213
llama,behavior_qualified,late_route,24,-0.010091115017682263,-0.03580725180504108,0.010416685936259756,True,0.10986332195102477,0.017578186429015357,8.798502625120213
llama,behavior_qualified,route_early_minus_late,24,0.11197916845518799,0.07534991758303515,0.14437262179572294,True,0.10986332195102477,0.017578186429015357,8.798502625120213
llama,behavior_qualified,late_knowledge,24,8.281249997271214,8.053369140132762,8.453483123232255,True,0.10986332195102477,0.017578186429015357,8.798502625120213
llama,behavior_qualified,late_knowledge_minus_route,24,8.291341112288896,8.065755190606732,8.46713056721579,True,0.10986332195102477,0.017578186429015357,8.798502625120213


==> anc/figures/narrow_lifecycle_v2/README.md <==
# 狭义参数检索路由逐层数据图

本组图只使用实验030已经汇总的数值，不进行新模型推理、重新拟合、平滑或逐曲线归一化。

- `continent_noun.pdf`：正文三模型洲别名词生命周期。上排为正确指向比例，中排为相对随机改动的答案作用，下排为相同两条路由曲线的放大纵轴。
- `continent_adjective.pdf`、`continent_code.pdf`：附录两种回答格式。Gemma代码任务以灰色列标为诊断结果。
- `later_knowledge.pdf`：正文参数检索方向删除后，各后层目标知识的变化。每个模型独立设置色标，不比较跨模型原始分数大小。
- `lifecycle_data.csv`、`later_knowledge_data.csv`：绘图使用的原字段子集，不把重新装载副本当作额外样本。
- `manifest.json`：来源文件、绘图脚本及图形与数据副本的SHA-256校验值。
- `model_contracts.json`：原三模型实验合同与来源文件校验值，记录实际使用的配置、分词器和权重文件散列；不以新的模型版本替换旧实验身份。

曲线均值来自验证甲和验证乙。阴影是两组数值之间的范围，不是置信区间。橙色虚线保留全部对象选择候选数值，包括没有通过辅助校准的层；不能仅凭曲线大于零宣布该层得到确认。热图黑点表示选择与两组验证都为正，不表示统计显著性。缺失的非后续层组合留空，不补零。

图注分别保存在正文 `results_functional_separation.tex`、`results_progressive_formation.tex` 和附录 `narrow_routing_details.tex`；图内不放解释性段落。

从仓库根目录复现已有数据图：

```powershell
python -X utf8 tools/plot_narrow_lifecycle.py
```

重新抽取实验030源数据时，增加 `--source-root`，指定包含 `component_lifecycle_curves.csv` 和 `downstream_knowledge_control_matrix.csv` 的目录。原始实验文件不被改动。


==> anc/figures/narrow_lifecycle_v2/later_knowledge_data.csv <==
model_key,split,source_layer,receiver_layer,knowledge_control_score_mean
gemma,selection,1,2,-5.446257412433624
gemma,selection,1,3,2.4704768657684326
gemma,selection,1,4,13.512799580891928
gemma,selection,1,5,3.390188376108805
gemma,selection,1,6,-40.89356676737467
gemma,selection,1,7,-0.9978192647298179
gemma,selection,1,8,-0.5707473754882812
gemma,selection,1,9,-169.89205678304037
gemma,selection,1,10,-682.3633524576824
gemma,selection,1,11,-0.6622212727864962
gemma,selection,1,12,-1.611175537109375
gemma,selection,1,13,-5457.701644897461
gemma,selection,1,14,-8196.638997395832
gemma,selection,1,15,-16407.100626627605
gemma,selection,1,16,-16223.402832031252
gemma,selection,1,17,-21588.802408854168
gemma,selection,1,18,2649.221354166667
gemma,selection,1,19,8250.286458333334
gemma,selection,1,20,16277.695963541668
gemma,selection,1,21,17007.7734375
gemma,selection,1,22,-5008.6953125
gemma,selection,1,23,-30625.723958333332
gemma,selection,1,24,-36877.895833333336
gemma,selection,1,25,-50308.125
gemma,selection,1,26,-5273.458333333334
gemma,selection,1,27,-17379.666666666664
gemma,selection,1,28,37700.33333333334
gemma,selection,1,29,9856.833333333314
gemma,selection,1,30,-61574.0
gemma,selection,1,31,-145047.0
gemma,selection,1,32,-103472.66666666669
gemma,selection,1,33,64772.0
gemma,selection,1,34,-208.77652994791669
gemma,selection,2,3,2.618172327677409
gemma,selection,2,4,1.9318291346232095
gemma,selection,2,5,-167.90408341089886
gemma,selection,2,6,-84.6896940867106
gemma,selection,2,7,-131.35604031880698
gemma,selection,2,8,-3.070864359537836
gemma,selection,2,9,2.301470438639342
gemma,selection,2,10,-674.8394877115885
gemma,selection,2,11,-679.1712239583334
gemma,selection,2,12,-5449.409352620443
gemma,selection,2,13,2755.9785690307617
gemma,selection,2,14,-8146.860026041666
gemma,selection,2,15,-21809.8125
gemma,selection,2,16,-26997.338541666664
gemma,selection,2,17,-37690.40104166667
gemma,selection,2,18,-22062.834635416668
gemma,selection,2,19,-5734.657552083333
gemma,selection,2,20,2955.36328125
gemma,selection,2,21,13688.533854166668
gemma,selection,2,22,-277.5546875
gemma,selection,2,23,-85598.5
gemma,selection,2,24,-85680.109375
gemma,selection,2,25,-96701.58333333333
gemma,selection,2,26,-57620.58333333333
gemma,selection,2,27,-114725.08333333334
gemma,selection,2,28,-370887.5
gemma,selection,2,29,-215272.8333333333
gemma,selection,2,30,-218709.66666666663
gemma,selection,2,31,-652783.3333333334
gemma,selection,2,32,-723851.6666666666
gemma,selection,2,33,-475990.3333333333
gemma,selection,2,34,-103.28385416666666
gemma,selection,3,4,-0.24628814061482746
gemma,selection,3,5,-85.33625014623006
gemma,selection,3,6,-44.944463094075516
gemma,selection,3,7,-89.88168239593506
gemma,selection,3,8,-3.6786397298177462
gemma,selection,3,9,-343.9684829711914
gemma,selection,3,10,-683.7516174316405
gemma,selection,3,11,-1369.0599161783855
gemma,selection,3,12,-10913.893371582031
gemma,selection,3,13,-8194.727742513021
gemma,selection,3,14,-5429.313151041667
gemma,selection,3,15,-5445.0360107421875
gemma,selection,3,16,-89.61995442708394
gemma,selection,3,17,-145.85286458333212
gemma,selection,3,18,-2601.352864583334
gemma,selection,3,19,-30398.667968750004
gemma,selection,3,20,-33215.431640625
gemma,selection,3,21,-39628.208333333336
gemma,selection,3,22,-64954.79947916667
gemma,selection,3,23,-38979.21875
gemma,selection,3,24,-10490.645833333332
gemma,selection,3,25,-53067.91666666667
gemma,selection,3,26,-90652.79166666666
gemma,selection,3,27,-150503.33333333334
gemma,selection,3,28,-248720.0
gemma,selection,3,29,-116729.5
gemma,selection,3,30,-140717.6666666667
gemma,selection,3,31,-267549.6666666666
gemma,selection,3,32,-818914.3333333334
gemma,selection,3,33,-543414.3333333334
gemma,selection,3,34,56.13444010416666
gemma,selection,4,5,-86.04188013076782
gemma,selection,4,6,-44.16456985473633
gemma,selection,4,7,-88.02951685587564
gemma,selection,4,8,-344.0401077270508
gemma,selection,4,9,-351.342144648234
gemma,selection,4,10,-689.4630940755209
gemma,selection,4,11,-2049.802134195964
gemma,selection,4,12,-10920.806966145832
gemma,selection,4,13,-2739.802734375
gemma,selection,4,14,-11.57194010416606
gemma,selection,4,15,-48.94051106770894
gemma,selection,4,16,5220.946614583333
gemma,selection,4,17,2756.394856770834
gemma,selection,4,18,2972.134114583334
gemma,selection,4,19,24547.587890625
gemma,selection,4,20,22064.365885416664
gemma,selection,4,21,15398.41796875
gemma,selection,4,22,22959.7578125
gemma,selection,4,23,-1129.0885416666665
gemma,selection,4,24,-1335.7291666666667
gemma,selection,4,25,-25821.166666666664
gemma,selection,4,26,-15362.916666666668
gemma,selection,4,27,-63157.0
gemma,selection,4,28,-158987.16666666666
gemma,selection,4,29,-137821.5
gemma,selection,4,30,-61912.000000000015
gemma,selection,4,31,-449465.3333333334
gemma,selection,4,32,-720532.0
gemma,selection,4,33,-665940.6666666666
gemma,selection,4,34,-202.26774088541666
gemma,selection,5,6,-40.465644200642906
gemma,selection,5,7,1.376481374104813
gemma,selection,5,8,2.9840087890625
gemma,selection,5,9,0.8038508097331487
gemma,selection,5,10,-2047.1925659179688
gemma,selection,5,11,-1371.7713317871094
gemma,selection,5,12,-11.709635416666668
gemma,selection,5,13,-1.4173126220703107
gemma,selection,5,14,-5463.731608072916
gemma,selection,5,15,-10934.442993164062
gemma,selection,5,16,-10940.5849609375
gemma,selection,5,17,-13488.922200520834
gemma,selection,5,18,-13894.4140625
gemma,selection,5,19,-25152.915364583336
gemma,selection,5,20,-22295.405924479164
gemma,selection,5,21,-13643.912760416666
gemma,selection,5,22,-9280.736979166666
gemma,selection,5,23,-42666.30729166667
gemma,selection,5,24,-20686.369791666668
gemma,selection,5,25,-40880.5
gemma,selection,5,26,-53109.95833333333
gemma,selection,5,27,-102287.33333333333
gemma,selection,5,28,-106803.5
gemma,selection,5,29,-85157.0
gemma,selection,5,30,-140434.0
gemma,selection,5,31,-657074.0
gemma,selection,5,32,-601965.0
gemma,selection,5,33,-507594.3333333334
gemma,selection,5,34,-146.72884114583334
gemma,selection,6,7,-43.344244956970215
gemma,selection,6,8,-342.3980204264323
gemma,selection,6,9,-1.6039028167725178
gemma,selection,6,10,-688.3183797200521
gemma,selection,6,11,-1372.7945760091145
gemma,selection,6,12,-5462.732584635417
gemma,selection,6,13,-8184.7034912109375
gemma,selection,6,14,-17.1732177734375
gemma,selection,6,15,14.42073567708212
gemma,selection,6,16,15.74869791666788
gemma,selection,6,17,-5461.141276041666
gemma,selection,6,18,8887.067708333332
gemma,selection,6,19,-2147.3138020833335
gemma,selection,6,20,-4885.675130208333
gemma,selection,6,21,-14912.7734375
gemma,selection,6,22,9634.072916666666
gemma,selection,6,23,-16523.515625
gemma,selection,6,24,-15506.661458333334
gemma,selection,6,25,1401.25
gemma,selection,6,26,18491.208333333336
gemma,selection,6,27,77043.0
gemma,selection,6,28,114850.66666666666
gemma,selection,6,29,144115.66666666666
gemma,selection,6,30,136147.33333333334
gemma,selection,6,31,171727.66666666666
gemma,selection,6,32,160565.6666666667
gemma,selection,6,33,97539.66666666667
gemma,selection,6,34,4.4638671875
gemma,selection,7,8,-340.8112157185873
gemma,selection,7,9,-169.31412251790363
gemma,selection,7,10,-672.1462504069011
gemma,selection,7,11,684.4319559733073
gemma,selection,7,12,-10926.790242513021
gemma,selection,7,13,-8203.556910196941
gemma,selection,7,14,-2689.767578125
gemma,selection,7,15,-5457.831949869793
gemma,selection,7,16,-11159.0751953125
gemma,selection,7,17,-11057.674479166664
gemma,selection,7,18,5613.255208333333
gemma,selection,7,19,2663.061197916666
gemma,selection,7,20,5104.037434895836
gemma,selection,7,21,825.9778645833358
gemma,selection,7,22,-31869.020833333332
gemma,selection,7,23,-21124.03125
gemma,selection,7,24,-43274.567708333336
gemma,selection,7,25,-90244.0
gemma,selection,7,26,-117677.625
gemma,selection,7,27,-221567.25
gemma,selection,7,28,-505881.5
gemma,selection,7,29,-283698.6666666667
gemma,selection,7,30,-360188.0
gemma,selection,7,31,-512487.3333333333
gemma,selection,7,32,-206092.0
gemma,selection,7,33,-419307.3333333333
gemma,selection,7,34,-270.67708333333337
gemma,selection,8,9,-172.5580596923828
gemma,selection,8,10,-682.3614807128905
gemma,selection,8,11,-1367.468526204427
gemma,selection,8,12,-10942.107981363934
gemma,selection,8,13,-5477.3634999593105
gemma,selection,8,14,-5449.234049479167
gemma,selection,8,15,-10916.629435221354
gemma,selection,8,16,-10910.740397135416
gemma,selection,8,17,-13934.8310546875
gemma,selection,8,18,-13966.960286458334
gemma,selection,8,19,-19023.319010416668
gemma,selection,8,20,-24776.360677083336
gemma,selection,8,21,-34583.953125
gemma,selection,8,22,-42752.4609375
gemma,selection,8,23,-507.5
gemma,selection,8,24,-17437.557291666668
gemma,selection,8,25,-18199.791666666664
gemma,selection,8,26,-33814.125
gemma,selection,8,27,-48147.416666666664
gemma,selection,8,28,-140260.33333333334
gemma,selection,8,29,-23326.99999999997
gemma,selection,8,30,140339.66666666666
gemma,selection,8,31,-10482.000000000058
gemma,selection,8,32,96609.33333333337
gemma,selection,8,33,150131.33333333334
gemma,selection,8,34,-29.281901041666664
gemma,selection,9,10,-1366.5828755696616
gemma,selection,9,11,-9.669535319010379
gemma,selection,9,12,-5446.154947916666
gemma,selection,9,13,-5453.4365234375
gemma,selection,9,14,-10902.260701497395
gemma,selection,9,15,-16369.730550130207
gemma,selection,9,16,-10979.53955078125
gemma,selection,9,17,-18771.112630208332
gemma,selection,9,18,-30177.708333333336
gemma,selection,9,19,-40698.21875
gemma,selection,9,20,-40299.27864583333
gemma,selection,9,21,-28948.279947916668
gemma,selection,9,22,-21989.348958333336
gemma,selection,9,23,-20472.510416666664
gemma,selection,9,24,-18570.588541666664
gemma,selection,9,25,-21012.833333333336
gemma,selection,9,26,-30849.333333333332
gemma,selection,9,27,-31687.749999999993
gemma,selection,9,28,-92299.66666666666
gemma,selection,9,29,-4213.333333333314
gemma,selection,9,30,60096.666666666686
gemma,selection,9,31,119105.33333333334
gemma,selection,9,32,103164.66666666663
gemma,selection,9,33,143714.66666666666
gemma,selection,9,34,-38.1474609375
gemma,selection,10,11,-2043.0270080566406
gemma,selection,10,12,-10914.76449584961
gemma,selection,10,13,-5490.545135498047
gemma,selection,10,14,-5446.08642578125
gemma,selection,10,15,-5494.001464843752
gemma,selection,10,16,0.5338541666660603
gemma,selection,10,17,-97.06249999999818
gemma,selection,10,18,-2288.40625
gemma,selection,10,19,-2699.1757812500005
gemma,selection,10,20,-5547.012369791667
gemma,selection,10,21,-932.986979166667
gemma,selection,10,22,-22362.4921875
gemma,selection,10,23,-22632.755208333332
gemma,selection,10,24,-1098.1875
gemma,selection,10,25,-40242.0
gemma,selection,10,26,-52493.83333333333
gemma,selection,10,27,-78905.83333333333
gemma,selection,10,28,-210285.83333333334
gemma,selection,10,29,-246280.66666666666
gemma,selection,10,30,-260421.33333333337
gemma,selection,10,31,-207186.0
gemma,selection,10,32,-729.3333333333139
gemma,selection,10,33,-86513.66666666666
gemma,selection,10,34,-264.21337890625
gemma,selection,11,12,-5451.837056477864
gemma,selection,11,13,-5446.278065999349
gemma,selection,11,14,50.46781412760447
gemma,selection,11,15,5491.760904947917
gemma,selection,11,16,5273.547688802083
gemma,selection,11,17,2399.585286458333
gemma,selection,11,18,8518.61328125
gemma,selection,11,19,-174.20052083333348
gemma,selection,11,20,-810.0875651041661
gemma,selection,11,21,-1244.3619791666665
gemma,selection,11,22,-21955.552083333336
gemma,selection,11,23,-63328.65625
gemma,selection,11,24,-84378.390625
gemma,selection,11,25,-134805.9166666667
gemma,selection,11,26,-96900.75
gemma,selection,11,27,-146551.25
gemma,selection,11,28,-123011.0
gemma,selection,11,29,-140897.0
gemma,selection,11,30,-432358.6666666667
gemma,selection,11,31,-741262.0
gemma,selection,11,32,-954263.3333333333
gemma,selection,11,33,-1020259.0
gemma,selection,11,34,-328.04752604166663
gemma,selection,12,13,22.1099853515625
gemma,selection,12,14,-25.1995849609375
gemma,selection,12,15,-5482.4552815755205
gemma,selection,12,16,-11252.851399739584
gemma,selection,12,17,-16770.8623046875
gemma,selection,12,18,-11509.190104166668
gemma,selection,12,19,-41830.03125
gemma,selection,12,20,-60283.884114583336
gemma,selection,12,21,-59462.322916666664
gemma,selection,12,22,-54757.953125
gemma,selection,12,23,-39757.67708333333
gemma,selection,12,24,-36030.08854166667
gemma,selection,12,25,-32677.458333333332
gemma,selection,12,26,-58232.5
gemma,selection,12,27,-112423.33333333334
gemma,selection,12,28,-204902.16666666666
gemma,selection,12,29,-179296.6666666667
gemma,selection,12,30,-256226.0
gemma,selection,12,31,-222030.6666666667
gemma,selection,12,32,-240389.0
gemma,selection,12,33,-331689.66666666674
gemma,selection,12,34,-225.25162760416669
gemma,selection,13,14,-2749.317342122396
gemma,selection,13,15,-5497.9455159505205
gemma,selection,13,16,-5765.059733072917
gemma,selection,13,17,-13601.038411458334
gemma,selection,13,18,-18453.890625
gemma,selection,13,19,-26783.627604166668
gemma,selection,13,20,-45445.78255208333
gemma,selection,13,21,-28463.040364583336
gemma,selection,13,22,-6703.333333333333
gemma,selection,13,23,-88312.19791666667
gemma,selection,13,24,-109493.30729166666
gemma,selection,13,25,-142803.125
gemma,selection,13,26,-158165.83333333334
gemma,selection,13,27,-196772.83333333334
gemma,selection,13,28,-427515.3333333333
gemma,selection,13,29,-314547.0
gemma,selection,13,30,-277092.0
gemma,selection,13,31,-351152.0
gemma,selection,13,32,-373936.3333333333
gemma,selection,13,33,-194319.0
gemma,selection,13,34,68.80924479166667
gemma,selection,14,15,-27210.555989583332
gemma,selection,14,16,-21734.822265625
gemma,selection,14,17,-17767.104817708332
gemma,selection,14,18,-27525.060546875
gemma,selection,14,19,-38620.481770833336
gemma,selection,14,20,-20455.84375
gemma,selection,14,21,-39089.928385416664
gemma,selection,14,22,-55502.6328125
gemma,selection,14,23,13548.213541666668
gemma,selection,14,24,25788.322916666664
gemma,selection,14,25,-13193.333333333332
gemma,selection,14,26,-39515.83333333333
gemma,selection,14,27,-64650.500000000015
gemma,selection,14,28,-286370.5
gemma,selection,14,29,-482609.1666666667
gemma,selection,14,30,-604220.0
gemma,selection,14,31,-1016943.3333333333
gemma,selection,14,32,-1709826.6666666665
gemma,selection,14,33,-1199877.6666666667
gemma,selection,14,34,-245.56233723958334
gemma,selection,15,16,-16208.975585937498
gemma,selection,15,17,-30070.718098958332
gemma,selection,15,18,-33271.322916666664
gemma,selection,15,19,-32799.744791666664
gemma,selection,15,20,-50907.59375
gemma,selection,15,21,-42579.145833333336
gemma,selection,15,22,-55547.713541666664
gemma,selection,15,23,-56088.770833333336
gemma,selection,15,24,-55043.125
gemma,selection,15,25,-111013.45833333334
gemma,selection,15,26,-62492.70833333333
gemma,selection,15,27,-140597.5
gemma,selection,15,28,-89901.66666666666
gemma,selection,15,29,15993.333333333314
gemma,selection,15,30,-247809.33333333337
gemma,selection,15,31,-354099.6666666666
gemma,selection,15,32,-948181.6666666667
gemma,selection,15,33,-708818.3333333333
gemma,selection,15,34,-297.0379231770833
gemma,selection,16,17,-24505.973958333336
gemma,selection,16,18,-71677.81510416667
gemma,selection,16,19,-143222.826171875
gemma,selection,16,20,-184600.25520833334
gemma,selection,16,21,-254746.4622395833
gemma,selection,16,22,-279043.8333333333
gemma,selection,16,23,-70852.60416666667
gemma,selection,16,24,-53250.60416666667
gemma,selection,16,25,-22003.166666666664
gemma,selection,16,26,-82568.0
gemma,selection,16,27,-45903.41666666667
gemma,selection,16,28,-323524.1666666667
gemma,selection,16,29,-167999.33333333334
gemma,selection,16,30,-535106.6666666667
gemma,selection,16,31,-1154896.6666666665
gemma,selection,16,32,-1411804.6666666665
gemma,selection,16,33,-1219041.3333333335
gemma,selection,16,34,-554.9830729166667
gemma,selection,17,18,-54.38346354166424
gemma,selection,17,19,-5309.217447916668
gemma,selection,17,20,-20825.733723958336
gemma,selection,17,21,-24836.61067708333
gemma,selection,17,22,-50762.671875
gemma,selection,17,23,-7127.8020833333285
gemma,selection,17,24,17495.322916666664
gemma,selection,17,25,11612.583333333343
gemma,selection,17,26,-36259.541666666686
gemma,selection,17,27,-309365.66666666674
gemma,selection,17,28,-457624.16666666674
gemma,selection,17,29,-279793.16666666674
gemma,selection,17,30,-512182.3333333335
gemma,selection,17,31,-660618.3333333335
gemma,selection,17,32,-649746.0
gemma,selection,17,33,-159796.3333333335
gemma,selection,17,34,217.14339192708337
gemma,selection,18,19,-21708.923177083332
gemma,selection,18,20,-73978.14778645834
gemma,selection,18,21,-15389.084635416664
gemma,selection,18,22,-91581.30989583333
gemma,selection,18,23,-129315.32291666666
gemma,selection,18,24,-105602.36979166669
gemma,selection,18,25,-158353.45833333337
gemma,selection,18,26,-253630.875
gemma,selection,18,27,-487709.6666666666
gemma,selection,18,28,-323005.6666666666
gemma,selection,18,29,-625875.6666666667
gemma,selection,18,30,-458157.6666666665
gemma,selection,18,31,142237.6666666665
gemma,selection,18,32,224556.6666666665
gemma,selection,18,33,127644.0
gemma,selection,18,34,559.3977864583334
gemma,selection,19,20,9688.360026041668
gemma,selection,19,21,-22370.735677083336
gemma,selection,19,22,-47923.77083333333
gemma,selection,19,23,-21904.26041666667
gemma,selection,19,24,-25494.15625
gemma,selection,19,25,13615.229166666686
gemma,selection,19,26,-108392.95833333334
gemma,selection,19,27,127944.66666666669
gemma,selection,19,28,97239.5
gemma,selection,19,29,-68701.5
gemma,selection,19,30,-175949.33333333302
gemma,selection,19,31,510766.666666667
gemma,selection,19,32,169787.6666666665
gemma,selection,19,33,-270538.333333333
gemma,selection,19,34,-182.08528645833326
gemma,selection,20,21,-39327.11067708333
gemma,selection,20,22,-92595.03125
gemma,selection,20,23,-8321.479166666668
gemma,selection,20,24,13215.291666666672
gemma,selection,20,25,174544.7916666667
gemma,selection,20,26,123354.75
gemma,selection,20,27,381726.25
gemma,selection,20,28,1043500.6666666667
gemma,selection,20,29,1904339.5
gemma,selection,20,30,3339203.333333333
gemma,selection,20,31,5071356.0
gemma,selection,20,32,3962006.6666666665
gemma,selection,20,33,4510068.666666666
gemma,selection,20,34,2257.8076171875
gemma,selection,21,22,-39909.90625000001
gemma,selection,21,23,18493.708333333336
gemma,selection,21,24,-17017.9375
gemma,selection,21,25,103479.125
gemma,selection,21,26,46255.458333333314
gemma,selection,21,27,94738.41666666651
gemma,selection,21,28,1035272.6666666665
gemma,selection,21,29,2782665.1666666665
gemma,selection,21,30,3980189.0
gemma,selection,21,31,4914277.666666666
gemma,selection,21,32,5727177.666666666
gemma,selection,21,33,5565664.666666666
gemma,selection,21,34,2162.761555989583
gemma,selection,22,23,-56737.63802083333
gemma,selection,22,24,-78450.81770833333
gemma,selection,22,25,65003.62499999997
gemma,selection,22,26,14132.125
gemma,selection,22,27,54845.08333333349
gemma,selection,22,28,449173.833333333
gemma,selection,22,29,1912065.8333333335
gemma,selection,22,30,2642271.9999999995
gemma,selection,22,31,1131198.333333333
gemma,selection,22,32,1395157.666666667
gemma,selection,22,33,1878552.0
gemma,selection,22,34,962.0888671875
gemma,selection,23,24,-40060.95833333333
gemma,selection,23,25,249884.25
gemma,selection,23,26,421858.8333333333
gemma,selection,23,27,1008071.2499999999
gemma,selection,23,28,2265108.166666667
gemma,selection,23,29,3804415.166666667
gemma,selection,23,30,5604098.666666666
gemma,selection,23,31,7875867.0
gemma,selection,23,32,8602093.333333332
gemma,selection,23,33,9364924.0
gemma,selection,23,34,3412.826497395833
gemma,selection,24,25,504676.5833333334
gemma,selection,24,26,905502.8333333334
gemma,selection,24,27,1808159.5
gemma,selection,24,28,3471348.166666666
gemma,selection,24,29,6484241.0
gemma,selection,24,30,10025803.666666666
gemma,selection,24,31,12777327.333333334
gemma,selection,24,32,12998196.666666664
gemma,selection,24,33,14374870.0
gemma,selection,24,34,5365.213541666667
gemma,selection,25,26,-222268.95833333334
gemma,selection,25,27,-115341.33333333333
gemma,selection,25,28,-617931.6666666667
gemma,selection,25,29,-861629.3333333334
gemma,selection,25,30,-1842138.0
gemma,selection,25,31,-2597861.333333333
gemma,selection,25,32,-2494952.0
gemma,selection,25,33,-2225274.0
gemma,selection,25,34,-1007.84130859375
gemma,selection,26,27,-18594.833333333314
gemma,selection,26,28,-455742.3333333333
gemma,selection,26,29,-246505.66666666663
gemma,selection,26,30,-757022.6666666666
gemma,selection,26,31,-1234648.0
gemma,selection,26,32,-1842694.3333333335
gemma,selection,26,33,-1193920.0000000002
gemma,selection,26,34,-1086.0120442708333
gemma,selection,27,28,-721597.6666666666
gemma,selection,27,29,-1111029.8333333333
gemma,selection,27,30,-1561736.3333333333
gemma,selection,27,31,-2284630.0
gemma,selection,27,32,-2145055.333333333
gemma,selection,27,33,-1810207.0
gemma,selection,27,34,-1220.85546875
gemma,selection,28,29,-313965.5
gemma,selection,28,30,-1821391.6666666667
gemma,selection,28,31,-3139794.3333333335
gemma,selection,28,32,-2701890.6666666665
gemma,selection,28,33,-3268700.0
gemma,selection,28,34,-1548.0419921875
gemma,selection,29,30,-846225.3333333334
gemma,selection,29,31,-2151222.0
gemma,selection,29,32,-2058248.6666666667
gemma,selection,29,33,-1903590.0000000002
gemma,selection,29,34,-777.7879231770833
gemma,selection,30,31,-781111.0
gemma,selection,30,32,-335188.0
gemma,selection,30,33,-280932.00000000006
gemma,selection,30,34,-541.80419921875
gemma,selection,31,32,-687066.3333333334
gemma,selection,31,33,-507232.6666666666
gemma,selection,31,34,-714.7508138020834
gemma,selection,32,33,-231624.3333333333
gemma,selection,32,34,-851.9638671875
gemma,selection,33,34,-645.7626953125
gemma,validation-a,1,2,-0.08705230553944905
gemma,validation-a,1,3,-6.17528478304545
gemma,validation-a,1,4,-24.33854500452677
gemma,validation-a,1,5,-90.82368469238281
gemma,validation-a,1,6,-1.1110566457112654
gemma,validation-a,1,7,-88.10243352254231
gemma,validation-a,1,8,0.19363911946612689
gemma,validation-a,1,9,-684.6712846755981
gemma,validation-a,1,10,2.2547709147136175
gemma,validation-a,1,11,-7.26324462890625
gemma,validation-a,1,12,-10923.104835510254
gemma,validation-a,1,13,-2727.3905792236324
gemma,validation-a,1,14,-8191.714803059896
gemma,validation-a,1,15,-16439.596801757812
gemma,validation-a,1,16,-16625.672526041668
gemma,validation-a,1,17,-30093.244791666664
gemma,validation-a,1,18,-30148.90234375
gemma,validation-a,1,19,-21589.358072916664
gemma,validation-a,1,20,-15573.819661458332
gemma,validation-a,1,21,-24709.359375
gemma,validation-a,1,22,-969.5416666666666
gemma,validation-a,1,23,-25107.953125
gemma,validation-a,1,24,-46725.447916666664
gemma,validation-a,1,25,-113455.25
gemma,validation-a,1,26,-162792.5
gemma,validation-a,1,27,-242235.33333333334
gemma,validation-a,1,28,-514675.3333333334
gemma,validation-a,1,29,-376093.6666666667
gemma,validation-a,1,30,-401081.3333333334
gemma,validation-a,1,31,-627925.3333333333
gemma,validation-a,1,32,-712712.0
gemma,validation-a,1,33,-503385.3333333334
gemma,validation-a,1,34,-212.85481770833331
gemma,validation-a,2,3,-3.4342583815256753
gemma,validation-a,2,4,-10.79853359858195
gemma,validation-a,2,5,3.1299463907877794
gemma,validation-a,2,6,2.9310499827067105
gemma,validation-a,2,7,-86.16776784261069
gemma,validation-a,2,8,-343.11217498779297
gemma,validation-a,2,9,-170.8389587402344
gemma,validation-a,2,10,-1.014129638671875
gemma,validation-a,2,11,-1365.1326395670571
gemma,validation-a,2,12,-5463.009757995606
gemma,validation-a,2,13,-2731.833658854167
gemma,validation-a,2,14,-8186.345784505209
gemma,validation-a,2,15,-16387.28312174479
gemma,validation-a,2,16,-16523.564778645836
gemma,validation-a,2,17,-19415.817708333336
gemma,validation-a,2,18,-35448.432942708336
gemma,validation-a,2,19,-38277.45833333333
gemma,validation-a,2,20,-55158.848307291664
gemma,validation-a,2,21,-44613.153645833336
gemma,validation-a,2,22,-46813.145833333336
gemma,validation-a,2,23,-22951.572916666668
gemma,validation-a,2,24,-22253.802083333336
gemma,validation-a,2,25,-40287.166666666664
gemma,validation-a,2,26,-15239.916666666664
gemma,validation-a,2,27,-43640.833333333336
gemma,validation-a,2,28,-162156.3333333333
gemma,validation-a,2,29,-26517.333333333332
gemma,validation-a,2,30,-103826.0
gemma,validation-a,2,31,12905.333333333314
gemma,validation-a,2,32,-12719.999999999985
gemma,validation-a,2,33,-95309.33333333331
gemma,validation-a,2,34,-125.39778645833333
gemma,validation-a,3,4,-0.12312730153401694
gemma,validation-a,3,5,-86.66448974609375
gemma,validation-a,3,6,-45.57630157470703
gemma,validation-a,3,7,-46.011470794677734
gemma,validation-a,3,8,-683.5818506876627
gemma,validation-a,3,9,-1.8897511164347236
gemma,validation-a,3,10,-6.15704345703125
gemma,validation-a,3,11,-686.543690999349
gemma,validation-a,3,12,-5.011300404867143
gemma,validation-a,3,13,-8193.237881978353
gemma,validation-a,3,14,12.046223958333485
gemma,validation-a,3,15,5474.615152994792
gemma,validation-a,3,16,5403.371744791666
gemma,validation-a,3,17,10786.915364583332
gemma,validation-a,3,18,-3318.393229166666
gemma,validation-a,3,19,-22218.649739583336
gemma,validation-a,3,20,-29755.46875
gemma,validation-a,3,21,-54461.59375
gemma,validation-a,3,22,-32067.158854166668
gemma,validation-a,3,23,-22002.427083333332
gemma,validation-a,3,24,-23056.067708333336
gemma,validation-a,3,25,-77114.25
gemma,validation-a,3,26,-20627.083333333336
gemma,validation-a,3,27,-78959.0
gemma,validation-a,3,28,-140395.33333333334
gemma,validation-a,3,29,-248885.6666666667
gemma,validation-a,3,30,-403102.6666666667
gemma,validation-a,3,31,-592794.6666666667
gemma,validation-a,3,32,-693029.3333333333
gemma,validation-a,3,33,-816218.6666666667
gemma,validation-a,3,34,-16.68815104166667
gemma,validation-a,4,5,-170.7510553995768
gemma,validation-a,4,6,-42.63952509562175
gemma,validation-a,4,7,-43.777126948038735
gemma,validation-a,4,8,-679.9489618937175
gemma,validation-a,4,9,-173.15025329589844
gemma,validation-a,4,10,-691.8692016601562
gemma,validation-a,4,11,-695.2733459472656
gemma,validation-a,4,12,-16377.165529886883
gemma,validation-a,4,13,-2714.8190638224287
gemma,validation-a,4,14,-2736.919921875
gemma,validation-a,4,15,-5446.181803385417
gemma,validation-a,4,16,-10827.828776041666
gemma,validation-a,4,17,-19238.66796875
gemma,validation-a,4,18,-16349.1015625
gemma,validation-a,4,19,-21302.348958333336
gemma,validation-a,4,20,-13760.018229166668
gemma,validation-a,4,21,-18809.3828125
gemma,validation-a,4,22,465.765625
gemma,validation-a,4,23,-23732.302083333332
gemma,validation-a,4,24,-25033.375
gemma,validation-a,4,25,-46733.708333333336
gemma,validation-a,4,26,-7403.416666666668
gemma,validation-a,4,27,-16014.333333333332
gemma,validation-a,4,28,17602.666666666664
gemma,validation-a,4,29,-15888.333333333328
gemma,validation-a,4,30,940.0
gemma,validation-a,4,31,67004.0
gemma,validation-a,4,32,163412.0
gemma,validation-a,4,33,648.0
gemma,validation-a,4,34,-179.19270833333337
gemma,validation-a,5,6,-43.17327372233073
gemma,validation-a,5,7,-87.34686851501465
gemma,validation-a,5,8,-341.95855204264325
gemma,validation-a,5,9,-3.6130142211914062
gemma,validation-a,5,10,-686.8375142415365
gemma,validation-a,5,11,-1366.5670369466147
gemma,validation-a,5,12,-9.561312357585848
gemma,validation-a,5,13,-2739.994059244792
gemma,validation-a,5,14,-8163.339192708334
gemma,validation-a,5,15,-16303.677897135416
gemma,validation-a,5,16,-10876.279947916668
gemma,validation-a,5,17,-19033.556640625
gemma,validation-a,5,18,-16947.619140625
gemma,validation-a,5,19,-13575.598958333334
gemma,validation-a,5,20,-13451.28515625
gemma,validation-a,5,21,-40649.09375
gemma,validation-a,5,22,1331.760416666667
gemma,validation-a,5,23,-64577.822916666664
gemma,validation-a,5,24,-41746.661458333336
gemma,validation-a,5,25,-104062.45833333333
gemma,validation-a,5,26,-24554.58333333333
gemma,validation-a,5,27,-71509.99999999999
gemma,validation-a,5,28,39354.66666666666
gemma,validation-a,5,29,-61483.33333333333
gemma,validation-a,5,30,-359196.0
gemma,validation-a,5,31,-1013398.6666666667
gemma,validation-a,5,32,-970809.3333333333
gemma,validation-a,5,33,-857850.6666666666
gemma,validation-a,5,34,-215.73567708333334
gemma,validation-a,6,7,-47.59122975667317
gemma,validation-a,6,8,-686.3841857910156
gemma,validation-a,6,9,-3.3495168685913086
gemma,validation-a,6,10,-1362.5124816894531
gemma,validation-a,6,11,-11.558359781901004
gemma,validation-a,6,12,-21850.450833638508
gemma,validation-a,6,13,-5479.475209554037
gemma,validation-a,6,14,-31.71484375
gemma,validation-a,6,15,5454.0917561848955
gemma,validation-a,6,16,-11.94596354166606
gemma,validation-a,6,17,-13880.453776041666
gemma,validation-a,6,18,16148.098958333334
gemma,validation-a,6,19,26993.415364583332
gemma,validation-a,6,20,21386.009765625
gemma,validation-a,6,21,17730.388020833332
gemma,validation-a,6,22,20835.432291666664
gemma,validation-a,6,23,19827.489583333336
gemma,validation-a,6,24,16879.947916666668
gemma,validation-a,6,25,11702.625
gemma,validation-a,6,26,16009.75
gemma,validation-a,6,27,21989.0
gemma,validation-a,6,28,73411.66666666667
gemma,validation-a,6,29,-87240.33333333333
gemma,validation-a,6,30,-279726.6666666666
gemma,validation-a,6,31,-375758.6666666666
gemma,validation-a,6,32,-350276.0
gemma,validation-a,6,33,-698970.6666666667
gemma,validation-a,6,34,-430.5045572916667
gemma,validation-a,7,8,-340.78710683186847
gemma,validation-a,7,9,-342.00726826985675
gemma,validation-a,7,10,-685.5875345865885
gemma,validation-a,7,11,-1361.1399841308594
gemma,validation-a,7,12,-16391.301077524822
gemma,validation-a,7,13,-2728.053866068522
gemma,validation-a,7,14,-5481.588582356771
gemma,validation-a,7,15,-16389.662109375
gemma,validation-a,7,16,-16163.651041666668
gemma,validation-a,7,17,-16191.421223958334
gemma,validation-a,7,18,-35071.31640625
gemma,validation-a,7,19,-43818.916666666664
gemma,validation-a,7,20,-46678.1640625
gemma,validation-a,7,21,-61533.46223958333
gemma,validation-a,7,22,-40822.77083333333
gemma,validation-a,7,23,-67540.66145833333
gemma,validation-a,7,24,-67955.734375
gemma,validation-a,7,25,-144258.8333333333
gemma,validation-a,7,26,-145061.83333333334
gemma,validation-a,7,27,-217277.83333333334
gemma,validation-a,7,28,-134837.33333333334
gemma,validation-a,7,29,-36700.0
gemma,validation-a,7,30,-217318.6666666667
gemma,validation-a,7,31,-865021.3333333333
gemma,validation-a,7,32,-827712.0
gemma,validation-a,7,33,-480010.6666666666
gemma,validation-a,7,34,4.077473958333334
gemma,validation-a,8,9,-1.7769800821940105
gemma,validation-a,8,10,-2.9732259114583712
gemma,validation-a,8,11,-683.0325113932291
gemma,validation-a,8,12,-10934.83755493164
gemma,validation-a,8,13,-21.02478281656886
gemma,validation-a,8,14,-5447.849161783854
gemma,validation-a,8,15,-10947.017781575521
gemma,validation-a,8,16,-16293.325520833332
gemma,validation-a,8,17,-13686.911458333332
gemma,validation-a,8,18,-13484.188802083332
gemma,validation-a,8,19,-10701.272135416666
gemma,validation-a,8,20,-8362.688802083334
gemma,validation-a,8,21,-33664.666666666664
gemma,validation-a,8,22,-24086.0
gemma,validation-a,8,23,-23662.75
gemma,validation-a,8,24,-22400.828125
gemma,validation-a,8,25,-38064.833333333336
gemma,validation-a,8,26,-132987.25
gemma,validation-a,8,27,-219589.0
gemma,validation-a,8,28,-606210.6666666667
gemma,validation-a,8,29,-385218.3333333334
gemma,validation-a,8,30,-440326.6666666667
gemma,validation-a,8,31,-775992.0
gemma,validation-a,8,32,-859202.6666666666
gemma,validation-a,8,33,-814072.0
gemma,validation-a,8,34,-435.03580729166663
gemma,validation-a,9,10,-685.2003784179689
gemma,validation-a,9,11,-1372.7647908528645
gemma,validation-a,9,12,-5460.271110534668
gemma,validation-a,9,13,-2731.115641276042
gemma,validation-a,9,14,-5472.234375
gemma,validation-a,9,15,-10969.698364257812
gemma,validation-a,9,16,-11255.730794270832
gemma,validation-a,9,17,-16787.822265625
gemma,validation-a,9,18,-35976.93619791667
gemma,validation-a,9,19,-33646.385416666664
gemma,validation-a,9,20,-39247.1484375
gemma,validation-a,9,21,-57958.260416666664
gemma,validation-a,9,22,-26260.080729166668
gemma,validation-a,9,23,-47484.80729166667
gemma,validation-a,9,24,-68023.79166666667
gemma,validation-a,9,25,-107415.0
gemma,validation-a,9,26,-111315.0
gemma,validation-a,9,27,-152921.3333333333
gemma,validation-a,9,28,-266282.6666666667
gemma,validation-a,9,29,-116058.33333333334
gemma,validation-a,9,30,-173998.66666666666
gemma,validation-a,9,31,-332812.0
gemma,validation-a,9,32,-379042.6666666667
gemma,validation-a,9,33,-448714.6666666666
gemma,validation-a,9,34,-239.61979166666669
gemma,validation-a,10,11,-681.5465494791666
gemma,validation-a,10,12,-10928.657554626467
gemma,validation-a,10,13,-5461.176920572917
gemma,validation-a,10,14,-8202.56298828125
gemma,validation-a,10,15,-10997.095662434896
gemma,validation-a,10,16,-16634.524739583332
gemma,validation-a,10,17,-14145.571614583334
gemma,validation-a,10,18,-29371.93359375
gemma,validation-a,10,19,-46243.92708333333
gemma,validation-a,10,20,-52624.84505208333
gemma,validation-a,10,21,-79294.44791666667
gemma,validation-a,10,22,-31046.34375
gemma,validation-a,10,23,-44859.114583333336
gemma,validation-a,10,24,-48559.61979166667
gemma,validation-a,10,25,-51745.0
gemma,validation-a,10,26,-41660.33333333333
gemma,validation-a,10,27,-58323.33333333333
gemma,validation-a,10,28,-170016.0
gemma,validation-a,10,29,-14106.666666666666
gemma,validation-a,10,30,-99061.33333333333
gemma,validation-a,10,31,-124154.66666666669
gemma,validation-a,10,32,-341770.6666666667
gemma,validation-a,10,33,-167928.0
gemma,validation-a,10,34,-118.87695312500001
gemma,validation-a,11,12,5481.027528127035
gemma,validation-a,11,13,18.311228434245095
gemma,validation-a,11,14,-8133.111165364584
gemma,validation-a,11,15,-21786.208251953125
gemma,validation-a,11,16,-22078.966796875
gemma,validation-a,11,17,-27024.152994791668
gemma,validation-a,11,18,-35645.78971354167
gemma,validation-a,11,19,-38273.48307291667
gemma,validation-a,11,20,-41395.842447916664
gemma,validation-a,11,21,-43675.404947916664
gemma,validation-a,11,22,-33350.03125
gemma,validation-a,11,23,-67160.20833333333
gemma,validation-a,11,24,-67950.42708333333
gemma,validation-a,11,25,-95864.95833333334
gemma,validation-a,11,26,-135203.83333333334
gemma,validation-a,11,27,-223098.5
gemma,validation-a,11,28,-613343.0
gemma,validation-a,11,29,-519612.0
gemma,validation-a,11,30,-616248.0
gemma,validation-a,11,31,-785832.0
gemma,validation-a,11,32,-943985.3333333334
gemma,validation-a,11,33,-736632.0
gemma,validation-a,11,34,-136.27864583333331
gemma,validation-a,12,13,2723.831512451172
gemma,validation-a,12,14,-8201.80008951823
gemma,validation-a,12,15,-16430.942057291664
gemma,validation-a,12,16,-6073.513020833334
gemma,validation-a,12,17,-16966.474609375
gemma,validation-a,12,18,-42876.176432291664
gemma,validation-a,12,19,-51201.954427083336
gemma,validation-a,12,20,-59949.30078125
gemma,validation-a,12,21,-51979.3984375
gemma,validation-a,12,22,-21881.471354166668
gemma,validation-a,12,23,-21785.588541666668
gemma,validation-a,12,24,-22476.640625
gemma,validation-a,12,25,-25639.5
gemma,validation-a,12,26,19818.75
gemma,validation-a,12,27,45987.33333333333
gemma,validation-a,12,28,-15623.0
gemma,validation-a,12,29,-39858.666666666664
gemma,validation-a,12,30,-365658.6666666667
gemma,validation-a,12,31,-1055512.0
gemma,validation-a,12,32,-1037217.3333333334
gemma,validation-a,12,33,-863242.6666666667
gemma,validation-a,12,34,-182.412109375
gemma,validation-a,13,14,-2868.275634765624
gemma,validation-a,13,15,-5570.245198567709
gemma,validation-a,13,16,-16223.04296875
gemma,validation-a,13,17,-22031.943359375
gemma,validation-a,13,18,-15865.365234375002
gemma,validation-a,13,19,-7658.860677083334
gemma,validation-a,13,20,8068.105468749999
gemma,validation-a,13,21,3394.7265625000005
gemma,validation-a,13,22,9126.138020833334
gemma,validation-a,13,23,-44557.52083333333
gemma,validation-a,13,24,-44524.77083333333
gemma,validation-a,13,25,-71244.66666666667
gemma,validation-a,13,26,-43910.166666666664
gemma,validation-a,13,27,-99386.16666666667
gemma,validation-a,13,28,-58938.66666666666
gemma,validation-a,13,29,-233143.33333333334
gemma,validation-a,13,30,-480162.6666666666
gemma,validation-a,13,31,-963261.3333333334
gemma,validation-a,13,32,-734741.3333333334
gemma,validation-a,13,33,-795314.6666666667
gemma,validation-a,13,34,-475.1165364583333
gemma,validation-a,14,15,-11500.341389973959
gemma,validation-a,14,16,-16410.681640625
gemma,validation-a,14,17,-30789.407552083336
gemma,validation-a,14,18,-62537.408854166664
gemma,validation-a,14,19,-119978.33984375
gemma,validation-a,14,20,-153535.234375
gemma,validation-a,14,21,-140799.86979166666
gemma,validation-a,14,22,-86131.70052083333
gemma,validation-a,14,23,-85454.11979166666
gemma,validation-a,14,24,-84554.88020833333
gemma,validation-a,14,25,-145820.0
gemma,validation-a,14,26,-221202.24999999997
gemma,validation-a,14,27,-388510.8333333333
gemma,validation-a,14,28,-737944.3333333334
gemma,validation-a,14,29,-893724.0
gemma,validation-a,14,30,-783658.6666666667
gemma,validation-a,14,31,-1018080.0000000001
gemma,validation-a,14,32,-1000474.6666666666
gemma,validation-a,14,33,-668302.6666666667
gemma,validation-a,14,34,-273.91861979166663
gemma,validation-a,15,16,-11360.908854166664
gemma,validation-a,15,17,-24669.235026041668
gemma,validation-a,15,18,-33755.47265625
gemma,validation-a,15,19,-36207.450520833336
gemma,validation-a,15,20,-54910.6484375
gemma,validation-a,15,21,-51271.872395833336
gemma,validation-a,15,22,-51505.052083333336
gemma,validation-a,15,23,-7702.7135416666715
gemma,validation-a,15,24,-38157.54166666667
gemma,validation-a,15,25,10653.208333333343
gemma,validation-a,15,26,23900.833333333343
gemma,validation-a,15,27,103560.66666666669
gemma,validation-a,15,28,-28809.333333333314
gemma,validation-a,15,29,85382.33333333331
gemma,validation-a,15,30,216669.33333333337
gemma,validation-a,15,31,379921.3333333333
gemma,validation-a,15,32,339914.6666666666
gemma,validation-a,15,33,301477.3333333333
gemma,validation-a,15,34,-213.55208333333334
gemma,validation-a,16,17,-44026.154947916664
gemma,validation-a,16,18,-62698.18294270833
gemma,validation-a,16,19,-99556.81705729166
gemma,validation-a,16,20,-100349.40364583334
gemma,validation-a,16,21,-133997.4765625
gemma,validation-a,16,22,-154225.890625
gemma,validation-a,16,23,-181759.390625
gemma,validation-a,16,24,-199129.59375
gemma,validation-a,16,25,-294056.0416666667
gemma,validation-a,16,26,-412551.9166666666
gemma,validation-a,16,27,-719031.8333333333
gemma,validation-a,16,28,-1488977.3333333333
gemma,validation-a,16,29,-1370152.0
gemma,validation-a,16,30,-1753697.3333333333
gemma,validation-a,16,31,-2492400.0
gemma,validation-a,16,32,-2495877.3333333335
gemma,validation-a,16,33,-1988864.0
gemma,validation-a,16,34,-634.873046875
gemma,validation-a,17,18,-34811.075520833336
gemma,validation-a,17,19,-36435.20703125
gemma,validation-a,17,20,-13191.6328125
gemma,validation-a,17,21,9781.104166666672
gemma,validation-a,17,22,54919.2890625
gemma,validation-a,17,23,-223215.8072916667
gemma,validation-a,17,24,-240112.6770833333
gemma,validation-a,17,25,26041.5
gemma,validation-a,17,26,116360.91666666674
gemma,validation-a,17,27,243983.83333333337
gemma,validation-a,17,28,797921.6666666667
gemma,validation-a,17,29,1710540.9999999998
gemma,validation-a,17,30,2129788.0
gemma,validation-a,17,31,1819224.0
gemma,validation-a,17,32,1552790.666666667
gemma,validation-a,17,33,2334125.333333334
gemma,validation-a,17,34,869.0664062500001
gemma,validation-a,18,19,-29150.53776041667
gemma,validation-a,18,20,-40779.684895833336
gemma,validation-a,18,21,-67930.66927083333
gemma,validation-a,18,22,-29878.671875
gemma,validation-a,18,23,-41368.916666666664
gemma,validation-a,18,24,-54799.03124999999
gemma,validation-a,18,25,101920.83333333331
gemma,validation-a,18,26,345398.0
gemma,validation-a,18,27,605079.3333333334
gemma,validation-a,18,28,830527.6666666666
gemma,validation-a,18,29,1118255.6666666665
gemma,validation-a,18,30,812194.0000000002
gemma,validation-a,18,31,880692.0
gemma,validation-a,18,32,1167941.333333333
gemma,validation-a,18,33,484705.3333333335
gemma,validation-a,18,34,994.1803385416666
gemma,validation-a,19,20,-95587.28385416666
gemma,validation-a,19,21,-87561.52864583334
gemma,validation-a,19,22,-93770.63020833334
gemma,validation-a,19,23,-129721.70833333331
gemma,validation-a,19,24,-119510.72916666666
gemma,validation-a,19,25,66616.83333333334
gemma,validation-a,19,26,143403.0833333333
gemma,validation-a,19,27,401221.99999999994
gemma,validation-a,19,28,293882.0
gemma,validation-a,19,29,1117103.0000000002
gemma,validation-a,19,30,831866.0
gemma,validation-a,19,31,2276707.9999999995
gemma,validation-a,19,32,1630305.3333333335
gemma,validation-a,19,33,1706554.6666666665
gemma,validation-a,19,34,1308.7591145833335
gemma,validation-a,20,21,27048.106770833336
gemma,validation-a,20,22,-1559.497395833343
gemma,validation-a,20,23,-491.8697916666715
gemma,validation-a,20,24,5935.463541666657
gemma,validation-a,20,25,409371.35416666674
gemma,validation-a,20,26,726366.9583333333
gemma,validation-a,20,27,1400043.8333333335
gemma,validation-a,20,28,2694657.6666666665
gemma,validation-a,20,29,3429430.0
gemma,validation-a,20,30,4144995.333333333
gemma,validation-a,20,31,4494141.333333333
gemma,validation-a,20,32,4649381.333333334
gemma,validation-a,20,33,4033478.666666667
gemma,validation-a,20,34,2463.180989583333
gemma,validation-a,21,22,-56861.18229166666
gemma,validation-a,21,23,-73243.18750000001
gemma,validation-a,21,24,-131678.5729166667
gemma,validation-a,21,25,117945.0
gemma,validation-a,21,26,214038.16666666663
gemma,validation-a,21,27,626430.4166666667
gemma,validation-a,21,28,1598215.0
gemma,validation-a,21,29,2612711.6666666665
gemma,validation-a,21,30,4095680.6666666665
gemma,validation-a,21,31,6270210.666666666
gemma,validation-a,21,32,5630714.666666668
gemma,validation-a,21,33,5977197.333333334
gemma,validation-a,21,34,2817.509765625
gemma,validation-a,22,23,-22136.760416666664
gemma,validation-a,22,24,-24123.338541666664
gemma,validation-a,22,25,315276.3541666666
gemma,validation-a,22,26,510489.25
gemma,validation-a,22,27,979040.6666666666
gemma,validation-a,22,28,2057565.333333333
gemma,validation-a,22,29,2272910.0
gemma,validation-a,22,30,2229566.0000000005
gemma,validation-a,22,31,1588924.0
gemma,validation-a,22,32,2036404.0
gemma,validation-a,22,33,1758358.666666666
gemma,validation-a,22,34,775.1647135416665
gemma,validation-a,23,24,-25725.395833333336
gemma,validation-a,23,25,387610.4166666666
gemma,validation-a,23,26,672553.8333333334
gemma,validation-a,23,27,1388202.5
gemma,validation-a,23,28,2487379.666666667
gemma,validation-a,23,29,3280537.666666667
gemma,validation-a,23,30,4464492.0
gemma,validation-a,23,31,5971000.0
gemma,validation-a,23,32,5736682.666666666
gemma,validation-a,23,33,5901788.0
gemma,validation-a,23,34,1828.59765625
gemma,validation-a,24,25,779047.5
gemma,validation-a,24,26,1284509.6666666667
gemma,validation-a,24,27,2795970.666666667
gemma,validation-a,24,28,5383349.666666667
gemma,validation-a,24,29,7119058.666666667
gemma,validation-a,24,30,10833555.333333332
gemma,validation-a,24,31,13685676.0
gemma,validation-a,24,32,14283941.333333332
gemma,validation-a,24,33,14429246.666666668
gemma,validation-a,24,34,4390.475911458333
gemma,validation-a,25,26,-94038.41666666669
gemma,validation-a,25,27,-2074.5
gemma,validation-a,25,28,-77326.66666666669
gemma,validation-a,25,29,212488.33333333337
gemma,validation-a,25,30,-375765.3333333334
gemma,validation-a,25,31,-133189.33333333326
gemma,validation-a,25,32,-3430.6666666667443
gemma,validation-a,25,33,-66601.33333333326
gemma,validation-a,25,34,-548.00390625
gemma,validation-a,26,27,30832.5
gemma,validation-a,26,28,318125.6666666667
gemma,validation-a,26,29,152962.6666666667
gemma,validation-a,26,30,-275131.3333333334
gemma,validation-a,26,31,-645015.9999999999
gemma,validation-a,26,32,-876969.3333333333
gemma,validation-a,26,33,-874949.3333333335
gemma,validation-a,26,34,-309.09505208333337
gemma,validation-a,27,28,-59439.66666666666
gemma,validation-a,27,29,-439201.6666666666
gemma,validation-a,27,30,-665773.3333333334
gemma,validation-a,27,31,-711677.3333333334
gemma,validation-a,27,32,-815480.0
gemma,validation-a,27,33,-1186808.0
gemma,validation-a,27,34,-591.4947916666666
gemma,validation-a,28,29,-565945.6666666667
gemma,validation-a,28,30,-1502341.3333333335
gemma,validation-a,28,31,-2713090.6666666665
gemma,validation-a,28,32,-2316226.6666666665
gemma,validation-a,28,33,-2891550.666666667
gemma,validation-a,28,34,-982.2311197916666
gemma,validation-a,29,30,-689497.3333333333
gemma,validation-a,29,31,-1812085.3333333333
gemma,validation-a,29,32,-2187421.333333333
gemma,validation-a,29,33,-2664121.3333333335
gemma,validation-a,29,34,-949.8893229166666
gemma,validation-a,30,31,-1676106.6666666665
gemma,validation-a,30,32,-1898945.3333333335
gemma,validation-a,30,33,-1836050.6666666665
gemma,validation-a,30,34,-604.333984375
gemma,validation-a,31,32,-536208.0
gemma,validation-a,31,33,-1504394.6666666665
gemma,validation-a,31,34,-1083.830078125
gemma,validation-a,32,33,-1854269.3333333333
gemma,validation-a,32,34,-844.0006510416667
gemma,validation-a,33,34,-918.224609375
gemma,validation-b,1,2,-0.4628904660542806
gemma,validation-b,1,3,-7.590197563171387
gemma,validation-b,1,4,-10.615128835042318
gemma,validation-b,1,5,-0.09250322977701819
gemma,validation-b,1,6,-41.615304946899414
gemma,validation-b,1,7,3.344827016194661
gemma,validation-b,1,8,-336.0635477701823
gemma,validation-b,1,9,-340.14342053731286
gemma,validation-b,1,10,-1352.8713175455728
gemma,validation-b,1,11,-1356.535603841146
gemma,validation-b,1,12,-8.474070231119185
gemma,validation-b,1,13,-4.717742919921875
gemma,validation-b,1,14,-5472.751383463542
gemma,validation-b,1,15,-16414.328206380207
gemma,validation-b,1,16,-21967.422688802086
gemma,validation-b,1,17,-30104.467122395832
gemma,validation-b,1,18,-24292.059895833332
gemma,validation-b,1,19,-24098.459635416668
gemma,validation-b,1,20,-21154.159505208336
gemma,validation-b,1,21,14696.373697916668
gemma,validation-b,1,22,-24854.651041666664
gemma,validation-b,1,23,-23671.619791666664
gemma,validation-b,1,24,-27773.16145833333
gemma,validation-b,1,25,-18423.29166666667
gemma,validation-b,1,26,542.5833333333285
gemma,validation-b,1,27,-3841.5
gemma,validation-b,1,28,86756.0
gemma,validation-b,1,29,127496.0
gemma,validation-b,1,30,56428.666666666664
gemma,validation-b,1,31,-173381.33333333334
gemma,validation-b,1,32,-171482.66666666666
gemma,validation-b,1,33,-135114.66666666666
gemma,validation-b,1,34,-10.887369791666664
gemma,validation-b,2,3,-2.42594051361084
gemma,validation-b,2,4,-13.05742073059082
gemma,validation-b,2,5,-169.09563891092935
gemma,validation-b,2,6,-44.766353607177734
gemma,validation-b,2,7,-8.6756960550944
gemma,validation-b,2,8,-347.32801818847656
gemma,validation-b,2,9,-170.1641788482666
gemma,validation-b,2,10,-4.037953694661496
gemma,validation-b,2,11,2.74437459309911
gemma,validation-b,2,12,-0.46893310546875
gemma,validation-b,2,13,-2727.172388712565
gemma,validation-b,2,14,-2750.6471761067705
gemma,validation-b,2,15,-5481.857584635416
gemma,validation-b,2,16,-11121.411376953123
gemma,validation-b,2,17,-16786.494791666664
gemma,validation-b,2,18,-11279.018229166668
gemma,validation-b,2,19,-16084.46484375
gemma,validation-b,2,20,-18572.39453125
gemma,validation-b,2,21,-37836.630208333336
gemma,validation-b,2,22,-44122.518229166664
gemma,validation-b,2,23,-40681.13020833333
gemma,validation-b,2,24,-41133.66145833333
gemma,validation-b,2,25,-46935.833333333336
gemma,validation-b,2,26,-44324.91666666667
gemma,validation-b,2,27,-85262.5
gemma,validation-b,2,28,-57159.66666666666
gemma,validation-b,2,29,-84104.33333333334
gemma,validation-b,2,30,-121700.0
gemma,validation-b,2,31,-219150.66666666663
gemma,validation-b,2,32,-26444.0
gemma,validation-b,2,33,-325734.6666666666
gemma,validation-b,2,34,-85.25911458333334
gemma,validation-b,3,4,-21.60964012145996
gemma,validation-b,3,5,-2.3464580376942954
gemma,validation-b,3,6,-46.605899492899574
gemma,validation-b,3,7,-42.89719772338867
gemma,validation-b,3,8,-347.20683034261066
gemma,validation-b,3,9,164.94350242614743
gemma,validation-b,3,10,-1366.2920939127605
gemma,validation-b,3,11,678.1421203613281
gemma,validation-b,3,12,-27.92185465494731
gemma,validation-b,3,13,-2751.190500895182
gemma,validation-b,3,14,-2775.5442708333335
gemma,validation-b,3,15,-5499.73486328125
gemma,validation-b,3,16,-11021.675537109375
gemma,validation-b,3,17,-16278.7041015625
gemma,validation-b,3,18,-4829.255208333333
gemma,validation-b,3,19,-12.61328125
gemma,validation-b,3,20,-674.191080729167
gemma,validation-b,3,21,-1640.2994791666665
gemma,validation-b,3,22,-1271.4427083333358
gemma,validation-b,3,23,-26575.04166666667
gemma,validation-b,3,24,-32687.55208333333
gemma,validation-b,3,25,-42303.87499999999
gemma,validation-b,3,26,-40207.5
gemma,validation-b,3,27,-44364.33333333333
gemma,validation-b,3,28,-55622.0
gemma,validation-b,3,29,-119183.0
gemma,validation-b,3,30,-113405.33333333334
gemma,validation-b,3,31,79478.66666666666
gemma,validation-b,3,32,91296.00000000006
gemma,validation-b,3,33,100528.0
gemma,validation-b,3,34,-172.17838541666666
gemma,validation-b,4,5,-85.67415436108907
gemma,validation-b,4,6,-48.24981117248535
gemma,validation-b,4,7,-7.913290659586589
gemma,validation-b,4,8,-348.3361180623373
gemma,validation-b,4,9,-10.366351127624512
gemma,validation-b,4,10,-2050.240010579427
gemma,validation-b,4,11,-1363.125020345052
gemma,validation-b,4,12,1.4329427083321207
gemma,validation-b,4,13,-5485.191696166992
gemma,validation-b,4,14,-8229.141316731771
gemma,validation-b,4,15,-16400.020914713543
gemma,validation-b,4,16,-16441.8994140625
gemma,validation-b,4,17,-13837.413411458336
gemma,validation-b,4,18,-40493.083333333336
gemma,validation-b,4,19,-56947.622395833336
gemma,validation-b,4,20,-59608.17643229167
gemma,validation-b,4,21,-59412.752604166664
gemma,validation-b,4,22,-53946.60677083333
gemma,validation-b,4,23,-19295.03125
gemma,validation-b,4,24,-16559.47395833333
gemma,validation-b,4,25,-16242.75
gemma,validation-b,4,26,-33634.625
gemma,validation-b,4,27,-4449.1666666666715
gemma,validation-b,4,28,71863.0
gemma,validation-b,4,29,178104.0
gemma,validation-b,4,30,265277.3333333334
gemma,validation-b,4,31,284497.3333333334
gemma,validation-b,4,32,636548.0
gemma,validation-b,4,33,582226.6666666666
gemma,validation-b,4,34,14.190104166666668
gemma,validation-b,5,6,-0.604967435201009
gemma,validation-b,5,7,-40.230689366658524
gemma,validation-b,5,8,-337.14739481608075
gemma,validation-b,5,9,-337.2932370503744
gemma,validation-b,5,10,-3.13409423828125
gemma,validation-b,5,11,-1.892313639322765
gemma,validation-b,5,12,12.461659749349565
gemma,validation-b,5,13,-8155.537745157878
gemma,validation-b,5,14,-5465.756510416666
gemma,validation-b,5,15,24.96012369791788
gemma,validation-b,5,16,133.10498046875
gemma,validation-b,5,17,5934.605143229168
gemma,validation-b,5,18,-15510.694010416666
gemma,validation-b,5,19,-31979.247395833332
gemma,validation-b,5,20,-38330.73697916667
gemma,validation-b,5,21,-45573.110677083336
gemma,validation-b,5,22,-88229.2890625
gemma,validation-b,5,23,-2428.1197916666715
gemma,validation-b,5,24,-1765.75
gemma,validation-b,5,25,-13249.666666666672
gemma,validation-b,5,26,-90249.75
gemma,validation-b,5,27,-118585.33333333333
gemma,validation-b,5,28,-377822.0
gemma,validation-b,5,29,-447362.6666666667
gemma,validation-b,5,30,-497193.3333333334
gemma,validation-b,5,31,-370546.6666666667
gemma,validation-b,5,32,-347796.0
gemma,validation-b,5,33,-402781.3333333334
gemma,validation-b,5,34,-287.2005208333333
gemma,validation-b,6,7,-2.869037628173828
gemma,validation-b,6,8,-684.438112894694
gemma,validation-b,6,9,-343.7082115809123
gemma,validation-b,6,10,-684.2865295410156
gemma,validation-b,6,11,-679.4226074218751
gemma,validation-b,6,12,-5472.528818766275
gemma,validation-b,6,13,-5459.084279378256
gemma,validation-b,6,14,-8165.991414388021
gemma,validation-b,6,15,-16381.597981770834
gemma,validation-b,6,16,-5536.765055338541
gemma,validation-b,6,17,-10815.747395833334
gemma,validation-b,6,18,-21384.822916666668
gemma,validation-b,6,19,-27192.188802083332
gemma,validation-b,6,20,-40898.69921875
gemma,validation-b,6,21,-69042.62109375
gemma,validation-b,6,22,-22461.966145833336
gemma,validation-b,6,23,-66350.73958333334
gemma,validation-b,6,24,-67757.52083333333
gemma,validation-b,6,25,-105012.5
gemma,validation-b,6,26,-48224.29166666667
gemma,validation-b,6,27,-75426.58333333334
gemma,validation-b,6,28,-174677.6666666667
gemma,validation-b,6,29,-115206.0
gemma,validation-b,6,30,-225825.3333333333
gemma,validation-b,6,31,-465630.6666666667
gemma,validation-b,6,32,-675752.0
gemma,validation-b,6,33,-308458.6666666667
gemma,validation-b,6,34,92.54036458333333
gemma,validation-b,7,8,-342.9876403808594
gemma,validation-b,7,9,-514.5945587158203
gemma,validation-b,7,10,-685.1847025553386
gemma,validation-b,7,11,678.8585713704426
gemma,validation-b,7,12,-10.6591796875
gemma,validation-b,7,13,-2763.8424224853516
gemma,validation-b,7,14,-8213.287760416668
gemma,validation-b,7,15,-16383.112548828127
gemma,validation-b,7,16,-22026.4052734375
gemma,validation-b,7,17,-27763.416015624996
gemma,validation-b,7,18,-35899.307291666664
gemma,validation-b,7,19,-43670.384114583336
gemma,validation-b,7,20,-45726.96354166667
gemma,validation-b,7,21,-21102.8828125
gemma,validation-b,7,22,-41955.966145833336
gemma,validation-b,7,23,-18873.640624999993
gemma,validation-b,7,24,-18176.770833333336
gemma,validation-b,7,25,-14407.791666666657
gemma,validation-b,7,26,-22522.5
gemma,validation-b,7,27,-124180.16666666667
gemma,validation-b,7,28,-367505.0
gemma,validation-b,7,29,-232433.0
gemma,validation-b,7,30,-229588.0
gemma,validation-b,7,31,-197252.0
gemma,validation-b,7,32,-637992.0
gemma,validation-b,7,33,-625173.3333333334
gemma,validation-b,7,34,82.87890625
gemma,validation-b,8,9,-170.83004061381024
gemma,validation-b,8,10,-2046.2690734863281
gemma,validation-b,8,11,-680.5156962076821
gemma,validation-b,8,12,5.726064046224565
gemma,validation-b,8,13,-2714.8545176188154
gemma,validation-b,8,14,-5479.358805338542
gemma,validation-b,8,15,-5445.939534505208
gemma,validation-b,8,16,-10838.187825520832
gemma,validation-b,8,17,-19090.134440104164
gemma,validation-b,8,18,-15950.231770833332
gemma,validation-b,8,19,-31897.484375
gemma,validation-b,8,20,-37096.013020833336
gemma,validation-b,8,21,-37098.119791666664
gemma,validation-b,8,22,-42880.161458333336
gemma,validation-b,8,23,-28037.963541666664
gemma,validation-b,8,24,-27910.22916666667
gemma,validation-b,8,25,-24272.33333333333
gemma,validation-b,8,26,-29637.666666666664
gemma,validation-b,8,27,-48056.91666666667
gemma,validation-b,8,28,-105201.33333333334
gemma,validation-b,8,29,80559.33333333333
gemma,validation-b,8,30,-135544.66666666666
gemma,validation-b,8,31,-557968.0
gemma,validation-b,8,32,-135024.0
gemma,validation-b,8,33,-53869.33333333334
gemma,validation-b,8,34,-274.958984375
gemma,validation-b,9,10,11.918507893880246
gemma,validation-b,9,11,692.9858907063801
gemma,validation-b,9,12,-5456.568583170572
gemma,validation-b,9,13,-5456.003242492676
gemma,validation-b,9,14,-8169.3691813151045
gemma,validation-b,9,15,-10924.500732421875
gemma,validation-b,9,16,-16192.084309895832
gemma,validation-b,9,17,-24153.05794270833
gemma,validation-b,9,18,-25108.790364583332
gemma,validation-b,9,19,-24978.001302083332
gemma,validation-b,9,20,-22523.235677083336
gemma,validation-b,9,21,-14151.598958333332
gemma,validation-b,9,22,-31726.713541666664
gemma,validation-b,9,23,-23022.88020833333
gemma,validation-b,9,24,-21721.68229166667
gemma,validation-b,9,25,-35200.791666666664
gemma,validation-b,9,26,-50074.83333333333
gemma,validation-b,9,27,-75354.58333333333
gemma,validation-b,9,28,-109100.0
gemma,validation-b,9,29,-43222.33333333333
gemma,validation-b,9,30,-159238.0
gemma,validation-b,9,31,-116573.33333333331
gemma,validation-b,9,32,40545.333333333314
gemma,validation-b,9,33,54278.666666666686
gemma,validation-b,9,34,5.153645833333333
gemma,validation-b,10,11,-2051.0357971191406
gemma,validation-b,10,12,-5473.109151204427
gemma,validation-b,10,13,-5470.685394287109
gemma,validation-b,10,14,-8185.047281901041
gemma,validation-b,10,15,-10917.935913085938
gemma,validation-b,10,16,-10977.200195312502
gemma,validation-b,10,17,-16593.19856770833
gemma,validation-b,10,18,-13792.98828125
gemma,validation-b,10,19,-20934.201822916668
gemma,validation-b,10,20,-29005.337890625
gemma,validation-b,10,21,-34110.89583333333
gemma,validation-b,10,22,-34118.09375
gemma,validation-b,10,23,2035.9322916666715
gemma,validation-b,10,24,1050.453125
gemma,validation-b,10,25,480.41666666665697
gemma,validation-b,10,26,-61140.333333333336
gemma,validation-b,10,27,-195317.1666666667
gemma,validation-b,10,28,-361011.0
gemma,validation-b,10,29,-179054.0
gemma,validation-b,10,30,-209887.33333333334
gemma,validation-b,10,31,-367672.0
gemma,validation-b,10,32,-53086.666666666686
gemma,validation-b,10,33,56936.0
gemma,validation-b,10,34,-91.40755208333334
gemma,validation-b,11,12,-5478.858378092448
gemma,validation-b,11,13,-50.179341634114586
gemma,validation-b,11,14,-5454.466105143229
gemma,validation-b,11,15,-16350.775349934895
gemma,validation-b,11,16,-16145.680826822918
gemma,validation-b,11,17,-20957.352864583336
gemma,validation-b,11,18,-22712.385416666668
gemma,validation-b,11,19,-31879.49609375
gemma,validation-b,11,20,-40934.608723958336
gemma,validation-b,11,21,-60552.71614583333
gemma,validation-b,11,22,-43200.729166666664
gemma,validation-b,11,23,-64040.385416666664
gemma,validation-b,11,24,-62117.74999999999
gemma,validation-b,11,25,-49458.33333333333
gemma,validation-b,11,26,-149554.91666666666
gemma,validation-b,11,27,-213841.1666666667
gemma,validation-b,11,28,-462612.3333333334
gemma,validation-b,11,29,-360214.0
gemma,validation-b,11,30,-577394.0
gemma,validation-b,11,31,-532645.3333333333
gemma,validation-b,11,32,-644972.0
gemma,validation-b,11,33,-590786.6666666666
gemma,validation-b,11,34,-326.5592447916667
gemma,validation-b,12,13,-2736.267322540283
gemma,validation-b,12,14,-5418.5856526692705
gemma,validation-b,12,15,-5520.196533203125
gemma,validation-b,12,16,-10904.774902343752
gemma,validation-b,12,17,-13131.149088541664
gemma,validation-b,12,18,-33053.3125
gemma,validation-b,12,19,-65430.100260416664
gemma,validation-b,12,20,-89833.3828125
gemma,validation-b,12,21,-98731.20833333334
gemma,validation-b,12,22,-83851.71354166667
gemma,validation-b,12,23,5297.604166666664
gemma,validation-b,12,24,6436.119791666664
gemma,validation-b,12,25,2475.208333333343
gemma,validation-b,12,26,-111682.33333333334
gemma,validation-b,12,27,-231860.6666666667
gemma,validation-b,12,28,-488582.3333333334
gemma,validation-b,12,29,-157027.66666666666
gemma,validation-b,12,30,-55400.666666666686
gemma,validation-b,12,31,82606.66666666666
gemma,validation-b,12,32,-269772.0
gemma,validation-b,12,33,-178661.3333333333
gemma,validation-b,12,34,-104.24088541666666
gemma,validation-b,13,14,-8217.536173502604
gemma,validation-b,13,15,-16449.473876953125
gemma,validation-b,13,16,-21647.021647135414
gemma,validation-b,13,17,-24345.6201171875
gemma,validation-b,13,18,-37708.53776041667
gemma,validation-b,13,19,-61811.61979166667
gemma,validation-b,13,20,-70103.21875
gemma,validation-b,13,21,-54680.421875
gemma,validation-b,13,22,-62249.61197916667
gemma,validation-b,13,23,-24983.119791666668
gemma,validation-b,13,24,-23820.020833333332
gemma,validation-b,13,25,-44251.95833333333
gemma,validation-b,13,26,-25131.16666666667
gemma,validation-b,13,27,29628.583333333336
gemma,validation-b,13,28,99247.66666666666
gemma,validation-b,13,29,-70273.66666666667
gemma,validation-b,13,30,-310193.3333333333
gemma,validation-b,13,31,-319613.3333333333
gemma,validation-b,13,32,59660.0
gemma,validation-b,13,33,-262697.3333333333
gemma,validation-b,13,34,-47.09635416666667
gemma,validation-b,14,15,-21850.230631510418
gemma,validation-b,14,16,-15698.402913411459
gemma,validation-b,14,17,-20071.333658854168
gemma,validation-b,14,18,-34181.74609375
gemma,validation-b,14,19,-42801.3828125
gemma,validation-b,14,20,-59475.22786458333
gemma,validation-b,14,21,-49040.72916666667
gemma,validation-b,14,22,-41779.994791666664
gemma,validation-b,14,23,-65722.81770833333
gemma,validation-b,14,24,-66908.45833333334
gemma,validation-b,14,25,-80124.45833333334
gemma,validation-b,14,26,-108407.41666666667
gemma,validation-b,14,27,-198699.5833333333
gemma,validation-b,14,28,-190044.0
gemma,validation-b,14,29,-335570.3333333334
gemma,validation-b,14,30,-436346.6666666666
gemma,validation-b,14,31,-817856.0
gemma,validation-b,14,32,-598913.3333333334
gemma,validation-b,14,33,-746725.3333333333
gemma,validation-b,14,34,-190.88020833333331
gemma,validation-b,15,16,-9811.847819010418
gemma,validation-b,15,17,-14952.168294270832
gemma,validation-b,15,18,1608.0911458333321
gemma,validation-b,15,19,4174.434895833336
gemma,validation-b,15,20,-12722.809895833336
gemma,validation-b,15,21,-24644.205729166664
gemma,validation-b,15,22,-24950.354166666668
gemma,validation-b,15,23,-29467.411458333336
gemma,validation-b,15,24,-33057.822916666664
gemma,validation-b,15,25,-63247.208333333336
gemma,validation-b,15,26,-66163.75
gemma,validation-b,15,27,-195336.6666666667
gemma,validation-b,15,28,-409735.6666666667
gemma,validation-b,15,29,-321191.0
gemma,validation-b,15,30,-259500.66666666666
gemma,validation-b,15,31,-351402.6666666667
gemma,validation-b,15,32,-487436.0
gemma,validation-b,15,33,-375776.0
gemma,validation-b,15,34,-204.86328125
gemma,validation-b,16,17,-10175.932942708334
gemma,validation-b,16,18,759.15234375
gemma,validation-b,16,19,-21609.995442708336
gemma,validation-b,16,20,-24108.5322265625
gemma,validation-b,16,21,-78256.92838541666
gemma,validation-b,16,22,-52756.5625
gemma,validation-b,16,23,9487.088541666672
gemma,validation-b,16,24,-10326.291666666664
gemma,validation-b,16,25,-46073.875
gemma,validation-b,16,26,-142516.54166666666
gemma,validation-b,16,27,-73075.91666666666
gemma,validation-b,16,28,-337446.0
gemma,validation-b,16,29,-333262.0
gemma,validation-b,16,30,-936322.0
gemma,validation-b,16,31,-1858534.6666666667
gemma,validation-b,16,32,-1865558.6666666667
gemma,validation-b,16,33,-1880193.3333333333
gemma,validation-b,16,34,-775.9153645833333
gemma,validation-b,17,18,-21265.614583333332
gemma,validation-b,17,19,-94264.79427083333
gemma,validation-b,17,20,-92985.26822916666
gemma,validation-b,17,21,-147398.04166666666
gemma,validation-b,17,22,-132135.58072916666
gemma,validation-b,17,23,-97161.91145833333
gemma,validation-b,17,24,-129800.67187500001
gemma,validation-b,17,25,-156370.54166666666
gemma,validation-b,17,26,-60733.66666666663
gemma,validation-b,17,27,-107688.91666666663
gemma,validation-b,17,28,106493.66666666663
gemma,validation-b,17,29,171994.33333333326
gemma,validation-b,17,30,-167015.3333333335
gemma,validation-b,17,31,-328629.33333333326
gemma,validation-b,17,32,-64500.0
gemma,validation-b,17,33,-218406.66666666698
gemma,validation-b,17,34,231.04231770833326
gemma,validation-b,18,19,-63726.08333333333
gemma,validation-b,18,20,-93219.921875
gemma,validation-b,18,21,-102215.59375
gemma,validation-b,18,22,-148060.1822916667
gemma,validation-b,18,23,-53401.21875
gemma,validation-b,18,24,-101928.953125
gemma,validation-b,18,25,-14604.875
gemma,validation-b,18,26,-336956.5
gemma,validation-b,18,27,-413602.5833333333
gemma,validation-b,18,28,-979095.3333333333
gemma,validation-b,18,29,-397282.0
gemma,validation-b,18,30,-1130693.3333333335
gemma,validation-b,18,31,-876990.6666666667
gemma,validation-b,18,32,-1426470.6666666665
gemma,validation-b,18,33,-1372241.3333333333
gemma,validation-b,18,34,-186.08203124999994
gemma,validation-b,19,20,-38825.88736979167
gemma,validation-b,19,21,-9982.309895833328
gemma,validation-b,19,22,-24941.140625000007
gemma,validation-b,19,23,-21315.901041666664
gemma,validation-b,19,24,-15052.484375
gemma,validation-b,19,25,115656.25000000003
gemma,validation-b,19,26,71329.625
gemma,validation-b,19,27,112607.83333333337
gemma,validation-b,19,28,324301.0
gemma,validation-b,19,29,659655.0
gemma,validation-b,19,30,1285725.3333333333
gemma,validation-b,19,31,1094873.3333333333
gemma,validation-b,19,32,1466957.3333333335
gemma,validation-b,19,33,718665.3333333335
gemma,validation-b,19,34,589.7200520833333
gemma,validation-b,20,21,43510.05208333333
gemma,validation-b,20,22,26701.81770833333
gemma,validation-b,20,23,-62250.58854166667
gemma,validation-b,20,24,-66748.52604166669
gemma,validation-b,20,25,224505.75
gemma,validation-b,20,26,158688.375
gemma,validation-b,20,27,379239.2500000001
gemma,validation-b,20,28,880089.6666666667
gemma,validation-b,20,29,1911516.0
gemma,validation-b,20,30,1970575.333333333
gemma,validation-b,20,31,1223530.6666666665
gemma,validation-b,20,32,1450070.666666667
gemma,validation-b,20,33,2253859.9999999995
gemma,validation-b,20,34,1003.4720052083334
gemma,validation-b,21,22,-14204.648437499993
gemma,validation-b,21,23,36620.59895833333
gemma,validation-b,21,24,1544.8020833333285
gemma,validation-b,21,25,333609.375
gemma,validation-b,21,26,557542.0
gemma,validation-b,21,27,861190.6666666666
gemma,validation-b,21,28,1608333.0
gemma,validation-b,21,29,2829872.6666666665
gemma,validation-b,21,30,3360570.0
gemma,validation-b,21,31,3480201.333333333
gemma,validation-b,21,32,3733128.0
gemma,validation-b,21,33,3690952.0
gemma,validation-b,21,34,1545.199869791667
gemma,validation-b,22,23,-69418.22395833333
gemma,validation-b,22,24,-82505.02604166667
gemma,validation-b,22,25,171960.7916666667
gemma,validation-b,22,26,49063.791666666686
gemma,validation-b,22,27,306473.25000000006
gemma,validation-b,22,28,369108.33333333326
gemma,validation-b,22,29,1529818.0
gemma,validation-b,22,30,1631216.6666666667
gemma,validation-b,22,31,1998154.6666666667
gemma,validation-b,22,32,2153089.3333333335
gemma,validation-b,22,33,2125829.333333333
gemma,validation-b,22,34,724.8072916666666
gemma,validation-b,23,24,-31166.234375000004
gemma,validation-b,23,25,132839.45833333334
gemma,validation-b,23,26,360353.37500000006
gemma,validation-b,23,27,580409.8333333333
gemma,validation-b,23,28,1010864.0000000001
gemma,validation-b,23,29,2161944.0
gemma,validation-b,23,30,2646792.0
gemma,validation-b,23,31,3021752.0
gemma,validation-b,23,32,3367378.6666666665
gemma,validation-b,23,33,3560166.666666666
gemma,validation-b,23,34,1234.66015625
gemma,validation-b,24,25,408500.0
gemma,validation-b,24,26,673023.5833333333
gemma,validation-b,24,27,1282964.6666666665
gemma,validation-b,24,28,2448821.3333333335
gemma,validation-b,24,29,3518808.333333334
gemma,validation-b,24,30,4979762.0
gemma,validation-b,24,31,5584440.0
gemma,validation-b,24,32,5634156.000000001
gemma,validation-b,24,33,5548938.666666667
gemma,validation-b,24,34,2712.869140625
gemma,validation-b,25,26,-133702.0833333333
gemma,validation-b,25,27,-246082.0833333333
gemma,validation-b,25,28,-272606.99999999994
gemma,validation-b,25,29,-65934.0
gemma,validation-b,25,30,-33041.33333333337
gemma,validation-b,25,31,-815112.0
gemma,validation-b,25,32,-845696.0000000001
gemma,validation-b,25,33,-1072868.0
gemma,validation-b,25,34,-568.3033854166666
gemma,validation-b,26,27,923.5833333333285
gemma,validation-b,26,28,26789.333333333343
gemma,validation-b,26,29,-17671.333333333314
gemma,validation-b,26,30,-323242.0
gemma,validation-b,26,31,-443720.0
gemma,validation-b,26,32,-306314.6666666666
gemma,validation-b,26,33,-407316.0
gemma,validation-b,26,34,-115.56184895833337
gemma,validation-b,27,28,-445671.6666666667
gemma,validation-b,27,29,-605038.3333333334
gemma,validation-b,27,30,-1283284.0
gemma,validation-b,27,31,-2639825.3333333335
gemma,validation-b,27,32,-2525449.3333333335
gemma,validation-b,27,33,-2509041.3333333335
gemma,validation-b,27,34,-724.24609375
gemma,validation-b,28,29,-159302.0
gemma,validation-b,28,30,-802206.6666666666
gemma,validation-b,28,31,-1744738.6666666665
gemma,validation-b,28,32,-1891113.3333333335
gemma,validation-b,28,33,-2227533.333333333
gemma,validation-b,28,34,-978.0520833333334
gemma,validation-b,29,30,-667418.0
gemma,validation-b,29,31,-1679510.6666666667
gemma,validation-b,29,32,-2129268.0
gemma,validation-b,29,33,-2162273.333333333
gemma,validation-b,29,34,-535.62890625
gemma,validation-b,30,31,-803637.3333333334
gemma,validation-b,30,32,-860798.6666666666
gemma,validation-b,30,33,-741856.0
gemma,validation-b,30,34,-648.322265625
gemma,validation-b,31,32,-1850.6666666666279
gemma,validation-b,31,33,-125530.66666666669
gemma,validation-b,31,34,-682.2473958333333
gemma,validation-b,32,33,-179869.3333333333
gemma,validation-b,32,34,-530.744140625
gemma,validation-b,33,34,-314.5774739583333
llama,selection,1,2,-1.8669041310204193e-05
llama,selection,1,3,-5.304331959147627e-05
llama,selection,1,4,-4.889373667538166e-05
llama,selection,1,5,-0.0003023129344607393
llama,selection,1,6,-0.00019622850231826305
llama,selection,1,7,-4.4315859364966556e-05
llama,selection,1,8,-0.0004155575297772885
llama,selection,1,9,-0.00019614088038603467
llama,selection,1,10,-0.0001269439235329628
llama,selection,1,11,-7.064236948887579e-06
llama,selection,1,12,-0.0018110405653715136
llama,selection,1,13,-0.0020355942348639173
llama,selection,1,14,-0.008131590982278187
llama,selection,1,15,-0.017291158437728882
llama,selection,1,16,-0.0059381326039632185
llama,selection,1,17,-0.006718715031941731
llama,selection,1,18,-0.009290059407552086
llama,selection,1,19,-0.04397543271382649
llama,selection,1,20,-0.04876915613810221
llama,selection,1,21,-0.1012304623921712
llama,selection,1,22,-0.2549171447753906
llama,selection,1,23,-0.7132657368977864
llama,selection,1,24,-1.1377182006835938
llama,selection,1,25,-1.5789210001627605
llama,selection,1,26,-2.393903096516927
llama,selection,1,27,-2.4393107096354165
llama,selection,1,28,-7.424947102864584
llama,selection,2,3,-3.923823533114046e-05
llama,selection,2,4,2.3105336974064507e-05
llama,selection,2,5,-0.00024631891089181107
llama,selection,2,6,-0.00048148026689887047
llama,selection,2,7,-0.000653458603968223
llama,selection,2,8,-0.000911540895079573
llama,selection,2,9,-0.001015916078661879
llama,selection,2,10,-0.0014711394906044006
llama,selection,2,11,-0.0017689419910311699
llama,selection,2,12,-0.0019330981497963269
llama,selection,2,13,-0.0029555565367142362
llama,selection,2,14,-0.005498888591925303
llama,selection,2,15,-0.0020493268966674796
llama,selection,2,16,-0.008179465929667154
llama,selection,2,17,-0.021504243214925133
llama,selection,2,18,-0.01267850399017334
llama,selection,2,19,-0.008968830108642571
llama,selection,2,20,-0.024217764536539704
llama,selection,2,21,0.014216740926106766
llama,selection,2,22,-0.025125185648600265
llama,selection,2,23,-0.5676116943359375
llama,selection,2,24,-0.7147178649902344
llama,selection,2,25,-0.7672780354817708
llama,selection,2,26,-1.0215911865234375
llama,selection,2,27,-1.0274251302083335
llama,selection,2,28,-5.215738932291667
llama,selection,3,4,-7.41552406301101e-05
llama,selection,3,5,-3.192057677855094e-05
llama,selection,3,6,0.0001219315454363823
llama,selection,3,7,0.00043545667237291735
llama,selection,3,8,0.0009476696141064167
llama,selection,3,9,0.00046436333407958347
llama,selection,3,10,0.0007321507049103578
llama,selection,3,11,1.296214759349823e-05
llama,selection,3,12,-0.0005612578243017197
llama,selection,3,13,-0.002140859141945839
llama,selection,3,14,-0.002964454392592112
llama,selection,3,15,-0.004656235376993815
llama,selection,3,16,-0.0014148553212483712
llama,selection,3,17,0.01074337959289551
llama,selection,3,18,-0.009972771008809408
llama,selection,3,19,-0.05275623003641765
llama,selection,3,20,-0.032904465993245445
llama,selection,3,21,-0.0672014554341634
llama,selection,3,22,-0.05405807495117188
llama,selection,3,23,-0.18272654215494794
llama,selection,3,24,-0.12860616048177081
llama,selection,3,25,-0.10665384928385413
llama,selection,3,26,-0.30160268147786456
llama,selection,3,27,-0.8511759440104166
llama,selection,3,28,-3.016825358072917
llama,selection,4,5,-0.00027089860911170643
llama,selection,4,6,-0.00020837240541974703
llama,selection,4,7,-0.0002985566776866714
llama,selection,4,8,0.00013711070641875264
llama,selection,4,9,0.00020484649576246736
llama,selection,4,10,0.0003197011537849903
llama,selection,4,11,-0.0007688102001945176
llama,selection,4,12,-0.0005951421335339546
llama,selection,4,13,-0.002495318651199341
llama,selection,4,14,-0.004970702032248179
llama,selection,4,15,-0.011929233868916828
llama,selection,4,16,-0.02080659071604411
llama,selection,4,17,-0.022446235020955402
llama,selection,4,18,-0.02383708953857422
llama,selection,4,19,-0.06650511423746745
llama,selection,4,20,-0.061601877212524414
llama,selection,4,21,-0.0724789301554362
llama,selection,4,22,-0.119325319925944
llama,selection,4,23,-0.23690795898437506
llama,selection,4,24,-0.4652811686197917
llama,selection,4,25,-0.4057998657226562
llama,selection,4,26,-0.5751698811848959
llama,selection,4,27,-0.6526997884114584
llama,selection,4,28,-0.49072265625
llama,selection,5,6,-0.0004251888409877817
llama,selection,5,7,-0.00044823628074179095
llama,selection,5,8,-0.0003622951141248147
llama,selection,5,9,-0.0002535336340467135
llama,selection,5,10,-0.0004198257811367512
llama,selection,5,11,-0.0013382957937816777
llama,selection,5,12,-0.0012421111265818277
llama,selection,5,13,-0.0007833403845628102
llama,selection,5,14,0.0021508286396662397
llama,selection,5,15,0.003793458143870036
llama,selection,5,16,-0.0015271504720052072
llama,selection,5,17,-0.009212215741475424
llama,selection,5,18,-0.01332692305246989
llama,selection,5,19,-0.02849284807840983
llama,selection,5,20,-0.0739288330078125
llama,selection,5,21,-0.09229326248168945
llama,selection,5,22,-0.1116040547688802
llama,selection,5,23,-0.360613505045573
llama,selection,5,24,-0.32519022623697924
llama,selection,5,25,-0.4614715576171875
llama,selection,5,26,-0.7254308064778645
llama,selection,5,27,-0.30715433756510413
llama,selection,5,28,-0.8730875651041665
llama,selection,6,7,-6.789073813706636e-05
llama,selection,6,8,-0.0005254431938131651
llama,selection,6,9,-0.0006071529351174831
llama,selection,6,10,-0.0008231583051383495
llama,selection,6,11,-0.0009766424385209878
llama,selection,6,12,-0.0013873080412546794
llama,selection,6,13,-0.0007983812441428503
llama,selection,6,14,-0.0028694421052932735
llama,selection,6,15,-0.0009184678395589198
llama,selection,6,16,-0.015456239382425945
llama,selection,6,17,-0.010803699493408203
llama,selection,6,18,-0.017361283302307132
llama,selection,6,19,-0.03572289148966472
llama,selection,6,20,-0.03864407539367676
llama,selection,6,21,-0.031830151875813804
llama,selection,6,22,0.014963150024414049
llama,selection,6,23,0.1385510762532552
llama,selection,6,24,-0.004375457763671875
llama,selection,6,25,0.1341400146484374
llama,selection,6,26,-0.1936798095703125
llama,selection,6,27,-0.9578857421875
llama,selection,6,28,-2.9827880859375
llama,selection,7,8,-0.00012391347748537857
llama,selection,7,9,0.0001799534851064285
llama,selection,7,10,-0.000885297233859698
llama,selection,7,11,-0.0014865073996285598
llama,selection,7,12,-0.0024711228907108307
llama,selection,7,13,-0.0043498445302248
llama,selection,7,14,-0.009691578646500906
llama,selection,7,15,-0.009086360534032186
llama,selection,7,16,-0.020380258560180664
llama,selection,7,17,-0.030162811279296875
llama,selection,7,18,-0.015410502751668293
llama,selection,7,19,-0.07400369644165039
llama,selection,7,20,-0.07861804962158203
llama,selection,7,21,-0.08207400639851888
llama,selection,7,22,-0.16904576619466144
llama,selection,7,23,-0.5237553914388021
llama,selection,7,24,-0.6990038553873699
llama,selection,7,25,-0.49454752604166663
llama,selection,7,26,-0.1408691406249999
llama,selection,7,27,-0.5252126057942709
llama,selection,7,28,-4.819844563802084
llama,selection,8,9,-0.0005768949631601572
llama,selection,8,10,-0.00047363480553030973
llama,selection,8,11,-0.00133249598244826
llama,selection,8,12,-0.00030611486484607054
llama,selection,8,13,0.0012420459340016048
llama,selection,8,14,-0.0008418013652165732
llama,selection,8,15,-0.004659523566563924
llama,selection,8,16,-0.004119475682576496
llama,selection,8,17,-0.008747537930806478
llama,selection,8,18,-0.0033413171768188477
llama,selection,8,19,-0.0529335339864095
llama,selection,8,20,-0.07861057917277019
llama,selection,8,21,-0.04793802897135417
llama,selection,8,22,-0.16201750437418622
llama,selection,8,23,-0.12163670857747394
llama,selection,8,24,0.034664154052734375
llama,selection,8,25,-0.36539204915364576
llama,selection,8,26,-0.05990346272786451
llama,selection,8,27,-0.14247639973958326
llama,selection,8,28,-1.521341959635417
llama,selection,9,10,-0.0015527031694849331
llama,selection,9,11,-0.0025418968871235847
llama,selection,9,12,-0.002904857819279035
llama,selection,9,13,-0.004234097277124723
llama,selection,9,14,-0.006389791766802469
llama,selection,9,15,-0.022563387950261433
llama,selection,9,16,-0.015105366706848145
llama,selection,9,17,0.00566573937733968
llama,selection,9,18,0.014441649119059246
llama,selection,9,19,0.012414375940958663
llama,selection,9,20,0.015986760457356773
llama,selection,9,21,0.028224627176920578
llama,selection,9,22,-0.00363922119140625
llama,selection,9,23,-0.000576019287109375
llama,selection,9,24,0.13233693440755212
llama,selection,9,25,-0.34592692057291674
llama,selection,9,26,-0.46445719401041663
llama,selection,9,27,-0.9630177815755209
llama,selection,9,28,-0.38987223307291696
llama,selection,10,11,-0.0012579355388879776
llama,selection,10,12,-0.003993525480230649
llama,selection,10,13,-0.0039046127349138256
llama,selection,10,14,-0.004410783449808756
llama,selection,10,15,-0.011127223571141561
llama,selection,10,16,-0.008683125178019207
llama,selection,10,17,-0.005353490511576332
llama,selection,10,18,-0.006226301193237305
llama,selection,10,19,0.012960116068522133
llama,selection,10,20,-0.02923154830932618
llama,selection,10,21,-0.0643612543741862
llama,selection,10,22,-0.13838513692220053
llama,selection,10,23,-0.45846557617187506
llama,selection,10,24,-1.0373077392578125
llama,selection,10,25,-0.9287338256835938
llama,selection,10,26,-1.2735773722330728
llama,selection,10,27,-2.220448811848958
llama,selection,10,28,-9.58673095703125
llama,selection,11,12,-0.002189982992907365
llama,selection,11,13,-0.0033228608469168344
llama,selection,11,14,-0.0071716730793317165
llama,selection,11,15,-0.016700069109598797
llama,selection,11,16,-0.001078486442565918
llama,selection,11,17,0.0009981791178385428
llama,selection,11,18,0.0025374492009480783
llama,selection,11,19,0.02633857727050782
llama,selection,11,20,0.024355093638102218
llama,selection,11,21,0.02269601821899414
llama,selection,11,22,-0.07867081960042319
llama,selection,11,23,-0.49873606363932294
llama,selection,11,24,-0.8316319783528645
llama,selection,11,25,-0.8539530436197916
llama,selection,11,26,-1.1670481363932292
llama,selection,11,27,-1.1135101318359375
llama,selection,11,28,-1.77081298828125
llama,selection,12,13,-0.005512066185474396
llama,selection,12,14,-0.019745811820030212
llama,selection,12,15,-0.018568734327952065
llama,selection,12,16,-0.006943186124165855
llama,selection,12,17,-0.013353943824768066
llama,selection,12,18,-0.006428082784016926
llama,selection,12,19,-0.08584229151407877
llama,selection,12,20,-0.08107423782348633
llama,selection,12,21,-0.1181936264038086
llama,selection,12,22,-0.3068068822224935
llama,selection,12,23,-0.4253590901692708
llama,selection,12,24,-0.6714502970377605
llama,selection,12,25,-1.230311075846354
llama,selection,12,26,-1.4284617106119792
llama,selection,12,27,-1.4885406494140625
llama,selection,12,28,-0.39886474609375
llama,selection,13,14,0.004928573966026306
llama,selection,13,15,-0.006719827651977539
llama,selection,13,16,0.016890486081441246
llama,selection,13,17,-0.016708016395568848
llama,selection,13,18,-0.024070143699645996
llama,selection,13,19,-0.15778088569641116
llama,selection,13,20,-0.24636960029602054
llama,selection,13,21,-0.4153561592102051
llama,selection,13,22,-0.7011890411376953
llama,selection,13,23,-0.4117889404296874
llama,selection,13,24,-0.6782608032226564
llama,selection,13,25,-0.8610534667968751
llama,selection,13,26,-0.9554723103841146
llama,selection,13,27,-0.8600056966145833
llama,selection,13,28,-1.31829833984375
llama,selection,14,15,-0.012135446071624756
llama,selection,14,16,-0.01749384403228761
llama,selection,14,17,-0.03297281265258789
llama,selection,14,18,-0.038560310999552413
llama,selection,14,19,-0.05770047505696613
llama,selection,14,20,-0.17118422190348306
llama,selection,14,21,-0.19783163070678705
llama,selection,14,22,-0.1041053136189779
llama,selection,14,23,0.7660420735677083
llama,selection,14,24,0.16145579020182277
llama,selection,14,25,0.570398966471354
llama,selection,14,26,-1.0129394531250004
llama,selection,14,27,-1.5215250651041665
llama,selection,14,28,3.294901529947916
llama,selection,15,16,0.19429083665211996
llama,selection,15,17,0.17134702205657956
llama,selection,15,18,0.13897383213043213
llama,selection,15,19,0.09008701642354333
llama,selection,15,20,0.1669511000315349
llama,selection,15,21,0.36499834060668956
llama,selection,15,22,1.1558984120686848
llama,selection,15,23,3.7905464172363277
llama,selection,15,24,4.791437784830729
llama,selection,15,25,6.127545674641927
llama,selection,15,26,6.218808492024739
llama,selection,15,27,8.137435913085938
llama,selection,15,28,49.10091145833333
llama,selection,16,17,-0.23042849699656168
llama,selection,16,18,-0.20056537787119547
llama,selection,16,19,-0.5189805030822754
llama,selection,16,20,-0.6753489176432292
llama,selection,16,21,-0.7832555770874023
llama,selection,16,22,-0.3426116307576497
llama,selection,16,23,0.10799662272135402
llama,selection,16,24,-0.23148473103841116
llama,selection,16,25,0.13227589925130223
llama,selection,16,26,-0.5109074910481772
llama,selection,16,27,-0.8724619547526045
llama,selection,16,28,-5.790954589843748
llama,selection,17,18,-0.23361829916636148
llama,selection,17,19,-0.6168442567189535
llama,selection,17,20,-0.6847648620605469
llama,selection,17,21,-0.7951656977335613
llama,selection,17,22,-0.36755307515462243
llama,selection,17,23,1.7294158935546875
llama,selection,17,24,1.4606666564941404
llama,selection,17,25,0.7929967244466143
llama,selection,17,26,-1.0195439656575527
llama,selection,17,27,0.08196004231770804
llama,selection,17,28,5.438741048177082
llama,selection,18,19,-0.3755667209625244
llama,selection,18,20,-0.3807920614878336
llama,selection,18,21,-0.5198135375976562
llama,selection,18,22,-0.3033399581909179
llama,selection,18,23,-0.0108489990234375
llama,selection,18,24,-2.0154329935709634
llama,selection,18,25,-2.5528157552083335
llama,selection,18,26,-4.458976745605469
llama,selection,18,27,-4.066792805989583
llama,selection,18,28,-3.805867513020832
llama,selection,19,20,-0.20925299326578772
llama,selection,19,21,-0.4888679186503092
llama,selection,19,22,-0.30666987101236987
llama,selection,19,23,1.5376701354980467
llama,selection,19,24,1.0947074890136714
llama,selection,19,25,1.9585037231445308
llama,selection,19,26,1.560704549153646
llama,selection,19,27,-1.4060872395833335
llama,selection,19,28,-1.4050699869791679
llama,selection,20,21,-0.5295664469401041
llama,selection,20,22,-0.6347071329752604
llama,selection,20,23,0.5818532307942705
llama,selection,20,24,0.23365275065104152
llama,selection,20,25,-0.7364323933919268
llama,selection,20,26,-2.574506123860677
llama,selection,20,27,-5.3020782470703125
llama,selection,20,28,-23.456848144531246
llama,selection,21,22,-0.06966718037923181
llama,selection,21,23,0.6751543680826826
llama,selection,21,24,-0.3173713684082031
llama,selection,21,25,1.9440231323242188
llama,selection,21,26,0.5751291910807295
llama,selection,21,27,0.6488087972005214
llama,selection,21,28,17.670715332031246
llama,selection,22,23,-1.7059529622395835
llama,selection,22,24,-3.6523094177246094
llama,selection,22,25,-4.33722178141276
llama,selection,22,26,-5.487752278645833
llama,selection,22,27,-6.460728963216146
llama,selection,22,28,-20.308634440104164
llama,selection,23,24,-2.2127062479654946
llama,selection,23,25,-1.600555419921875
llama,selection,23,26,-3.280853271484375
llama,selection,23,27,-1.6242319742838545
llama,selection,23,28,-4.18206787109375
llama,selection,24,25,-0.6758143107096355
llama,selection,24,26,-1.9487635294596353
llama,selection,24,27,-2.4064076741536455
llama,selection,24,28,-5.640543619791668
llama,selection,25,26,-2.0382410685221357
llama,selection,25,27,-2.2344919840494795
llama,selection,25,28,-8.389750162760418
llama,selection,26,27,1.312169392903646
llama,selection,26,28,5.087646484375002
llama,selection,27,28,-10.861897786458334
llama,validation-a,1,2,3.4433590675083356e-07
llama,validation-a,1,3,-2.2143135235334437e-05
llama,validation-a,1,4,-2.9413611628115177e-05
llama,validation-a,1,5,-0.0002691535434375207
llama,validation-a,1,6,-0.0003806871827691793
llama,validation-a,1,7,-0.00012864482899506885
llama,validation-a,1,8,-0.00012482508706549805
llama,validation-a,1,9,-0.0006357515230774879
llama,validation-a,1,10,-0.0012872268756230671
llama,validation-a,1,11,-0.0010817842558026314
llama,validation-a,1,12,-0.0009742497156063715
llama,validation-a,1,13,-0.0016393214464187622
llama,validation-a,1,14,-0.0015008300542831419
llama,validation-a,1,15,-0.009997963905334473
llama,validation-a,1,16,-0.02221814791361491
llama,validation-a,1,17,-0.03478693962097168
llama,validation-a,1,18,-0.0533304214477539
llama,validation-a,1,19,-0.1008292039235433
llama,validation-a,1,20,-0.10637537638346355
llama,validation-a,1,21,-0.09898344675699869
llama,validation-a,1,22,-0.14167499542236328
llama,validation-a,1,23,-0.11527252197265625
llama,validation-a,1,24,-0.2480926513671875
llama,validation-a,1,25,0.11681874593098959
llama,validation-a,1,26,0.22000122070312497
llama,validation-a,1,27,-0.22002156575520831
llama,validation-a,1,28,-2.3267415364583335
llama,validation-a,2,3,-8.148250344675034e-06
llama,validation-a,2,4,-5.9935186679164566e-05
llama,validation-a,2,5,-0.0006055203654492896
llama,validation-a,2,6,-0.0004766892331341902
llama,validation-a,2,7,-0.0002878328474859397
llama,validation-a,2,8,-0.0008053337999929985
llama,validation-a,2,9,-0.00038059536988536524
llama,validation-a,2,10,-0.001406691347559293
llama,validation-a,2,11,-0.0010058262074987094
llama,validation-a,2,12,-0.0010076559459169705
llama,validation-a,2,13,0.0009593715270360311
llama,validation-a,2,14,-0.0023774007956186925
llama,validation-a,2,15,-0.0036606391270955405
llama,validation-a,2,16,-0.010619322458902996
llama,validation-a,2,17,0.0019327004750569667
llama,validation-a,2,18,0.005905548731486002
llama,validation-a,2,19,-0.01685023307800293
llama,validation-a,2,20,-0.05843194325764974
llama,validation-a,2,21,-0.0757595698038737
llama,validation-a,2,22,-0.01797008514404297
llama,validation-a,2,23,0.07912699381510413
llama,validation-a,2,24,0.13104375203450513
llama,validation-a,2,25,-0.1045074462890625
llama,validation-a,2,26,-0.0008672078450521203
llama,validation-a,2,27,-0.1209564208984375
llama,validation-a,2,28,-3.3809814453125
llama,validation-a,3,4,-0.00013720329540471235
llama,validation-a,3,5,-0.0006674864950279396
llama,validation-a,3,6,-0.0006372529314830899
llama,validation-a,3,7,-0.0005745771341025829
llama,validation-a,3,8,5.0061071912447575e-05
llama,validation-a,3,9,0.0002003776219983895
llama,validation-a,3,10,0.000429559809466203
llama,validation-a,3,11,9.53649481137594e-05
llama,validation-a,3,12,-0.0009151104216774305
llama,validation-a,3,13,-0.0022376061727603274
llama,validation-a,3,14,-0.0010593781868616743
llama,validation-a,3,15,-0.0052916208902994795
llama,validation-a,3,16,-0.006203492482503256
llama,validation-a,3,17,-0.00183717409769694
llama,validation-a,3,18,-0.007380803426106771
llama,validation-a,3,19,0.0017789999643961635
llama,validation-a,3,20,0.025918006896972663
llama,validation-a,3,21,-0.003977457682291664
llama,validation-a,3,22,0.016499201456705734
llama,validation-a,3,23,-0.16776021321614581
llama,validation-a,3,24,-0.11959457397460938
llama,validation-a,3,25,-0.02670033772786462
llama,validation-a,3,26,-0.04411061604817712
llama,validation-a,3,27,-0.140472412109375
llama,validation-a,3,28,-2.2467854817708335
llama,validation-a,4,5,-0.00030266272369772196
llama,validation-a,4,6,-0.00039717004013558227
llama,validation-a,4,7,-0.000486306535700957
llama,validation-a,4,8,-0.0004361167084425688
llama,validation-a,4,9,-0.0006024854568143686
llama,validation-a,4,10,-0.0012512214792271457
llama,validation-a,4,11,-0.0014284152227143447
llama,validation-a,4,12,-0.0010341027130683265
llama,validation-a,4,13,-0.00479458582897981
llama,validation-a,4,14,-0.010670910278956097
llama,validation-a,4,15,-0.008185029029846191
llama,validation-a,4,16,-0.006731907526652018
llama,validation-a,4,17,-0.012023528416951498
llama,validation-a,4,18,-0.014829158782958984
llama,validation-a,4,19,-0.03158164024353027
llama,validation-a,4,20,-0.0784899393717448
llama,validation-a,4,21,-0.12045605977376303
llama,validation-a,4,22,-0.13569100697835287
llama,validation-a,4,23,-0.14348729451497397
llama,validation-a,4,24,-0.21943155924479166
llama,validation-a,4,25,-0.2744649251302083
llama,validation-a,4,26,-0.6816813151041666
llama,validation-a,4,27,-0.86981201171875
llama,validation-a,4,28,-4.418375651041667
llama,validation-a,5,6,-0.0006253278503815333
llama,validation-a,5,7,-0.0006940776947885752
llama,validation-a,5,8,-0.0003996998226890961
llama,validation-a,5,9,-0.00034199251482884086
llama,validation-a,5,10,-0.00040206980581084884
llama,validation-a,5,11,-0.0008103628642857076
llama,validation-a,5,12,-0.001275525117913882
llama,validation-a,5,13,-0.004439016183217366
llama,validation-a,5,14,-0.009611537059148152
llama,validation-a,5,15,-0.01407309373219808
llama,validation-a,5,16,-0.029947598775227867
llama,validation-a,5,17,-0.04673631985982259
llama,validation-a,5,18,-0.0489804744720459
llama,validation-a,5,19,-0.10556205113728842
llama,validation-a,5,20,-0.12747589747111002
llama,validation-a,5,21,-0.14005025227864584
llama,validation-a,5,22,-0.2225503921508789
llama,validation-a,5,23,-0.500097910563151
llama,validation-a,5,24,-0.7449671427408854
llama,validation-a,5,25,-1.1002451578776042
llama,validation-a,5,26,-1.209485371907552
llama,validation-a,5,27,-1.3137359619140625
llama,validation-a,5,28,-1.207722981770833
llama,validation-a,6,7,-0.0002567235690852006
llama,validation-a,6,8,-0.00021725163484613102
llama,validation-a,6,9,-9.528252606590582e-05
llama,validation-a,6,10,0.0002692414758106073
llama,validation-a,6,11,0.0005034577722350757
llama,validation-a,6,12,7.387188573678333e-05
llama,validation-a,6,13,-0.0008647901316483816
llama,validation-a,6,14,0.0008264829715092978
llama,validation-a,6,15,0.0058329105377197266
llama,validation-a,6,16,-0.014601786931355795
llama,validation-a,6,17,-0.009917497634887695
llama,validation-a,6,18,-0.025591055552164715
llama,validation-a,6,19,-0.071107546488444
llama,validation-a,6,20,-0.06400330861409505
llama,validation-a,6,21,-0.08261489868164062
llama,validation-a,6,22,-0.23317019144694012
llama,validation-a,6,23,-0.36550776163736975
llama,validation-a,6,24,-0.3064142862955729
llama,validation-a,6,25,-0.3765513102213542
llama,validation-a,6,26,-0.2956085205078125
llama,validation-a,6,27,-0.12869771321614581
llama,validation-a,6,28,1.05712890625
llama,validation-a,7,8,-0.0009893021391083796
llama,validation-a,7,9,-0.001173642308761676
llama,validation-a,7,10,-0.0013650160593291125
llama,validation-a,7,11,-0.0023017597074309983
llama,validation-a,7,12,-0.001621088944375515
llama,validation-a,7,13,-0.001859460026025772
llama,validation-a,7,14,-0.005568241079648336
llama,validation-a,7,15,-0.009566346804300943
llama,validation-a,7,16,-0.00999585787455241
llama,validation-a,7,17,-0.01992448170979818
llama,validation-a,7,18,-0.0219724973042806
llama,validation-a,7,19,-0.06649263699849448
llama,validation-a,7,20,-0.08940855662027995
llama,validation-a,7,21,-0.12370840708414714
llama,validation-a,7,22,-0.24928919474283856
llama,validation-a,7,23,-0.6349741617838542
llama,validation-a,7,24,-0.7084808349609375
llama,validation-a,7,25,-0.8190256754557292
llama,validation-a,7,26,-0.6513544718424479
llama,validation-a,7,27,-0.35584513346354163
llama,validation-a,7,28,-0.9085693359375
llama,validation-a,8,9,-0.00119413776944081
llama,validation-a,8,10,-3.1768499563137654e-05
llama,validation-a,8,11,-0.0012033632956445217
llama,validation-a,8,12,-0.00043386686593294144
llama,validation-a,8,13,-0.000905107706785202
llama,validation-a,8,14,-0.004774381717046102
llama,validation-a,8,15,-0.014669100443522135
llama,validation-a,8,16,-0.015464226404825848
llama,validation-a,8,17,-0.013641913731892902
llama,validation-a,8,18,-0.04072276751200358
llama,validation-a,8,19,-0.05941597620646159
llama,validation-a,8,20,-0.0489648183186849
llama,validation-a,8,21,-0.06217320760091146
llama,validation-a,8,22,-0.12287394205729166
llama,validation-a,8,23,-0.196417490641276
llama,validation-a,8,24,-0.4254519144694011
llama,validation-a,8,25,-0.3608805338541667
llama,validation-a,8,26,-0.21389770507812503
llama,validation-a,8,27,-0.6458943684895833
llama,validation-a,8,28,-2.251546223958333
llama,validation-a,9,10,-0.0010748392281432946
llama,validation-a,9,11,-0.002774502771596114
llama,validation-a,9,12,-0.002954234989980857
llama,validation-a,9,13,-0.0025779170294602713
llama,validation-a,9,14,-0.006671428680419922
llama,validation-a,9,15,-0.02138880888621012
llama,validation-a,9,16,-0.019025882085164387
llama,validation-a,9,17,-0.02400064468383789
llama,validation-a,9,18,-0.032949765523274735
llama,validation-a,9,19,-0.07837033271789551
llama,validation-a,9,20,-0.058895746866861984
llama,validation-a,9,21,-0.03333536783854167
llama,validation-a,9,22,-0.058139801025390625
llama,validation-a,9,23,-0.2578392028808594
llama,validation-a,9,24,-0.4622611999511719
llama,validation-a,9,25,-0.6230646769205729
llama,validation-a,9,26,-0.6935984293619791
llama,validation-a,9,27,-1.2986653645833335
llama,validation-a,9,28,-6.543904622395833
llama,validation-a,10,11,-0.002011155088742574
llama,validation-a,10,12,-0.00024992600083351135
llama,validation-a,10,13,-0.00033513891200224566
llama,validation-a,10,14,-0.0027553290128707886
llama,validation-a,10,15,-0.01796440283457438
llama,validation-a,10,16,-0.01220846176147461
llama,validation-a,10,17,-0.00965134302775065
llama,validation-a,10,18,-0.007467905680338541
llama,validation-a,10,19,-0.04693500200907389
llama,validation-a,10,20,-0.035789648691813156
llama,validation-a,10,21,-0.018767356872558594
llama,validation-a,10,22,-0.03370634714762369
llama,validation-a,10,23,-0.09532928466796875
llama,validation-a,10,24,-0.15964380900065106
llama,validation-a,10,25,-0.16023508707682288
llama,validation-a,10,26,-0.6466700236002604
llama,validation-a,10,27,-1.6027933756510415
llama,validation-a,10,28,-11.259440104166668
llama,validation-a,11,12,-0.0005605916182200112
llama,validation-a,11,13,-0.007013164460659027
llama,validation-a,11,14,-0.00021693110466003418
llama,validation-a,11,15,-0.008072257041931152
llama,validation-a,11,16,-0.013826211293538412
llama,validation-a,11,17,-0.021207491556803383
llama,validation-a,11,18,-0.03454097112019857
llama,validation-a,11,19,-0.08194684982299805
llama,validation-a,11,20,-0.04762077331542969
llama,validation-a,11,21,-0.05056317647298177
llama,validation-a,11,22,-0.17940012613932294
llama,validation-a,11,23,-0.692426045735677
llama,validation-a,11,24,-1.0066032409667969
llama,validation-a,11,25,-0.9765955607096355
llama,validation-a,11,26,-1.7004191080729165
llama,validation-a,11,27,-2.5337982177734375
llama,validation-a,11,28,-6.6064453125
llama,validation-a,12,13,-0.0032734399040540057
llama,validation-a,12,14,-0.020123407244682312
llama,validation-a,12,15,-0.02568646272023519
llama,validation-a,12,16,-0.02570517857869466
llama,validation-a,12,17,-0.025240262349446613
llama,validation-a,12,18,-0.02316490809122721
llama,validation-a,12,19,0.02485370635986328
llama,validation-a,12,20,-0.002743879954020187
llama,validation-a,12,21,-0.032670021057128906
llama,validation-a,12,22,-0.1778074900309245
llama,validation-a,12,23,-0.6836611429850261
llama,validation-a,12,24,-0.8646621704101562
llama,validation-a,12,25,-0.47911580403645837
llama,validation-a,12,26,-0.24504852294921886
llama,validation-a,12,27,-0.8004557291666667
llama,validation-a,12,28,-3.8445638020833335
llama,validation-a,13,14,0.0020324885845184326
llama,validation-a,13,15,-0.012457768122355144
llama,validation-a,13,16,0.018184979756673172
llama,validation-a,13,17,-0.014726400375366211
llama,validation-a,13,18,-0.03249684969584147
llama,validation-a,13,19,0.012495597203572587
llama,validation-a,13,20,-0.06108299891153972
llama,validation-a,13,21,-0.01475747426350911
llama,validation-a,13,22,-0.019093195597330748
llama,validation-a,13,23,-0.6341997782389323
llama,validation-a,13,24,-0.696844736735026
llama,validation-a,13,25,-0.7961756388346354
llama,validation-a,13,26,-1.044324239095052
llama,validation-a,13,27,-1.4210611979166665
llama,validation-a,13,28,1.803466796875
llama,validation-a,14,15,-0.0066340366999308314
llama,validation-a,14,16,0.08889126777648926
llama,validation-a,14,17,0.0060606797536214285
llama,validation-a,14,18,-0.10391950607299807
llama,validation-a,14,19,-0.18740812937418622
llama,validation-a,14,20,-0.11866792043050128
llama,validation-a,14,21,-0.08960405985514319
llama,validation-a,14,22,0.5797767639160157
llama,validation-a,14,23,1.1579691569010415
llama,validation-a,14,24,2.6124267578125
llama,validation-a,14,25,3.1061121622721353
llama,validation-a,14,26,1.98828125
llama,validation-a,14,27,-0.24727884928385402
llama,validation-a,14,28,-1.6825764973958321
llama,validation-a,15,16,0.23445781071980792
llama,validation-a,15,17,0.21413103739420575
llama,validation-a,15,18,0.14122351010640463
llama,validation-a,15,19,0.5727652708689371
llama,validation-a,15,20,0.5596904754638672
llama,validation-a,15,21,0.664369265238444
llama,validation-a,15,22,0.9177913665771482
llama,validation-a,15,23,2.096110026041667
llama,validation-a,15,24,3.597096761067708
llama,validation-a,15,25,5.59698486328125
llama,validation-a,15,26,4.909261067708334
llama,validation-a,15,27,2.957336425781251
llama,validation-a,15,28,25.5423583984375
llama,validation-a,16,17,-0.2454105218251546
llama,validation-a,16,18,-0.15846880276997882
llama,validation-a,16,19,-0.32637373606363934
llama,validation-a,16,20,-0.582497755686442
llama,validation-a,16,21,-0.785986582438151
llama,validation-a,16,22,-0.01340484619140625
llama,validation-a,16,23,1.007562001546224
llama,validation-a,16,24,1.7004407246907551
llama,validation-a,16,25,1.5121053059895833
llama,validation-a,16,26,0.1529693603515625
llama,validation-a,16,27,-1.526799519856771
llama,validation-a,16,28,-1.244913736979167
llama,validation-a,17,18,-0.1181495189666748
llama,validation-a,17,19,-0.411395788192749
llama,validation-a,17,20,-0.49874687194824213
llama,validation-a,17,21,-0.6287441253662109
llama,validation-a,17,22,-0.002487818400065178
llama,validation-a,17,23,1.2312266031901042
llama,validation-a,17,24,1.856754302978516
llama,validation-a,17,25,2.5086491902669272
llama,validation-a,17,26,1.538131713867188
llama,validation-a,17,27,-0.18039957682291696
llama,validation-a,17,28,11.023966471354166
llama,validation-a,18,19,-0.44893360137939453
llama,validation-a,18,20,-0.5186924934387207
llama,validation-a,18,21,-0.7615470886230469
llama,validation-a,18,22,-0.11400540669759118
llama,validation-a,18,23,0.22473462422688795
llama,validation-a,18,24,0.8414700826009116
llama,validation-a,18,25,1.5100250244140627
llama,validation-a,18,26,1.406402587890625
llama,validation-a,18,27,0.3074544270833335
llama,validation-a,18,28,6.753906249999999
llama,validation-a,19,20,-0.3319101333618164
llama,validation-a,19,21,-0.5305471420288086
llama,validation-a,19,22,0.13299401601155603
llama,validation-a,19,23,0.5833759307861328
llama,validation-a,19,24,0.424530029296875
llama,validation-a,19,25,0.6804555257161464
llama,validation-a,19,26,1.4923426310221353
llama,validation-a,19,27,1.5341288248697915
llama,validation-a,19,28,14.1724853515625
llama,validation-a,20,21,-0.2731250127156576
llama,validation-a,20,22,0.541460355122884
llama,validation-a,20,23,1.587755839029948
llama,validation-a,20,24,2.6144955952962237
llama,validation-a,20,25,3.7798589070638022
llama,validation-a,20,26,2.861933390299479
llama,validation-a,20,27,3.4658966064453125
llama,validation-a,20,28,6.994059244791666
llama,validation-a,21,22,0.7036724090576171
llama,validation-a,21,23,2.4419606526692705
llama,validation-a,21,24,3.4603958129882817
llama,validation-a,21,25,3.6093622843424478
llama,validation-a,21,26,2.626172383626302
llama,validation-a,21,27,0.6737925211588545
llama,validation-a,21,28,16.3997802734375
llama,validation-a,22,23,-1.4330495198567708
llama,validation-a,22,24,-1.2728563944498699
llama,validation-a,22,25,-1.7095489501953125
llama,validation-a,22,26,-1.7057113647460938
llama,validation-a,22,27,-1.5315297444661458
llama,validation-a,22,28,-12.516682942708334
llama,validation-a,23,24,-0.43634541829427087
llama,validation-a,23,25,-0.6440836588541666
llama,validation-a,23,26,-1.075360616048177
llama,validation-a,23,27,-0.9879862467447917
llama,validation-a,23,28,-6.650146484375
llama,validation-a,24,25,-1.0127614339192708
llama,validation-a,24,26,-1.1092707316080728
llama,validation-a,24,27,-1.2601776123046875
llama,validation-a,24,28,-3.883056640625
llama,validation-a,25,26,-0.5405731201171875
llama,validation-a,25,27,-1.588872273763021
llama,validation-a,25,28,-8.1671142578125
llama,validation-a,26,27,0.0676727294921875
llama,validation-a,26,28,-1.663533528645833
llama,validation-a,27,28,-10.4312744140625
llama,validation-b,1,2,2.989955343461286e-06
llama,validation-b,1,3,-2.3021554322137185e-05
llama,validation-b,1,4,-0.00023909184771279493
llama,validation-b,1,5,-0.0004488180857151747
llama,validation-b,1,6,-0.0007978238475819428
llama,validation-b,1,7,-0.0005822608945891261
llama,validation-b,1,8,-0.0006370736130823691
llama,validation-b,1,9,-0.0005859887848297756
llama,validation-b,1,10,-0.0004975424769024055
llama,validation-b,1,11,-0.0020902110263705254
llama,validation-b,1,12,-0.0018761071066061654
llama,validation-b,1,13,-0.0005727366854747138
llama,validation-b,1,14,-0.005703061819076538
llama,validation-b,1,15,-0.014364977677663168
llama,validation-b,1,16,-0.023322383562723793
llama,validation-b,1,17,-0.020302017529805504
llama,validation-b,1,18,-0.030965089797973633
llama,validation-b,1,19,-0.0817697842915853
llama,validation-b,1,20,-0.09653345743815105
llama,validation-b,1,21,-0.12764549255371094
llama,validation-b,1,22,-0.19386736551920575
llama,validation-b,1,23,-0.43296051025390625
llama,validation-b,1,24,-1.0508880615234375
llama,validation-b,1,25,-0.9615529378255209
llama,validation-b,1,26,-0.9699910481770833
llama,validation-b,1,27,-1.0847625732421875
llama,validation-b,1,28,-2.7002766927083335
llama,validation-b,2,3,-2.902304307402422e-05
llama,validation-b,2,4,-0.00014289010626574356
llama,validation-b,2,5,-0.0004099228729804356
llama,validation-b,2,6,-0.0002423223728934924
llama,validation-b,2,7,-0.0006130887583519022
llama,validation-b,2,8,-0.0008697495019684235
llama,validation-b,2,9,-0.0008379460001985233
llama,validation-b,2,10,-0.0008628515060991048
llama,validation-b,2,11,-0.0004979931594183048
llama,validation-b,2,12,0.00011394079774618149
llama,validation-b,2,13,-0.0011171071479717891
llama,validation-b,2,14,-0.007160196701685587
llama,validation-b,2,15,-0.010559022426605225
llama,validation-b,2,16,-0.015656073888142902
llama,validation-b,2,17,-0.018033186594645183
llama,validation-b,2,18,-0.01499470074971517
llama,validation-b,2,19,-0.06122191747029622
llama,validation-b,2,20,-0.08160209655761719
llama,validation-b,2,21,-0.11917559305826823
llama,validation-b,2,22,-0.16526031494140625
llama,validation-b,2,23,-0.3950678507486979
llama,validation-b,2,24,-0.8046366373697916
llama,validation-b,2,25,-1.2023824055989585
llama,validation-b,2,26,-1.3853861490885417
llama,validation-b,2,27,-1.5799357096354167
llama,validation-b,2,28,-6.3372802734375
llama,validation-b,3,4,-3.551171782116094e-05
llama,validation-b,3,5,-0.0002758609286199013
llama,validation-b,3,6,-0.0001274396199733019
llama,validation-b,3,7,-0.000158147964005669
llama,validation-b,3,8,-0.0010692108577738206
llama,validation-b,3,9,-0.0010280462447553873
llama,validation-b,3,10,-0.0013523814268410206
llama,validation-b,3,11,-0.0021809587876001992
llama,validation-b,3,12,-0.00212041133393844
llama,validation-b,3,13,-0.0014385593434174855
llama,validation-b,3,14,-0.006181928018728893
llama,validation-b,3,15,-0.012624820073445639
llama,validation-b,3,16,-0.014901558558146158
llama,validation-b,3,17,-0.017144362131754555
llama,validation-b,3,18,-0.03658918539683024
llama,validation-b,3,19,-0.03981733322143555
llama,validation-b,3,20,-0.06146303812662761
llama,validation-b,3,21,-0.08820819854736328
llama,validation-b,3,22,-0.19044876098632812
llama,validation-b,3,23,-0.6053212483723959
llama,validation-b,3,24,-0.4677734375
llama,validation-b,3,25,-0.6882375081380208
llama,validation-b,3,26,-0.4735565185546875
llama,validation-b,3,27,-0.6402842203776041
llama,validation-b,3,28,-1.8933105468749998
llama,validation-b,4,5,6.557488813996315e-05
llama,validation-b,4,6,0.00010484604475398858
llama,validation-b,4,7,-0.00019756704568862915
llama,validation-b,4,8,-0.00012798762569824854
llama,validation-b,4,9,1.564575359225273e-05
llama,validation-b,4,10,0.00035032738621036213
llama,validation-b,4,11,-0.00036172840433816117
llama,validation-b,4,12,0.00018222133318583167
llama,validation-b,4,13,-0.0012078781922658286
llama,validation-b,4,14,0.00018970419963200945
llama,validation-b,4,15,-0.0010043581326802577
llama,validation-b,4,16,-0.008613348007202148
llama,validation-b,4,17,-0.007367451985677082
llama,validation-b,4,18,-0.010060826937357584
llama,validation-b,4,19,-0.06233040491739909
llama,validation-b,4,20,-0.04451211293538411
llama,validation-b,4,21,-0.056667963663736984
llama,validation-b,4,22,-0.07826296488444011
llama,validation-b,4,23,-0.14400227864583334
llama,validation-b,4,24,-0.06585693359374999
llama,validation-b,4,25,0.026280721028645843
llama,validation-b,4,26,-0.3420613606770833
llama,validation-b,4,27,-0.24858601888020831
llama,validation-b,4,28,2.1287027994791665
llama,validation-b,5,6,-0.0002869728486984968
llama,validation-b,5,7,8.511007763445377e-06
llama,validation-b,5,8,-6.225146353244781e-05
llama,validation-b,5,9,-0.00020769347126285234
llama,validation-b,5,10,-1.9731853778163583e-05
llama,validation-b,5,11,-0.0009685667852560679
llama,validation-b,5,12,-0.0001990320160984993
llama,validation-b,5,13,-0.00023626536130905151
llama,validation-b,5,14,-0.0018243789672851562
llama,validation-b,5,15,-0.005990803241729736
llama,validation-b,5,16,-0.010614752769470215
llama,validation-b,5,17,-0.013799349466959637
llama,validation-b,5,18,-0.009844223658243816
llama,validation-b,5,19,0.020870367685953774
llama,validation-b,5,20,0.011129697163899742
llama,validation-b,5,21,0.006021181742350265
llama,validation-b,5,22,0.008264541625976564
llama,validation-b,5,23,-0.20503870646158853
llama,validation-b,5,24,-0.4235865275065104
llama,validation-b,5,25,-0.36847686767578125
llama,validation-b,5,26,-0.4518585205078125
llama,validation-b,5,27,-0.8091684977213542
llama,validation-b,5,28,-5.0299072265625
llama,validation-b,6,7,-0.00017952096338073412
llama,validation-b,6,8,-0.0005998183817913135
llama,validation-b,6,9,4.96213324368e-05
llama,validation-b,6,10,6.0385093092918396e-05
llama,validation-b,6,11,-0.0001673293299973011
llama,validation-b,6,12,0.00015872375418742496
llama,validation-b,6,13,-0.0016000941395759583
llama,validation-b,6,14,-0.006214797496795654
llama,validation-b,6,15,-0.015584051609039308
llama,validation-b,6,16,-0.038863738377889
llama,validation-b,6,17,-0.0403891404469808
llama,validation-b,6,18,-0.03751564025878906
llama,validation-b,6,19,-0.08381112416585287
llama,validation-b,6,20,-0.11760934193929037
llama,validation-b,6,21,-0.14222494761149088
llama,validation-b,6,22,-0.19771766662597656
llama,validation-b,6,23,-0.22536849975585938
llama,validation-b,6,24,-0.32770284016927087
llama,validation-b,6,25,-0.23376973470052081
llama,validation-b,6,26,-0.21599833170572916
llama,validation-b,6,27,-0.341522216796875
llama,validation-b,6,28,-1.4333089192708335
llama,validation-b,7,8,-0.000520995274807016
llama,validation-b,7,9,-0.00032449094578623766
llama,validation-b,7,10,-0.0002314398686091105
llama,validation-b,7,11,-0.00034671470833321416
llama,validation-b,7,12,-0.0005120203519860903
llama,validation-b,7,13,-0.0031029917299747467
llama,validation-b,7,14,-0.007622068126996358
llama,validation-b,7,15,-0.005063454310099283
llama,validation-b,7,16,-0.017116308212280273
llama,validation-b,7,17,-0.022533655166625977
llama,validation-b,7,18,-0.032089312871297196
llama,validation-b,7,19,-0.023121674855550133
llama,validation-b,7,20,-0.045173327128092446
llama,validation-b,7,21,-0.07627518971761069
llama,validation-b,7,22,-0.11083666483561198
llama,validation-b,7,23,-0.3243980407714844
llama,validation-b,7,24,-0.47025299072265625
llama,validation-b,7,25,-0.6715011596679688
llama,validation-b,7,26,-0.5945180257161458
llama,validation-b,7,27,-0.9484507242838541
llama,validation-b,7,28,-4.506103515625
llama,validation-b,8,9,-0.0005347932844112317
llama,validation-b,8,10,-0.0009710399123529594
llama,validation-b,8,11,-0.0007824570251007874
llama,validation-b,8,12,-0.000755629191795985
llama,validation-b,8,13,-0.0005220075448354087
llama,validation-b,8,14,-0.0006121297677357989
llama,validation-b,8,15,-0.007106284300486246
llama,validation-b,8,16,0.001836935679117838
llama,validation-b,8,17,-0.008191982905069985
llama,validation-b,8,18,-0.002692858378092448
llama,validation-b,8,19,-0.056578636169433594
llama,validation-b,8,20,-0.025071779886881508
llama,validation-b,8,21,-0.07596047719319661
llama,validation-b,8,22,-0.2056261698404948
llama,validation-b,8,23,-0.4091148376464844
llama,validation-b,8,24,-0.8161900838216146
llama,validation-b,8,25,-0.87127685546875
llama,validation-b,8,26,-1.2124125162760415
llama,validation-b,8,27,-1.3234405517578125
llama,validation-b,8,28,-2.6309000651041665
llama,validation-b,9,10,-0.000700334319844842
llama,validation-b,9,11,-0.0004454137136538823
llama,validation-b,9,12,-0.0008996101096272469
llama,validation-b,9,13,-0.001682030657927195
llama,validation-b,9,14,-0.006558082997798919
llama,validation-b,9,15,-0.00691888729731242
llama,validation-b,9,16,-0.031719088554382324
llama,validation-b,9,17,-0.05956379572550456
llama,validation-b,9,18,-0.06972416241963704
llama,validation-b,9,19,-0.07750002543131511
llama,validation-b,9,20,-0.12130101521809897
llama,validation-b,9,21,-0.1472632090250651
llama,validation-b,9,22,-0.26809056599934894
llama,validation-b,9,23,-0.8498191833496094
llama,validation-b,9,24,-1.1747716267903645
llama,validation-b,9,25,-1.3422444661458333
llama,validation-b,9,26,-1.8943583170572917
llama,validation-b,9,27,-1.9886220296223958
llama,validation-b,9,28,-3.9737141927083335
llama,validation-b,10,11,-0.001537035529812177
llama,validation-b,10,12,-0.0012548957020044327
llama,validation-b,10,13,-0.0043446967999140424
llama,validation-b,10,14,-0.0068484991788864144
llama,validation-b,10,15,-0.013640741507212322
llama,validation-b,10,16,-0.01798399289449056
llama,validation-b,10,17,-0.01820190747578939
llama,validation-b,10,18,-0.027942935625712078
llama,validation-b,10,19,-0.05822467803955078
llama,validation-b,10,20,-0.05239741007486979
llama,validation-b,10,21,-0.06551583607991537
llama,validation-b,10,22,-0.09210586547851562
llama,validation-b,10,23,-0.2841949462890625
llama,validation-b,10,24,-0.26141103108723956
llama,validation-b,10,25,-0.5075887044270833
llama,validation-b,10,26,-0.3439229329427083
llama,validation-b,10,27,-0.43288675944010413
llama,validation-b,10,28,-3.33447265625
llama,validation-b,11,12,-0.0004915706813335419
llama,validation-b,11,13,-0.0016339508195718127
llama,validation-b,11,14,-0.00927025576432546
llama,validation-b,11,15,-0.022713184356689453
llama,validation-b,11,16,-0.028887311617533367
llama,validation-b,11,17,-0.02516420682271322
llama,validation-b,11,18,-0.016918261845906578
llama,validation-b,11,19,-0.046457767486572266
llama,validation-b,11,20,-0.05182870229085286
llama,validation-b,11,21,-0.08145332336425781
llama,validation-b,11,22,-0.057652155558268234
llama,validation-b,11,23,-0.1977221171061198
llama,validation-b,11,24,-0.20005289713541669
llama,validation-b,11,25,-0.38607533772786456
llama,validation-b,11,26,-0.7827962239583333
llama,validation-b,11,27,-1.111236572265625
llama,validation-b,11,28,-2.9842936197916665
llama,validation-b,12,13,-0.0011351338277260465
llama,validation-b,12,14,-0.007999484737714132
llama,validation-b,12,15,-0.016777237256368004
llama,validation-b,12,16,-0.034700989723205566
llama,validation-b,12,17,-0.02804895242055257
llama,validation-b,12,18,-0.030623833338419594
llama,validation-b,12,19,-0.07717053095499674
llama,validation-b,12,20,-0.08583609263102214
llama,validation-b,12,21,-0.004881858825683594
llama,validation-b,12,22,0.05374844868977863
llama,validation-b,12,23,0.001338958740234375
llama,validation-b,12,24,-0.10616556803385419
llama,validation-b,12,25,0.017598470052083343
llama,validation-b,12,26,0.08421834309895834
llama,validation-b,12,27,0.11736551920572919
llama,validation-b,12,28,1.3837076822916667
llama,validation-b,13,14,-0.0006228288014729823
llama,validation-b,13,15,-0.007243514060974122
llama,validation-b,13,16,-0.003338138262430828
llama,validation-b,13,17,0.0222393274307251
llama,validation-b,13,18,0.007925113042195637
llama,validation-b,13,19,-0.018246968587239582
llama,validation-b,13,20,0.04786205291748047
llama,validation-b,13,21,0.0947885513305664
llama,validation-b,13,22,0.07721964518229167
llama,validation-b,13,23,-0.041912078857421875
llama,validation-b,13,24,-0.2408116658528646
llama,validation-b,13,25,-0.09694925944010417
llama,validation-b,13,26,-0.43512980143229163
llama,validation-b,13,27,-0.032287597656250014
llama,validation-b,13,28,6.473185221354166
llama,validation-b,14,15,0.04240574439366659
llama,validation-b,14,16,0.08669936656951904
llama,validation-b,14,17,0.0009587605794270787
llama,validation-b,14,18,-0.018316944440205887
llama,validation-b,14,19,-0.25156529744466144
llama,validation-b,14,20,-0.23945776621500647
llama,validation-b,14,21,-0.21831321716308597
llama,validation-b,14,22,0.057626088460286495
llama,validation-b,14,23,-0.22759246826171875
llama,validation-b,14,24,-0.6172815958658855
llama,validation-b,14,25,0.04444122314453125
llama,validation-b,14,26,-0.5110575358072917
llama,validation-b,14,27,-1.2202097574869795
llama,validation-b,14,28,1.104451497395833
llama,validation-b,15,16,-0.050238251686096205
llama,validation-b,15,17,-0.0803376038869222
llama,validation-b,15,18,-0.09384759267171225
llama,validation-b,15,19,-0.04944594701131183
llama,validation-b,15,20,-0.0848073959350586
llama,validation-b,15,21,0.03549512227376306
llama,validation-b,15,22,0.9687410990397136
llama,validation-b,15,23,1.0930010477701826
llama,validation-b,15,24,1.9721527099609377
llama,validation-b,15,25,2.8856836954752607
llama,validation-b,15,26,1.83868408203125
llama,validation-b,15,27,1.065760294596354
llama,validation-b,15,28,23.780598958333332
llama,validation-b,16,17,-0.14655232429504395
llama,validation-b,16,18,-0.16805430253346762
llama,validation-b,16,19,-0.34682591756184894
llama,validation-b,16,20,-0.29054832458496094
llama,validation-b,16,21,-0.3968420028686524
llama,validation-b,16,22,-0.018410364786783873
llama,validation-b,16,23,-0.6668408711751302
llama,validation-b,16,24,-0.376068115234375
llama,validation-b,16,25,-0.6334304809570312
llama,validation-b,16,26,-3.174733479817708
llama,validation-b,16,27,-1.934168497721354
llama,validation-b,16,28,-8.170491536458332
llama,validation-b,17,18,-0.03795425097147623
llama,validation-b,17,19,-0.3785088857014974
llama,validation-b,17,20,-0.10941028594970702
llama,validation-b,17,21,-0.09137185414632162
llama,validation-b,17,22,0.332800547281901
llama,validation-b,17,23,0.5726903279622395
llama,validation-b,17,24,1.3119964599609375
llama,validation-b,17,25,1.5835673014322915
llama,validation-b,17,26,1.1950276692708335
llama,validation-b,17,27,1.4956715901692708
llama,validation-b,17,28,3.092936197916667
llama,validation-b,18,19,-0.2957425117492676
llama,validation-b,18,20,-0.2863152821858724
llama,validation-b,18,21,-0.29251448313395184
llama,validation-b,18,22,0.17931048075358075
llama,validation-b,18,23,0.6191050211588542
llama,validation-b,18,24,1.2661031087239585
llama,validation-b,18,25,1.1995620727539062
llama,validation-b,18,26,0.738245646158854
llama,validation-b,18,27,0.5582427978515625
llama,validation-b,18,28,0.29150390625
llama,validation-b,19,20,-0.10727469126383464
llama,validation-b,19,21,-0.13256804148356122
llama,validation-b,19,22,0.20928382873535156
llama,validation-b,19,23,1.512658437093099
llama,validation-b,19,24,1.5256830851236978
llama,validation-b,19,25,2.0129623413085938
llama,validation-b,19,26,0.3099365234375
llama,validation-b,19,27,0.2983907063802085
llama,validation-b,19,28,0.3336181640625
llama,validation-b,20,21,-0.25827471415201825
llama,validation-b,20,22,0.591387430826823
llama,validation-b,20,23,2.238048553466797
llama,validation-b,20,24,2.1945470174153647
llama,validation-b,20,25,2.279190063476562
llama,validation-b,20,26,1.032587687174479
llama,validation-b,20,27,1.781021118164063
llama,validation-b,20,28,0.5734456380208321
llama,validation-b,21,22,0.8903477986653645
llama,validation-b,21,23,1.5644874572753906
llama,validation-b,21,24,2.1158676147460933
llama,validation-b,21,25,2.6004384358723955
llama,validation-b,21,26,0.6830546061197911
llama,validation-b,21,27,0.5533294677734375
llama,validation-b,21,28,-3.3326009114583357
llama,validation-b,22,23,-1.5489794413248699
llama,validation-b,22,24,-2.7850824991861978
llama,validation-b,22,25,-1.9199117024739585
llama,validation-b,22,26,-3.657313028971354
llama,validation-b,22,27,-3.292302449544271
llama,validation-b,22,28,-7.964314778645833
llama,validation-b,23,24,-0.8723805745442708
llama,validation-b,23,25,-0.7214075724283854
llama,validation-b,23,26,-1.2681020100911458
llama,validation-b,23,27,-0.776580810546875
llama,validation-b,23,28,-10.221923828125
llama,validation-b,24,25,-0.04471079508463549
llama,validation-b,24,26,-2.206141153971354
llama,validation-b,24,27,-2.047978719075521
llama,validation-b,24,28,1.4760742187500009
llama,validation-b,25,26,-0.8831837972005208
llama,validation-b,25,27,-1.8660786946614583
llama,validation-b,25,28,-4.954996744791668
llama,validation-b,26,27,-0.7056681315104165
llama,validation-b,26,28,-0.6443277994791661
llama,validation-b,27,28,-0.68896484375
qwen,selection,1,2,1.8185606071104588e-05
qwen,selection,1,3,-0.0010484733308355014
qwen,selection,1,4,-0.0003788661366949479
qwen,selection,1,5,-0.000547945499420166
qwen,selection,1,6,-0.004243480352063974
qwen,selection,1,7,-0.008397280859450499
qwen,selection,1,8,-0.012721153907477856
qwen,selection,1,9,-0.02592744678258896
qwen,selection,1,10,-0.02978459931910038
qwen,selection,1,11,-0.029304017002383866
qwen,selection,1,12,-0.02451161543528239
qwen,selection,1,13,-0.047307245433330536
qwen,selection,1,14,-0.03286422664920489
qwen,selection,1,15,-0.05800537019968033
qwen,selection,1,16,-0.06397616987427075
qwen,selection,1,17,-0.09199141959349313
qwen,selection,1,18,-0.07831895351409912
qwen,selection,1,19,-0.14345754931370416
qwen,selection,1,20,-0.06463486949602763
qwen,selection,1,21,-0.05395902941624324
qwen,selection,1,22,-0.03653516868750254
qwen,selection,1,23,-0.03422242403030394
qwen,selection,1,24,-0.006829341252644866
qwen,selection,1,25,-0.21651871999104816
qwen,selection,1,26,-0.2405710220336914
qwen,selection,1,27,-0.5396016438802084
qwen,selection,1,28,-2.4520009358723955
qwen,selection,1,29,-2.4933064778645835
qwen,selection,1,30,-3.26422119140625
qwen,selection,1,31,-6.009740193684896
qwen,selection,1,32,-29.94671630859375
qwen,selection,1,33,-20.613728841145832
qwen,selection,1,34,-19.822102864583332
qwen,selection,1,35,-29.11572265625
qwen,selection,1,36,-11.141031901041668
qwen,selection,2,3,-0.0003462930132324497
qwen,selection,2,4,-1.7740298062562943e-05
qwen,selection,2,5,0.0006566242470095556
qwen,selection,2,6,-0.0016851859788099923
qwen,selection,2,7,-0.0022158961122234664
qwen,selection,2,8,-0.003741074974338214
qwen,selection,2,9,-0.004865060560405255
qwen,selection,2,10,-0.006021142005920409
qwen,selection,2,11,0.00312585321565469
qwen,selection,2,12,0.004813726991415024
qwen,selection,2,13,-0.011668475965658825
qwen,selection,2,14,-0.015884995460510254
qwen,selection,2,15,-0.02425203224023183
qwen,selection,2,16,-0.028003244350353874
qwen,selection,2,17,-0.008924543857574463
qwen,selection,2,18,-0.019020763536294304
qwen,selection,2,19,-0.010101594030857084
qwen,selection,2,20,-0.07382715990146001
qwen,selection,2,21,-0.050181105732917786
qwen,selection,2,22,-0.06693069140116374
qwen,selection,2,23,0.00575727224349977
qwen,selection,2,24,-0.04002702236175536
qwen,selection,2,25,-0.08933305740356445
qwen,selection,2,26,-0.27681477864583337
qwen,selection,2,27,-0.8541056315104167
qwen,selection,2,28,0.14518610636393225
qwen,selection,2,29,-0.9463526407877604
qwen,selection,2,30,-0.5246531168619792
qwen,selection,2,31,-3.3003641764322915
qwen,selection,2,32,-8.925455729166664
qwen,selection,2,33,-23.213175455729168
qwen,selection,2,34,-48.49072265625
qwen,selection,2,35,-45.561686197916664
qwen,selection,2,36,-18.061686197916668
qwen,selection,3,4,-0.00014108318525056046
qwen,selection,3,5,-0.0008325340071072181
qwen,selection,3,6,-0.0017435730745395026
qwen,selection,3,7,-0.0023085897167523703
qwen,selection,3,8,-0.007984639145433903
qwen,selection,3,9,-0.01617356762290001
qwen,selection,3,10,-0.016161249950528145
qwen,selection,3,11,-0.01377842699488004
qwen,selection,3,12,-0.02794995717704296
qwen,selection,3,13,-0.03476237754027049
qwen,selection,3,14,-0.01966054489215215
qwen,selection,3,15,-0.01670294503370921
qwen,selection,3,16,-0.019779536873102188
qwen,selection,3,17,-0.04940135280291239
qwen,selection,3,18,-0.050259349246819816
qwen,selection,3,19,-0.040506718059380845
qwen,selection,3,20,-0.04933502773443858
qwen,selection,3,21,-0.07313208033641179
qwen,selection,3,22,-0.04198986291885376
qwen,selection,3,23,-0.025175730387369796
qwen,selection,3,24,0.013785401980082213
qwen,selection,3,25,0.02283318837483724
qwen,selection,3,26,-0.2628120581309001
qwen,selection,3,27,-1.5353317260742188
qwen,selection,3,28,-2.193309783935547
qwen,selection,3,29,-1.178845723470052
qwen,selection,3,30,-0.3201624552408854
qwen,selection,3,31,6.275525410970052
qwen,selection,3,32,7.202657063802083
qwen,selection,3,33,19.221761067708336
qwen,selection,3,34,-14.5537109375
qwen,selection,3,35,9.708658854166666
qwen,selection,3,36,-1.7113850911458321
qwen,selection,4,5,-0.00010807625949382782
qwen,selection,4,6,-0.004617855418473482
qwen,selection,4,7,-0.007681406258294981
qwen,selection,4,8,-0.004470268885294596
qwen,selection,4,9,-0.008126613373557726
qwen,selection,4,10,-0.0034954119473695738
qwen,selection,4,11,0.0015366965283950158
qwen,selection,4,12,-0.0034746428330739293
qwen,selection,4,13,-0.014397869507471718
qwen,selection,4,14,-0.0098167285323143
qwen,selection,4,15,-4.8883880178131334e-05
qwen,selection,4,16,-0.0026578033963839225
qwen,selection,4,17,0.0016614831984043121
qwen,selection,4,18,0.01033115635315577
qwen,selection,4,19,0.03426901251077652
qwen,selection,4,20,0.021560033162434898
qwen,selection,4,21,0.013473687072594961
qwen,selection,4,22,0.03180997570355733
qwen,selection,4,23,-0.02674919366836548
qwen,selection,4,24,-0.020946900049845382
qwen,selection,4,25,-0.13151351610819498
qwen,selection,4,26,-0.15087032318115234
qwen,selection,4,27,-0.35793177286783856
qwen,selection,4,28,-0.09971872965494788
qwen,selection,4,29,-0.7591451009114584
qwen,selection,4,30,-1.3343276977539062
qwen,selection,4,31,1.4595311482747395
qwen,selection,4,32,-2.423268636067709
qwen,selection,4,33,-42.657633463541664
qwen,selection,4,34,-71.935302734375
qwen,selection,4,35,-47.44059244791667
qwen,selection,4,36,-5.997802734375
qwen,selection,5,6,-0.002381570016344388
qwen,selection,5,7,-0.00024297197038928664
qwen,selection,5,8,0.0003919346878925962
qwen,selection,5,9,-0.005802228425939878
qwen,selection,5,10,-0.007561144729455312
qwen,selection,5,11,-0.013764311249057451
qwen,selection,5,12,-0.022297891477743786
qwen,selection,5,13,-0.030227469901243847
qwen,selection,5,14,-0.03159238584339619
qwen,selection,5,15,-0.038641610493262604
qwen,selection,5,16,-0.043581637243429824
qwen,selection,5,17,-0.056690474351247154
qwen,selection,5,18,-0.06615558390816054
qwen,selection,5,19,-0.10603071749210358
qwen,selection,5,20,-0.07048797607421875
qwen,selection,5,21,-0.018246059616406757
qwen,selection,5,22,-0.00017890830834706856
qwen,selection,5,23,0.02085175116856894
qwen,selection,5,24,-0.08522383371988934
qwen,selection,5,25,-0.023224274317423507
qwen,selection,5,26,-0.13575299580891925
qwen,selection,5,27,0.06332524617513022
qwen,selection,5,28,-1.179303487141927
qwen,selection,5,29,-1.7846501668294272
qwen,selection,5,30,-2.7025553385416665
qwen,selection,5,31,-9.380098978678385
qwen,selection,5,32,-12.418284098307293
qwen,selection,5,33,-31.974202473958336
qwen,selection,5,34,-96.84529622395833
qwen,selection,5,35,-99.43391927083333
qwen,selection,5,36,-44.8995361328125
qwen,selection,6,7,-0.0012401759934922059
qwen,selection,6,8,-0.003782074898481369
qwen,selection,6,9,-0.014039185519019764
qwen,selection,6,10,-0.011197407419482866
qwen,selection,6,11,-0.007806188116470972
qwen,selection,6,12,-0.01023895914355914
qwen,selection,6,13,-0.02089103062947591
qwen,selection,6,14,-0.03163215766350428
qwen,selection,6,15,-0.03174828800062338
qwen,selection,6,16,-0.03312653303146362
qwen,selection,6,17,-0.06100006649891535
qwen,selection,6,18,-0.07336315015951791
qwen,selection,6,19,-0.09712848563989003
qwen,selection,6,20,-0.04863351086775462
qwen,selection,6,21,-0.026158576210339863
qwen,selection,6,22,-0.007449746131896973
qwen,selection,6,23,-0.06538490454355876
qwen,selection,6,24,-0.15777087211608887
qwen,selection,6,25,-0.027037779490153
qwen,selection,6,26,-0.19362823168436688
qwen,selection,6,27,0.03375244140625
qwen,selection,6,28,-0.603539784749349
qwen,selection,6,29,-1.7894134521484375
qwen,selection,6,30,-1.408777872721354
qwen,selection,6,31,-2.34747314453125
qwen,selection,6,32,4.692484537760418
qwen,selection,6,33,12.091552734375
qwen,selection,6,34,5.861002604166671
qwen,selection,6,35,-11.196126302083329
qwen,selection,6,36,-17.253946940104164
qwen,selection,7,8,-0.002003416108588378
qwen,selection,7,9,-0.0016463162998358403
qwen,selection,7,10,-0.009231049257020155
qwen,selection,7,11,3.306070963541609e-05
qwen,selection,7,12,0.0005941701432069131
qwen,selection,7,13,-0.021529369056224823
qwen,selection,7,14,-0.03587383528550466
qwen,selection,7,15,-0.020042672753334045
qwen,selection,7,16,-0.02494893968105316
qwen,selection,7,17,-0.04245717326800028
qwen,selection,7,18,-0.04081224650144577
qwen,selection,7,19,-0.08718287696441016
qwen,selection,7,20,-0.032580522199471794
qwen,selection,7,21,-0.02103178451458613
qwen,selection,7,22,-0.07360827922821045
qwen,selection,7,23,-0.057330290476481124
qwen,selection,7,24,-0.03478701909383136
qwen,selection,7,25,-0.08602627118428548
qwen,selection,7,26,-0.26495862007141113
qwen,selection,7,27,-1.1300544738769531
qwen,selection,7,28,-1.4107398986816406
qwen,selection,7,29,-1.7686945597330728
qwen,selection,7,30,-3.1110585530598955
qwen,selection,7,31,-12.188433329264322
qwen,selection,7,32,-9.349772135416666
qwen,selection,7,33,-62.608601888020836
qwen,selection,7,34,-112.23177083333334
qwen,selection,7,35,-103.47867838541667
qwen,selection,7,36,-15.029622395833332
qwen,selection,8,9,-0.0025004316121339794
qwen,selection,8,10,-0.013826479514439901
qwen,selection,8,11,-0.018756712476412456
qwen,selection,8,12,-0.01735541100303332
qwen,selection,8,13,-0.015299634387095772
qwen,selection,8,14,-0.029905923331777252
qwen,selection,8,15,-0.047731273497144386
qwen,selection,8,16,-0.0513252317905426
qwen,selection,8,17,-0.059670813381671906
qwen,selection,8,18,-0.0734721968571345
qwen,selection,8,19,-0.0864027813076973
qwen,selection,8,20,-0.06836174428462982
qwen,selection,8,21,-0.04032693803310394
qwen,selection,8,22,-0.04529482126235962
qwen,selection,8,23,0.02678318818410237
qwen,selection,8,24,0.06330398718516031
qwen,selection,8,25,0.04754265149434408
qwen,selection,8,26,-0.13851006825764975
qwen,selection,8,27,-0.645843505859375
qwen,selection,8,28,-0.791046142578125
qwen,selection,8,29,-0.43418375651041674
qwen,selection,8,30,-0.6048838297526042
qwen,selection,8,31,-6.692899068196614
qwen,selection,8,32,-24.091929117838543
qwen,selection,8,33,-20.519002278645832
qwen,selection,8,34,-25.2080078125
qwen,selection,8,35,-76.36735026041667
qwen,selection,8,36,-14.220865885416668
qwen,selection,9,10,-0.00832596980035305
qwen,selection,9,11,-0.010475901886820793
qwen,selection,9,12,-0.01910699779788653
qwen,selection,9,13,-0.024922421822945278
qwen,selection,9,14,-0.04062470731635888
qwen,selection,9,15,-0.06331765092909336
qwen,selection,9,16,-0.05500809848308563
qwen,selection,9,17,-0.04878536860148112
qwen,selection,9,18,-0.04325961197415988
qwen,selection,9,19,-0.0552271232008934
qwen,selection,9,20,-0.04227518538633982
qwen,selection,9,21,-0.06874176859855652
qwen,selection,9,22,-0.07671644290288289
qwen,selection,9,23,-0.05557944377263388
qwen,selection,9,24,-0.14488236109415692
qwen,selection,9,25,-0.13562560081481934
qwen,selection,9,26,-0.15438222885131836
qwen,selection,9,27,-0.5801048278808594
qwen,selection,9,28,-0.8083839416503906
qwen,selection,9,29,-0.7519861857096354
qwen,selection,9,30,-1.59088134765625
qwen,selection,9,31,-5.073051452636719
qwen,selection,9,32,-12.858683268229168
qwen,selection,9,33,-2.890706380208334
qwen,selection,9,34,12.287272135416668
qwen,selection,9,35,26.64599609375
qwen,selection,9,36,-5.499593098958333
qwen,selection,10,11,0.0035066722581783933
qwen,selection,10,12,0.005181863903999329
qwen,selection,10,13,0.012742078552643456
qwen,selection,10,14,0.020845859001080193
qwen,selection,10,15,0.010642765710751213
qwen,selection,10,16,-0.0025941121081511182
qwen,selection,10,17,-0.025773439556360245
qwen,selection,10,18,-0.03137350579102834
qwen,selection,10,19,-0.1351371705532074
qwen,selection,10,20,-0.035261926551659904
qwen,selection,10,21,-0.01815956334273021
qwen,selection,10,22,-0.005749762058258057
qwen,selection,10,23,0.022301435470581055
qwen,selection,10,24,0.030004183451334626
qwen,selection,10,25,-0.10063966115315755
qwen,selection,10,26,-0.34102686246236164
qwen,selection,10,27,-0.7921587626139323
qwen,selection,10,28,-0.30862681070963544
qwen,selection,10,29,-0.9243977864583333
qwen,selection,10,30,-0.7032725016276042
qwen,selection,10,31,-4.076571146647136
qwen,selection,10,32,-15.170623779296875
qwen,selection,10,33,-63.236572265625
qwen,selection,10,34,-124.47314453125
qwen,selection,10,35,-142.65006510416669
qwen,selection,10,36,-33.718221028645836
qwen,selection,11,12,-0.004293317596117656
qwen,selection,11,13,-0.026540922621885937
qwen,selection,11,14,-0.022537272423505783
qwen,selection,11,15,-0.01278918112317721
qwen,selection,11,16,-0.020862337201833725
qwen,selection,11,17,-0.05551976213852565
qwen,selection,11,18,-0.08737957229216894
qwen,selection,11,19,-0.0999379853407542
qwen,selection,11,20,-0.04851476103067398
qwen,selection,11,21,-0.05767343689997991
qwen,selection,11,22,-0.08521030346552531
qwen,selection,11,23,-0.0484521190325419
qwen,selection,11,24,-0.07806015014648438
qwen,selection,11,25,-0.19990086555480957
qwen,selection,11,26,-0.22786370913187665
qwen,selection,11,27,-0.38878758748372394
qwen,selection,11,28,-2.4379056294759116
qwen,selection,11,29,-2.625971476236979
qwen,selection,11,30,-3.3414052327473955
qwen,selection,11,31,-16.415415445963543
qwen,selection,11,32,-38.759623209635414
qwen,selection,11,33,-90.087646484375
qwen,selection,11,34,-138.1328125
qwen,selection,11,35,-141.8369140625
qwen,selection,11,36,-34.714518229166664
qwen,selection,12,13,-0.013391269370913506
qwen,selection,12,14,-0.02860123415788015
qwen,selection,12,15,-0.04127933581670125
qwen,selection,12,16,-0.011327821761369705
qwen,selection,12,17,-0.04426748057206471
qwen,selection,12,18,-0.08068942526976267
qwen,selection,12,19,-0.022274057070414223
qwen,selection,12,20,-0.025391759971777596
qwen,selection,12,21,-0.04926132162412007
qwen,selection,12,22,-0.0528779278198878
qwen,selection,12,23,-0.08503234386444092
qwen,selection,12,24,-0.15201620260874432
qwen,selection,12,25,-0.36298425992329914
qwen,selection,12,26,-0.5434103012084961
qwen,selection,12,27,-0.7092247009277344
qwen,selection,12,28,-2.8957557678222656
qwen,selection,12,29,-2.5770492553710938
qwen,selection,12,30,-2.1056696573893228
qwen,selection,12,31,-9.513570149739584
qwen,selection,12,32,-29.641571044921875
qwen,selection,12,33,-71.3125
qwen,selection,12,34,-165.810546875
qwen,selection,12,35,-185.81070963541666
qwen,selection,12,36,-33.18534342447917
qwen,selection,13,14,-0.012174067397912344
qwen,selection,13,15,-0.00699993595480919
qwen,selection,13,16,-0.008654980609814325
qwen,selection,13,17,-0.009781088680028915
qwen,selection,13,18,-0.042399097234010696
qwen,selection,13,19,-0.09330385054151216
qwen,selection,13,20,-0.05684475600719452
qwen,selection,13,21,-0.04431377102931341
qwen,selection,13,22,-0.0556492805480957
qwen,selection,13,23,-0.006281574567159012
qwen,selection,13,24,-0.06021714210510255
qwen,selection,13,25,-0.09824037551879883
qwen,selection,13,26,-0.36600176493326825
qwen,selection,13,27,-0.11892827351888022
qwen,selection,13,28,0.2881660461425782
qwen,selection,13,29,-0.05257415771484375
qwen,selection,13,30,-0.7615890502929686
qwen,selection,13,31,0.33280181884765625
qwen,selection,13,32,4.647257486979167
qwen,selection,13,33,0.007120768229167851
qwen,selection,13,34,-32.769368489583336
qwen,selection,13,35,-58.611328125
qwen,selection,13,36,3.012532552083334
qwen,selection,14,15,-0.019142452627420425
qwen,selection,14,16,-0.01767727608482043
qwen,selection,14,17,-0.01914901534716288
qwen,selection,14,18,-0.07516270875930786
qwen,selection,14,19,-0.12705832968155545
qwen,selection,14,20,-0.0879996692140897
qwen,selection,14,21,-0.05016400913397471
qwen,selection,14,22,-0.1096849540869395
qwen,selection,14,23,0.0010825792948404994
qwen,selection,14,24,-0.11107937494913736
qwen,selection,14,25,-0.06675513585408528
qwen,selection,14,26,-0.0423123836517334
qwen,selection,14,27,-0.6435801188151042
qwen,selection,14,28,-2.345166524251302
qwen,selection,14,29,-2.7220484415690103
qwen,selection,14,30,-3.4729537963867188
qwen,selection,14,31,-13.454134623209635
qwen,selection,14,32,-21.693562825520832
qwen,selection,14,33,-48.401570638020836
qwen,selection,14,34,-71.67399088541666
qwen,selection,14,35,-99.62939453125
qwen,selection,14,36,-4.414225260416668
qwen,selection,15,16,0.003208506852388382
qwen,selection,15,17,0.017163158704837162
qwen,selection,15,18,0.005546891440947853
qwen,selection,15,19,-0.04714112728834152
qwen,selection,15,20,-0.047286720325549446
qwen,selection,15,21,-0.0198514461517334
qwen,selection,15,22,-0.07174101968606314
qwen,selection,15,23,-0.06403565406799316
qwen,selection,15,24,0.05787094434102377
qwen,selection,15,25,0.09498016039530435
qwen,selection,15,26,-0.06150039037068683
qwen,selection,15,27,-0.1975797017415365
qwen,selection,15,28,-0.176049550374349
qwen,selection,15,29,-0.31684366861979163
qwen,selection,15,30,0.5642445882161459
qwen,selection,15,31,-4.173711140950521
qwen,selection,15,32,-9.573272705078125
qwen,selection,15,33,-31.474161783854168
qwen,selection,15,34,-32.483561197916664
qwen,selection,15,35,-4.1328125
qwen,selection,15,36,-20.225911458333332
qwen,selection,16,17,-0.0010421263674894963
qwen,selection,16,18,-0.01887599378824234
qwen,selection,16,19,-0.040691254039605454
qwen,selection,16,20,-0.050402335822582245
qwen,selection,16,21,-0.0384170264005661
qwen,selection,16,22,-0.0564065674940745
qwen,selection,16,23,-0.034704228242238365
qwen,selection,16,24,-0.105631947517395
qwen,selection,16,25,-0.08348798751831055
qwen,selection,16,26,-0.14371124903361002
qwen,selection,16,27,-1.0747210184733074
qwen,selection,16,28,-1.2296943664550781
qwen,selection,16,29,-1.634735107421875
qwen,selection,16,30,-1.6299870808919272
qwen,selection,16,31,-3.811444600423177
qwen,selection,16,32,-19.72265625
qwen,selection,16,33,-39.5699462890625
qwen,selection,16,34,-64.41878255208333
qwen,selection,16,35,-25.368815104166668
qwen,selection,16,36,-8.058553059895834
qwen,selection,17,18,-0.0022938611606756823
qwen,selection,17,19,0.059809260070323944
qwen,selection,17,20,0.026589560012022652
qwen,selection,17,21,0.010548263788223267
qwen,selection,17,22,0.004819591840108245
qwen,selection,17,23,0.015437901020050049
qwen,selection,17,24,-0.011063257853190109
qwen,selection,17,25,-0.05788230895996093
qwen,selection,17,26,-0.1184546152750651
qwen,selection,17,27,-2.1189702351888022
qwen,selection,17,28,-1.5783513387044272
qwen,selection,17,29,-1.6630096435546875
qwen,selection,17,30,-0.7566172281901042
qwen,selection,17,31,-1.841222127278646
qwen,selection,17,32,-2.001180013020834
qwen,selection,17,33,-27.846923828125
qwen,selection,17,34,-93.55460611979166
qwen,selection,17,35,-107.9169921875
qwen,selection,17,36,-24.3037109375
qwen,selection,18,19,-0.006113573908805847
qwen,selection,18,20,-0.01945491880178452
qwen,selection,18,21,-0.023553262154261272
qwen,selection,18,22,-0.03145317733287811
qwen,selection,18,23,0.004604458808898926
qwen,selection,18,24,-0.015421708424886077
qwen,selection,18,25,-0.12051542599995932
qwen,selection,18,26,-0.09996517499287923
qwen,selection,18,27,-1.1915613810221355
qwen,selection,18,28,-1.4931208292643228
qwen,selection,18,29,-1.2332305908203125
qwen,selection,18,30,-2.1195220947265625
qwen,selection,18,31,-9.834065755208334
qwen,selection,18,32,-18.606547037760414
qwen,selection,18,33,-40.891886393229164
qwen,selection,18,34,-43.410970052083336
qwen,selection,18,35,-46.72265625
qwen,selection,18,36,-6.100504557291667
qwen,selection,19,20,-0.059608153998851776
qwen,selection,19,21,-0.031184382736682892
qwen,selection,19,22,0.00638213256994883
qwen,selection,19,23,-0.04544901847839356
qwen,selection,19,24,-0.09520252545674641
qwen,selection,19,25,-0.1445455551147461
qwen,selection,19,26,-0.06045111020406087
qwen,selection,19,27,-0.037151336669921875
qwen,selection,19,28,-1.5503222147623699
qwen,selection,19,29,-1.583025614420573
qwen,selection,19,30,-3.3148651123046875
qwen,selection,19,31,-10.768102010091145
qwen,selection,19,32,-26.567159016927082
qwen,selection,19,33,-65.6993408203125
qwen,selection,19,34,-122.271240234375
qwen,selection,19,35,-153.140625
qwen,selection,19,36,-26.191162109375
qwen,selection,20,21,-0.03697919348875681
qwen,selection,20,22,-0.02657409509023031
qwen,selection,20,23,-0.05894728501637776
qwen,selection,20,24,-0.10831912358601889
qwen,selection,20,25,-0.19600200653076172
qwen,selection,20,26,-0.4497154553731283
qwen,selection,20,27,-1.0106519063313801
qwen,selection,20,28,-1.4908078511555989
qwen,selection,20,29,-1.837127685546875
qwen,selection,20,30,-1.9388351440429688
qwen,selection,20,31,-5.4284311930338545
qwen,selection,20,32,-7.753631591796875
qwen,selection,20,33,-8.465372721354166
qwen,selection,20,34,-47.133707682291664
qwen,selection,20,35,-42.38395182291667
qwen,selection,20,36,5.277058919270834
qwen,selection,21,22,-0.033681730429331466
qwen,selection,21,23,-0.14478570222854614
qwen,selection,21,24,-0.336986780166626
qwen,selection,21,25,-0.47690971692403156
qwen,selection,21,26,-0.8519728978474934
qwen,selection,21,27,-1.8245925903320312
qwen,selection,21,28,-2.3489532470703125
qwen,selection,21,29,-3.163004557291667
qwen,selection,21,30,-3.494171142578125
qwen,selection,21,31,-11.600428263346355
qwen,selection,21,32,-15.94964599609375
qwen,selection,21,33,2.77001953125
qwen,selection,21,34,26.852457682291668
qwen,selection,21,35,36.29703776041667
qwen,selection,21,36,3.0453287760416665
qwen,selection,22,23,-0.26907984415690106
qwen,selection,22,24,-0.27739199002583825
qwen,selection,22,25,-0.6031599044799805
qwen,selection,22,26,-1.013470729192098
qwen,selection,22,27,-4.3677215576171875
qwen,selection,22,28,-4.474510192871094
qwen,selection,22,29,-4.2351735432942705
qwen,selection,22,30,-6.482808430989584
qwen,selection,22,31,-20.154711405436196
qwen,selection,22,32,-36.377685546875
qwen,selection,22,33,-29.086791992187493
qwen,selection,22,34,-36.10367838541666
qwen,selection,22,35,-15.764811197916671
qwen,selection,22,36,-19.637044270833336
qwen,selection,23,24,-0.05962208906809491
qwen,selection,23,25,-0.04692236582438153
qwen,selection,23,26,0.14672374725341797
qwen,selection,23,27,-4.933101654052734
qwen,selection,23,28,-0.13309860229492188
qwen,selection,23,29,-1.3030726114908855
qwen,selection,23,30,-1.580113728841146
qwen,selection,23,31,-15.198890686035156
qwen,selection,23,32,-29.97492472330729
qwen,selection,23,33,-35.5419921875
qwen,selection,23,34,-55.77718098958333
qwen,selection,23,35,-139.20865885416669
qwen,selection,23,36,-16.884480794270832
qwen,selection,24,25,-0.06541744867960614
qwen,selection,24,26,-0.4147467613220215
qwen,selection,24,27,-6.854357401529947
qwen,selection,24,28,-4.501827239990234
qwen,selection,24,29,-5.3025767008463545
qwen,selection,24,30,-7.6541900634765625
qwen,selection,24,31,-16.62243398030599
qwen,selection,24,32,-12.714304606119791
qwen,selection,24,33,-2.532470703125
qwen,selection,24,34,-83.74226888020834
qwen,selection,24,35,-32.82845052083333
qwen,selection,24,36,-3.390950520833332
qwen,selection,25,26,-1.0242067972819011
qwen,selection,25,27,-4.394430796305338
qwen,selection,25,28,-1.255957285563151
qwen,selection,25,29,-0.9886042277018232
qwen,selection,25,30,-3.238276163736979
qwen,selection,25,31,-0.4324824015299473
qwen,selection,25,32,-8.744771321614579
qwen,selection,25,33,-43.64912923177083
qwen,selection,25,34,-115.45499674479166
qwen,selection,25,35,-186.67911783854166
qwen,selection,25,36,-31.221191406249993
qwen,selection,26,27,-1.6861686706542969
qwen,selection,26,28,-7.028903961181641
qwen,selection,26,29,-6.828921000162762
qwen,selection,26,30,-6.30658213297526
qwen,selection,26,31,-18.54797108968099
qwen,selection,26,32,-26.30022176106771
qwen,selection,26,33,-42.80265299479167
qwen,selection,26,34,-15.315104166666686
qwen,selection,26,35,11.078776041666657
qwen,selection,26,36,19.12361653645833
qwen,selection,27,28,-0.9839375813802071
qwen,selection,27,29,-3.9172821044921857
qwen,selection,27,30,-8.065368652343752
qwen,selection,27,31,-50.70675913492838
qwen,selection,27,32,65.73490397135416
qwen,selection,27,33,251.93790690104166
qwen,selection,27,34,403.0517578125
qwen,selection,27,35,303.28857421875
qwen,selection,27,36,137.37927246093747
qwen,selection,28,29,-15.414054870605469
qwen,selection,28,30,-28.20094045003255
qwen,selection,28,31,-65.2809575398763
qwen,selection,28,32,-69.72971598307292
qwen,selection,28,33,-145.23531087239581
qwen,selection,28,34,-259.7787272135417
qwen,selection,28,35,-355.55419921875
qwen,selection,28,36,-18.370890299479157
qwen,selection,29,30,-22.622848510742188
qwen,selection,29,31,-56.295694986979164
qwen,selection,29,32,-50.73246256510417
qwen,selection,29,33,-35.23636881510416
qwen,selection,29,34,-250.720458984375
qwen,selection,29,35,-326.82617187500006
qwen,selection,29,36,-5.703816731770814
qwen,selection,30,31,-80.05580393473306
qwen,selection,30,32,-105.56776936848959
qwen,selection,30,33,-22.064737955729186
qwen,selection,30,34,-42.00732421875
qwen,selection,30,35,74.05582682291663
qwen,selection,30,36,21.6474609375
qwen,selection,31,32,163.08139038085938
qwen,selection,31,33,469.8208821614583
qwen,selection,31,34,829.5514322916667
qwen,selection,31,35,1077.3999837239585
qwen,selection,31,36,283.1340738932292
qwen,selection,32,33,-1.35986328125
qwen,selection,32,34,15.098551432291686
qwen,selection,32,35,143.94368489583334
qwen,selection,32,36,-35.67537434895833
qwen,selection,33,34,-235.5439453125
qwen,selection,33,35,-303.7737630208333
qwen,selection,33,36,-173.37227376302084
qwen,selection,34,35,-189.71940104166669
qwen,selection,34,36,-130.05753580729166
qwen,selection,35,36,-128.70723470052084
qwen,validation-a,1,2,-0.0004945297259837389
qwen,validation-a,1,3,-0.0004480753947670261
qwen,validation-a,1,4,-0.0010595653826991716
qwen,validation-a,1,5,-0.0011512207953880231
qwen,validation-a,1,6,-0.004412105306982994
qwen,validation-a,1,7,-0.006911477539688349
qwen,validation-a,1,8,-0.008167953851322332
qwen,validation-a,1,9,-0.011523942773540815
qwen,validation-a,1,10,-0.007631064703067144
qwen,validation-a,1,11,-0.011968338241179783
qwen,validation-a,1,12,-0.009173608074585596
qwen,validation-a,1,13,-0.0255426603058974
qwen,validation-a,1,14,-0.0010098082323869058
qwen,validation-a,1,15,-0.013075762738784153
qwen,validation-a,1,16,-0.01436787967880567
qwen,validation-a,1,17,-0.02354756991068522
qwen,validation-a,1,18,0.008780149122079209
qwen,validation-a,1,19,0.013737564285596207
qwen,validation-a,1,20,0.055014255146185555
qwen,validation-a,1,21,0.02680198848247528
qwen,validation-a,1,22,-0.03222732742627462
qwen,validation-a,1,23,0.02754096190134684
qwen,validation-a,1,24,0.032570521036783845
qwen,validation-a,1,25,-0.13794231414794922
qwen,validation-a,1,26,-0.2681155204772949
qwen,validation-a,1,27,-0.5348650614420573
qwen,validation-a,1,28,-0.8029607137044271
qwen,validation-a,1,29,0.07919565836588527
qwen,validation-a,1,30,0.715716044108073
qwen,validation-a,1,31,-1.973551432291667
qwen,validation-a,1,32,-4.309895833333336
qwen,validation-a,1,33,-12.637532552083336
qwen,validation-a,1,34,-90.71712239583334
qwen,validation-a,1,35,-110.76302083333334
qwen,validation-a,1,36,-0.05379231770833215
qwen,validation-a,2,3,-0.00027216412127017975
qwen,validation-a,2,4,-0.002043243342389663
qwen,validation-a,2,5,-0.001835667450601856
qwen,validation-a,2,6,-0.004390647712474069
qwen,validation-a,2,7,-0.005079859867691994
qwen,validation-a,2,8,-0.00810952577739954
qwen,validation-a,2,9,-0.015263484790921211
qwen,validation-a,2,10,-0.010848644499977429
qwen,validation-a,2,11,-0.016747516269485157
qwen,validation-a,2,12,-0.0012793199469645824
qwen,validation-a,2,13,-0.01803293575843175
qwen,validation-a,2,14,-0.017542521158854168
qwen,validation-a,2,15,-0.01592595875263214
qwen,validation-a,2,16,-0.022141873836517334
qwen,validation-a,2,17,-0.005409268041451767
qwen,validation-a,2,18,0.018667838225762047
qwen,validation-a,2,19,-0.03290840735038121
qwen,validation-a,2,20,-0.01214444637298584
qwen,validation-a,2,21,-0.007348932325839996
qwen,validation-a,2,22,0.021043340365091964
qwen,validation-a,2,23,-0.05246063073476156
qwen,validation-a,2,24,-0.10908786455790204
qwen,validation-a,2,25,-0.15428876876831055
qwen,validation-a,2,26,-0.25492111841837567
qwen,validation-a,2,27,-1.3047218322753906
qwen,validation-a,2,28,-2.133000691731771
qwen,validation-a,2,29,-1.0922876993815103
qwen,validation-a,2,30,-0.8599548339843748
qwen,validation-a,2,31,-6.3542327880859375
qwen,validation-a,2,32,-10.1710205078125
qwen,validation-a,2,33,-35.67138671875
qwen,validation-a,2,34,-53.0283203125
qwen,validation-a,2,35,-60.841796875
qwen,validation-a,2,36,-2.502115885416666
qwen,validation-a,3,4,-0.000662807918464144
qwen,validation-a,3,5,-0.0009391448305298885
qwen,validation-a,3,6,-0.0023579040231804047
qwen,validation-a,3,7,6.582029163837433e-05
qwen,validation-a,3,8,-0.006735132696727911
qwen,validation-a,3,9,-0.010771874338388443
qwen,validation-a,3,10,-0.001502765342593193
qwen,validation-a,3,11,-0.004749968027075132
qwen,validation-a,3,12,-0.012737287829319635
qwen,validation-a,3,13,-0.030372956146796543
qwen,validation-a,3,14,-0.025700519482294716
qwen,validation-a,3,15,-0.025880618641773857
qwen,validation-a,3,16,-0.012533372888962429
qwen,validation-a,3,17,0.019800469279289246
qwen,validation-a,3,18,-0.008200690150260918
qwen,validation-a,3,19,0.007112478216489158
qwen,validation-a,3,20,0.029557012021541595
qwen,validation-a,3,21,0.0013932014505068438
qwen,validation-a,3,22,-0.013729492823282882
qwen,validation-a,3,23,-0.021128535270690918
qwen,validation-a,3,24,-0.15012319882710773
qwen,validation-a,3,25,-0.11684147516886394
qwen,validation-a,3,26,-0.1596388022104899
qwen,validation-a,3,27,-0.10332997639973958
qwen,validation-a,3,28,-1.125701904296875
qwen,validation-a,3,29,-1.5704345703125
qwen,validation-a,3,30,-1.661554972330729
qwen,validation-a,3,31,-2.932393391927083
qwen,validation-a,3,32,-6.985839843750002
qwen,validation-a,3,33,-13.153157552083332
qwen,validation-a,3,34,-43.98388671875
qwen,validation-a,3,35,-40.29134114583333
qwen,validation-a,3,36,-16.4599609375
qwen,validation-a,4,5,-0.001219704126318296
qwen,validation-a,4,6,-0.002890695662548145
qwen,validation-a,4,7,-0.006668031215667725
qwen,validation-a,4,8,-0.0041726479927698765
qwen,validation-a,4,9,-0.007024950037399927
qwen,validation-a,4,10,-0.005223232631882032
qwen,validation-a,4,11,-0.009849560757478077
qwen,validation-a,4,12,-0.011178327724337578
qwen,validation-a,4,13,-0.03905365367730458
qwen,validation-a,4,14,-0.05939247955878575
qwen,validation-a,4,15,-0.07619400881230831
qwen,validation-a,4,16,-0.060443002730607986
qwen,validation-a,4,17,-0.08248881250619888
qwen,validation-a,4,18,-0.14288425569732982
qwen,validation-a,4,19,-0.15078557282686234
qwen,validation-a,4,20,-0.12765362610419592
qwen,validation-a,4,21,-0.1022722100218137
qwen,validation-a,4,22,-0.15884934862454733
qwen,validation-a,4,23,-0.05417430400848388
qwen,validation-a,4,24,-0.02659956614176432
qwen,validation-a,4,25,-0.12020031611124674
qwen,validation-a,4,26,-0.3997960090637207
qwen,validation-a,4,27,-0.8226509094238281
qwen,validation-a,4,28,-1.404022216796875
qwen,validation-a,4,29,-1.711664835611979
qwen,validation-a,4,30,-3.0244038899739585
qwen,validation-a,4,31,1.183746337890625
qwen,validation-a,4,32,-2.559468587239582
qwen,validation-a,4,33,-23.647135416666668
qwen,validation-a,4,34,-45.519856770833336
qwen,validation-a,4,35,-37.95247395833333
qwen,validation-a,4,36,-5.960286458333334
qwen,validation-a,5,6,-0.002891885737578074
qwen,validation-a,5,7,-0.0007867019933958849
qwen,validation-a,5,8,-0.0004085057104627291
qwen,validation-a,5,9,-0.008930901065468788
qwen,validation-a,5,10,-0.008488912135362625
qwen,validation-a,5,11,-0.007583450525999068
qwen,validation-a,5,12,-0.014332943906386694
qwen,validation-a,5,13,-0.022807040562232338
qwen,validation-a,5,14,-0.032123652597268425
qwen,validation-a,5,15,-0.035465269039074585
qwen,validation-a,5,16,-0.04924661541978518
qwen,validation-a,5,17,0.0028693502147992406
qwen,validation-a,5,18,0.026603760818640396
qwen,validation-a,5,19,0.03650017579396565
qwen,validation-a,5,20,0.02912608782450357
qwen,validation-a,5,21,0.04328070332606633
qwen,validation-a,5,22,0.019245445728302002
qwen,validation-a,5,23,-0.09383026758829752
qwen,validation-a,5,24,-0.07944965362548828
qwen,validation-a,5,25,-0.1406714121500651
qwen,validation-a,5,26,-0.22190602620442706
qwen,validation-a,5,27,0.1884943644205729
qwen,validation-a,5,28,-0.7096684773763021
qwen,validation-a,5,29,-0.7306442260742186
qwen,validation-a,5,30,-0.22258758544921875
qwen,validation-a,5,31,-6.124760945638021
qwen,validation-a,5,32,-23.971211751302082
qwen,validation-a,5,33,-47.434895833333336
qwen,validation-a,5,34,-81.15657552083333
qwen,validation-a,5,35,-117.20149739583334
qwen,validation-a,5,36,-3.796549479166667
qwen,validation-a,6,7,-0.0031166345191498595
qwen,validation-a,6,8,-0.005689218329886596
qwen,validation-a,6,9,-0.015254601215322813
qwen,validation-a,6,10,-0.026077588399251304
qwen,validation-a,6,11,-0.012171503777305285
qwen,validation-a,6,12,-0.00930336614449819
qwen,validation-a,6,13,-0.028324101120233536
qwen,validation-a,6,14,-0.030920788645744324
qwen,validation-a,6,15,-0.050017633785804115
qwen,validation-a,6,16,-0.054826438426971436
qwen,validation-a,6,17,-0.10579777633150418
qwen,validation-a,6,18,-0.1487837682167689
qwen,validation-a,6,19,-0.18259835243225098
qwen,validation-a,6,20,-0.11261748895049095
qwen,validation-a,6,21,-0.06689408421516418
qwen,validation-a,6,22,-0.03340005874633789
qwen,validation-a,6,23,-0.11663174629211426
qwen,validation-a,6,24,-0.14904912312825522
qwen,validation-a,6,25,-0.057715415954589844
qwen,validation-a,6,26,-0.25066065788269043
qwen,validation-a,6,27,-0.6132342020670573
qwen,validation-a,6,28,-0.34678141276041663
qwen,validation-a,6,29,-0.22149149576822924
qwen,validation-a,6,30,-0.3537495930989585
qwen,validation-a,6,31,1.6709747314453125
qwen,validation-a,6,32,-10.324910481770834
qwen,validation-a,6,33,-49.737955729166664
qwen,validation-a,6,34,-67.02897135416666
qwen,validation-a,6,35,-77.3330078125
qwen,validation-a,6,36,-5.792724609374998
qwen,validation-a,7,8,-0.0040771011263132095
qwen,validation-a,7,9,0.0013095786174138393
qwen,validation-a,7,10,-0.006034540633360544
qwen,validation-a,7,11,-0.009744034459193548
qwen,validation-a,7,12,-0.01718585006892681
qwen,validation-a,7,13,-0.024059115598599117
qwen,validation-a,7,14,-0.0176889772216479
qwen,validation-a,7,15,-0.01865887269377708
qwen,validation-a,7,16,-0.018152336279551186
qwen,validation-a,7,17,-0.019518602639436722
qwen,validation-a,7,18,-0.01726404204964638
qwen,validation-a,7,19,-0.0201114093263944
qwen,validation-a,7,20,-0.003463653226693472
qwen,validation-a,7,21,-0.0077390596270561236
qwen,validation-a,7,22,-0.04241172472635904
qwen,validation-a,7,23,-0.07891535758972168
qwen,validation-a,7,24,-0.12125762303670247
qwen,validation-a,7,25,-0.22782182693481445
qwen,validation-a,7,26,-0.20500906308492023
qwen,validation-a,7,27,-0.6800511678059896
qwen,validation-a,7,28,-0.10183461507161456
qwen,validation-a,7,29,-0.5824788411458333
qwen,validation-a,7,30,-0.13060760498046875
qwen,validation-a,7,31,-8.431915283203125
qwen,validation-a,7,32,1.9157307942708321
qwen,validation-a,7,33,6.326334635416664
qwen,validation-a,7,34,-19.751139322916664
qwen,validation-a,7,35,-39.566731770833336
qwen,validation-a,7,36,-15.744140625000002
qwen,validation-a,8,9,-0.0016111998508373895
qwen,validation-a,8,10,-0.00547329398492972
qwen,validation-a,8,11,-0.014613887295126915
qwen,validation-a,8,12,-0.03358519574006398
qwen,validation-a,8,13,-0.036417587349812194
qwen,validation-a,8,14,-0.03133600205183029
qwen,validation-a,8,15,-0.032747022807598114
qwen,validation-a,8,16,-0.011307112872600554
qwen,validation-a,8,17,-0.008367132395505905
qwen,validation-a,8,18,-0.05778421958287558
qwen,validation-a,8,19,-0.01346944520870845
qwen,validation-a,8,20,-0.024244798968235656
qwen,validation-a,8,21,-0.024542917807896934
qwen,validation-a,8,22,-0.0380578488111496
qwen,validation-a,8,23,-0.021783749262491863
qwen,validation-a,8,24,-0.12601661682128906
qwen,validation-a,8,25,-0.0788884162902832
qwen,validation-a,8,26,-0.03846383094787598
qwen,validation-a,8,27,-1.1132965087890625
qwen,validation-a,8,28,0.562255859375
qwen,validation-a,8,29,-0.10806020100911462
qwen,validation-a,8,30,-0.7706832885742188
qwen,validation-a,8,31,-0.7328440348307295
qwen,validation-a,8,32,0.8753662109375
qwen,validation-a,8,33,15.434570312500002
qwen,validation-a,8,34,39.791341145833336
qwen,validation-a,8,35,69.24869791666667
qwen,validation-a,8,36,0.901936848958333
qwen,validation-a,9,10,-0.009309113025665283
qwen,validation-a,9,11,-0.012672655284404755
qwen,validation-a,9,12,-0.01462861398855845
qwen,validation-a,9,13,-0.03452677155534427
qwen,validation-a,9,14,-0.055487778037786484
qwen,validation-a,9,15,-0.037698111186424896
qwen,validation-a,9,16,-0.022470263143380482
qwen,validation-a,9,17,-0.007527975986401238
qwen,validation-a,9,18,-0.05854814872145653
qwen,validation-a,9,19,-0.032860994338989265
qwen,validation-a,9,20,-0.057938749591509506
qwen,validation-a,9,21,-0.05151372402906418
qwen,validation-a,9,22,-0.05411530534426372
qwen,validation-a,9,23,-0.0461264451344808
qwen,validation-a,9,24,-0.1099416414896647
qwen,validation-a,9,25,-0.12639872233072916
qwen,validation-a,9,26,-0.2513831456502279
qwen,validation-a,9,27,-1.5101585388183594
qwen,validation-a,9,28,-0.5205637613932292
qwen,validation-a,9,29,-0.14687856038411462
qwen,validation-a,9,30,0.112884521484375
qwen,validation-a,9,31,0.6406402587890625
qwen,validation-a,9,32,-1.75238037109375
qwen,validation-a,9,33,-17.568522135416664
qwen,validation-a,9,34,-57.28385416666667
qwen,validation-a,9,35,-70.15104166666667
qwen,validation-a,9,36,-6.219482421875
qwen,validation-a,10,11,-0.0011378396302461624
qwen,validation-a,10,12,-0.021772084136803947
qwen,validation-a,10,13,-0.011432147274414698
qwen,validation-a,10,14,-0.010175757110118866
qwen,validation-a,10,15,-0.03799137659370899
qwen,validation-a,10,16,-0.018306038031975426
qwen,validation-a,10,17,-0.02169345195094744
qwen,validation-a,10,18,-0.10355495909849803
qwen,validation-a,10,19,-0.16075321783622104
qwen,validation-a,10,20,-0.08444970846176147
qwen,validation-a,10,21,-0.07809201379617056
qwen,validation-a,10,22,-0.07885296146074931
qwen,validation-a,10,23,-0.04822516441345215
qwen,validation-a,10,24,-0.221785306930542
qwen,validation-a,10,25,-0.15767987569173178
qwen,validation-a,10,26,-0.2791104316711426
qwen,validation-a,10,27,-1.2471084594726562
qwen,validation-a,10,28,-0.900159200032552
qwen,validation-a,10,29,-0.9244130452473959
qwen,validation-a,10,30,-0.6214396158854166
qwen,validation-a,10,31,-1.5703430175781246
qwen,validation-a,10,32,-15.810302734374998
qwen,validation-a,10,33,-32.95751953125
qwen,validation-a,10,34,-8.388020833333334
qwen,validation-a,10,35,9.651041666666668
qwen,validation-a,10,36,-21.257405598958332
qwen,validation-a,11,12,0.007491586109002431
qwen,validation-a,11,13,-0.0025569895903269444
qwen,validation-a,11,14,-0.015372743209203083
qwen,validation-a,11,15,-0.005286643902460735
qwen,validation-a,11,16,-0.013457292069991428
qwen,validation-a,11,17,-0.022607027242581047
qwen,validation-a,11,18,-0.03513288994630178
qwen,validation-a,11,19,-0.10080154240131378
qwen,validation-a,11,20,-0.04153251647949219
qwen,validation-a,11,21,-0.03283521036307017
qwen,validation-a,11,22,-0.10119931896527608
qwen,validation-a,11,23,-0.02401073773701986
qwen,validation-a,11,24,0.07828823725382487
qwen,validation-a,11,25,0.024601777394612626
qwen,validation-a,11,26,0.0021262168884277344
qwen,validation-a,11,27,-0.34430694580078125
qwen,validation-a,11,28,-0.4093195597330729
qwen,validation-a,11,29,-0.723846435546875
qwen,validation-a,11,30,-0.32699076334635413
qwen,validation-a,11,31,-0.058797200520833925
qwen,validation-a,11,32,-2.53936767578125
qwen,validation-a,11,33,-13.13330078125
qwen,validation-a,11,34,0.2794596354166714
qwen,validation-a,11,35,-14.652018229166671
qwen,validation-a,11,36,-6.923095703125
qwen,validation-a,12,13,-0.013660782327254614
qwen,validation-a,12,14,-0.026721960554520287
qwen,validation-a,12,15,-0.017163425683975216
qwen,validation-a,12,16,-0.020152568817138672
qwen,validation-a,12,17,-0.05152111127972603
qwen,validation-a,12,18,-0.014807200680176418
qwen,validation-a,12,19,-0.08613193780183792
qwen,validation-a,12,20,-0.0671999454498291
qwen,validation-a,12,21,-0.07182575762271881
qwen,validation-a,12,22,-0.09783665339152019
qwen,validation-a,12,23,-0.09358934561411539
qwen,validation-a,12,24,-0.15460459391276044
qwen,validation-a,12,25,-0.24085569381713867
qwen,validation-a,12,26,-0.4904487133026123
qwen,validation-a,12,27,-0.021467844645182282
qwen,validation-a,12,28,0.05383555094401038
qwen,validation-a,12,29,0.5251185099283855
qwen,validation-a,12,30,-0.69842529296875
qwen,validation-a,12,31,-10.050003051757812
qwen,validation-a,12,32,-10.026163736979168
qwen,validation-a,12,33,-48.10774739583333
qwen,validation-a,12,34,-74.14892578125
qwen,validation-a,12,35,-117.53092447916667
qwen,validation-a,12,36,-21.947998046875
qwen,validation-a,13,14,-0.021986082196235657
qwen,validation-a,13,15,-0.0296724500755469
qwen,validation-a,13,16,-0.026811453203360237
qwen,validation-a,13,17,-0.042165869226058326
qwen,validation-a,13,18,-0.025273681928714115
qwen,validation-a,13,19,-0.043725130458672844
qwen,validation-a,13,20,-0.05062584330638249
qwen,validation-a,13,21,-0.03209251662095388
qwen,validation-a,13,22,-0.07665708661079407
qwen,validation-a,13,23,-0.14454229672749838
qwen,validation-a,13,24,-0.1989873250325521
qwen,validation-a,13,25,-0.07967344919840495
qwen,validation-a,13,26,0.01544960339864096
qwen,validation-a,13,27,0.289404551188151
qwen,validation-a,13,28,0.03535715738932288
qwen,validation-a,13,29,-0.2662913004557292
qwen,validation-a,13,30,-0.9290390014648439
qwen,validation-a,13,31,0.275848388671875
qwen,validation-a,13,32,-1.2173258463541679
qwen,validation-a,13,33,-11.470052083333332
qwen,validation-a,13,34,-10.879231770833332
qwen,validation-a,13,35,10.959635416666664
qwen,validation-a,13,36,-15.517740885416668
qwen,validation-a,14,15,-0.010914196570714315
qwen,validation-a,14,16,-0.030842676758766174
qwen,validation-a,14,17,-0.026132540156443916
qwen,validation-a,14,18,-0.0032657335201899187
qwen,validation-a,14,19,-0.09516210357348125
qwen,validation-a,14,20,-0.06334551299611726
qwen,validation-a,14,21,-0.03716770807902019
qwen,validation-a,14,22,-0.19534336527188617
qwen,validation-a,14,23,-0.09994912147521973
qwen,validation-a,14,24,-0.2186586062113444
qwen,validation-a,14,25,-0.20575841267903647
qwen,validation-a,14,26,-0.20134989420572919
qwen,validation-a,14,27,-0.54693603515625
qwen,validation-a,14,28,-0.09888712565104169
qwen,validation-a,14,29,0.6854248046875
qwen,validation-a,14,30,0.863970438639323
qwen,validation-a,14,31,-7.798370361328125
qwen,validation-a,14,32,-7.944254557291666
qwen,validation-a,14,33,-21.005533854166668
qwen,validation-a,14,34,-24.75927734375
qwen,validation-a,14,35,-6.677734375
qwen,validation-a,14,36,-2.345947265625
qwen,validation-a,15,16,-0.01594448834657669
qwen,validation-a,15,17,-0.03185397138198216
qwen,validation-a,15,18,-0.04196678102016449
qwen,validation-a,15,19,-0.0038308724761009216
qwen,validation-a,15,20,-0.006130869189898174
qwen,validation-a,15,21,-0.009871095418930054
qwen,validation-a,15,22,-0.042077720165252686
qwen,validation-a,15,23,-0.08222742875417073
qwen,validation-a,15,24,-0.0312189261118571
qwen,validation-a,15,25,-0.09112898508707681
qwen,validation-a,15,26,-0.21014531453450522
qwen,validation-a,15,27,-0.9661865234375
qwen,validation-a,15,28,-1.4664230346679688
qwen,validation-a,15,29,-1.8967310587565105
qwen,validation-a,15,30,-2.0631205240885415
qwen,validation-a,15,31,-2.30303955078125
qwen,validation-a,15,32,-7.290018717447916
qwen,validation-a,15,33,-52.80615234375
qwen,validation-a,15,34,-111.02913411458334
qwen,validation-a,15,35,-143.4091796875
qwen,validation-a,15,36,-18.422281901041668
qwen,validation-a,16,17,0.0034245749314626046
qwen,validation-a,16,18,-0.04816939060886701
qwen,validation-a,16,19,-0.08184770246346791
qwen,validation-a,16,20,-0.02896024659276009
qwen,validation-a,16,21,-0.024030019839604694
qwen,validation-a,16,22,-0.006450563669204712
qwen,validation-a,16,23,-0.04150529702504476
qwen,validation-a,16,24,-0.12596217791239422
qwen,validation-a,16,25,-0.15094375610351562
qwen,validation-a,16,26,-0.2952988942464193
qwen,validation-a,16,27,-0.836029052734375
qwen,validation-a,16,28,-1.2098846435546875
qwen,validation-a,16,29,-1.294830322265625
qwen,validation-a,16,30,-1.8492914835611978
qwen,validation-a,16,31,-2.013727823893229
qwen,validation-a,16,32,-8.229085286458334
qwen,validation-a,16,33,-22.161783854166664
qwen,validation-a,16,34,-41.87434895833333
qwen,validation-a,16,35,-66.79296875
qwen,validation-a,16,36,4.684814453125001
qwen,validation-a,17,18,-0.024760639915863674
qwen,validation-a,17,19,-0.05298961947361629
qwen,validation-a,17,20,-0.05383225530385971
qwen,validation-a,17,21,-0.0543772354722023
qwen,validation-a,17,22,-0.07581689953804016
qwen,validation-a,17,23,-0.0682152509689331
qwen,validation-a,17,24,-0.05202515920003256
qwen,validation-a,17,25,-0.08826319376627605
qwen,validation-a,17,26,-0.3181821505228678
qwen,validation-a,17,27,-0.833337148030599
qwen,validation-a,17,28,-1.8035990397135417
qwen,validation-a,17,29,-2.1957422892252607
qwen,validation-a,17,30,-2.430079142252604
qwen,validation-a,17,31,-5.920257568359375
qwen,validation-a,17,32,-1.591817220052084
qwen,validation-a,17,33,-12.179524739583336
qwen,validation-a,17,34,20.981770833333336
qwen,validation-a,17,35,33.05566406250001
qwen,validation-a,17,36,7.553385416666668
qwen,validation-a,18,19,-0.04093862573305766
qwen,validation-a,18,20,-0.02356383204460144
qwen,validation-a,18,21,-0.02695043136676152
qwen,validation-a,18,22,-0.05365615089734395
qwen,validation-a,18,23,0.05414970715840657
qwen,validation-a,18,24,0.115354855855306
qwen,validation-a,18,25,-0.07508961359659831
qwen,validation-a,18,26,-0.39563870429992676
qwen,validation-a,18,27,-0.35796483357747394
qwen,validation-a,18,28,-2.1481602986653647
qwen,validation-a,18,29,-2.427088419596354
qwen,validation-a,18,30,-3.3239212036132812
qwen,validation-a,18,31,-4.9693450927734375
qwen,validation-a,18,32,-11.013814290364582
qwen,validation-a,18,33,-40.020182291666664
qwen,validation-a,18,34,-89.41878255208333
qwen,validation-a,18,35,-117.26790364583333
qwen,validation-a,18,36,-20.270833333333336
qwen,validation-a,19,20,-0.0431353064874808
qwen,validation-a,19,21,-0.03223637988169988
qwen,validation-a,19,22,-0.0984049141407013
qwen,validation-a,19,23,-0.056118170420328774
qwen,validation-a,19,24,-0.09072510401407877
qwen,validation-a,19,25,-0.035004615783691406
qwen,validation-a,19,26,-0.2638184229532877
qwen,validation-a,19,27,-0.08031082153320311
qwen,validation-a,19,28,-1.439727783203125
qwen,validation-a,19,29,-2.1057103474934893
qwen,validation-a,19,30,-3.2045771280924478
qwen,validation-a,19,31,-7.586675008138021
qwen,validation-a,19,32,-20.0228271484375
qwen,validation-a,19,33,-51.89908854166666
qwen,validation-a,19,34,-97.77294921875
qwen,validation-a,19,35,-115.47819010416667
qwen,validation-a,19,36,-28.791666666666664
qwen,validation-a,20,21,-0.02399411549170812
qwen,validation-a,20,22,-0.031794240077336625
qwen,validation-a,20,23,-0.07570223013559978
qwen,validation-a,20,24,-0.06133858362833658
qwen,validation-a,20,25,-0.10998074213663737
qwen,validation-a,20,26,-0.3314342498779297
qwen,validation-a,20,27,-0.30549494425455725
qwen,validation-a,20,28,-2.0869903564453125
qwen,validation-a,20,29,-3.0400721232096357
qwen,validation-a,20,30,-3.079254150390625
qwen,validation-a,20,31,-10.02490234375
qwen,validation-a,20,32,-29.327168782552082
qwen,validation-a,20,33,-48.431640625
qwen,validation-a,20,34,-116.64274088541667
qwen,validation-a,20,35,-146.392578125
qwen,validation-a,20,36,-27.762939453125
qwen,validation-a,21,22,-0.05823530753453573
qwen,validation-a,21,23,-0.15695929527282715
qwen,validation-a,21,24,-0.4292932351430257
qwen,validation-a,21,25,-0.3791826566060384
qwen,validation-a,21,26,-0.4348001480102539
qwen,validation-a,21,27,-1.2092145284016929
qwen,validation-a,21,28,-1.7276636759440103
qwen,validation-a,21,29,-1.444470723470052
qwen,validation-a,21,30,-1.8874486287434895
qwen,validation-a,21,31,-0.9131266276041665
qwen,validation-a,21,32,-13.7789306640625
qwen,validation-a,21,33,-58.798746744791664
qwen,validation-a,21,34,-56.43701171875
qwen,validation-a,21,35,-54.9755859375
qwen,validation-a,21,36,-15.961832682291668
qwen,validation-a,22,23,-0.15902209281921387
qwen,validation-a,22,24,-0.29680299758911133
qwen,validation-a,22,25,-0.6204299926757812
qwen,validation-a,22,26,-1.2399779160817466
qwen,validation-a,22,27,-2.568695068359375
qwen,validation-a,22,28,-3.756098429361979
qwen,validation-a,22,29,-3.5423507690429688
qwen,validation-a,22,30,-4.030606587727864
qwen,validation-a,22,31,-9.000656127929688
qwen,validation-a,22,32,-17.36181640625
qwen,validation-a,22,33,-37.8740234375
qwen,validation-a,22,34,-47.91422526041666
qwen,validation-a,22,35,-29.937174479166664
qwen,validation-a,22,36,-18.65478515625
qwen,validation-a,23,24,0.1343382199605306
qwen,validation-a,23,25,-0.29958264032999676
qwen,validation-a,23,26,-0.8557244141896566
qwen,validation-a,23,27,-3.3321469624837237
qwen,validation-a,23,28,-0.2443389892578125
qwen,validation-a,23,29,-0.979352315266927
qwen,validation-a,23,30,-1.9515762329101562
qwen,validation-a,23,31,-7.402913411458334
qwen,validation-a,23,32,-4.377644856770832
qwen,validation-a,23,33,-21.0029296875
qwen,validation-a,23,34,-19.013671875
qwen,validation-a,23,35,-69.5947265625
qwen,validation-a,23,36,-19.168375651041664
qwen,validation-a,24,25,-0.9527629216512045
qwen,validation-a,24,26,-1.3744514783223472
qwen,validation-a,24,27,-4.124467213948567
qwen,validation-a,24,28,-6.4664154052734375
qwen,validation-a,24,29,-8.808771769205729
qwen,validation-a,24,30,-11.05810292561849
qwen,validation-a,24,31,-16.289698282877602
qwen,validation-a,24,32,-28.103535970052082
qwen,validation-a,24,33,-117.37467447916666
qwen,validation-a,24,34,-243.58089192708334
qwen,validation-a,24,35,-312.537109375
qwen,validation-a,24,36,-21.509847005208336
qwen,validation-a,25,26,-1.3720054626464844
qwen,validation-a,25,27,-4.449268341064453
qwen,validation-a,25,28,5.079896291097006
qwen,validation-a,25,29,5.893358866373697
qwen,validation-a,25,30,3.919453938802083
qwen,validation-a,25,31,1.37066650390625
qwen,validation-a,25,32,13.739339192708329
qwen,validation-a,25,33,74.17390950520834
qwen,validation-a,25,34,95.93391927083334
qwen,validation-a,25,35,27.954427083333343
qwen,validation-a,25,36,47.59659830729167
qwen,validation-a,26,27,-3.24569574991862
qwen,validation-a,26,28,-1.2685699462890625
qwen,validation-a,26,29,2.0036137898763027
qwen,validation-a,26,30,0.7130686442057286
qwen,validation-a,26,31,-17.254964192708336
qwen,validation-a,26,32,52.75925699869792
qwen,validation-a,26,33,117.99601236979167
qwen,validation-a,26,34,120.58951822916669
qwen,validation-a,26,35,106.43717447916669
qwen,validation-a,26,36,69.62898763020833
qwen,validation-a,27,28,13.577243804931642
qwen,validation-a,27,29,14.288350423177082
qwen,validation-a,27,30,12.283902486165363
qwen,validation-a,27,31,-5.877955118815109
qwen,validation-a,27,32,198.59735107421875
qwen,validation-a,27,33,236.70426432291669
qwen,validation-a,27,34,326.07421875
qwen,validation-a,27,35,281.62695312499994
qwen,validation-a,27,36,40.20865885416666
qwen,validation-a,28,29,-2.032946268717448
qwen,validation-a,28,30,-12.238627115885416
qwen,validation-a,28,31,-50.34666442871094
qwen,validation-a,28,32,10.500081380208336
qwen,validation-a,28,33,-274.00830078125
qwen,validation-a,28,34,-636.5926106770833
qwen,validation-a,28,35,-833.7861328125
qwen,validation-a,28,36,-126.67659505208334
qwen,validation-a,29,30,-12.567769368489582
qwen,validation-a,29,31,-46.7808583577474
qwen,validation-a,29,32,-70.96305338541667
qwen,validation-a,29,33,-378.93839518229163
qwen,validation-a,29,34,-495.79833984375
qwen,validation-a,29,35,-686.7535807291666
qwen,validation-a,29,36,-121.893798828125
qwen,validation-a,30,31,-58.16960144042969
qwen,validation-a,30,32,-105.40193684895834
qwen,validation-a,30,33,-571.8279622395834
qwen,validation-a,30,34,-1004.125
qwen,validation-a,30,35,-1306.4892578125
qwen,validation-a,30,36,-203.06510416666666
qwen,validation-a,31,32,158.25189208984375
qwen,validation-a,31,33,229.94702148437503
qwen,validation-a,31,34,177.65641276041663
qwen,validation-a,31,35,130.53841145833337
qwen,validation-a,31,36,-64.93196614583334
qwen,validation-a,32,33,-145.61759440104169
qwen,validation-a,32,34,-302.3517252604167
qwen,validation-a,32,35,-306.44270833333337
qwen,validation-a,32,36,-111.16015625
qwen,validation-a,33,34,-209.25032552083331
qwen,validation-a,33,35,-192.14453125
qwen,validation-a,33,36,-105.28946940104166
qwen,validation-a,34,35,-57.06315104166667
qwen,validation-a,34,36,-114.35441080729167
qwen,validation-a,35,36,-104.28068033854166
qwen,validation-b,1,2,-0.00016505228510747355
qwen,validation-b,1,3,-0.00026574404910206795
qwen,validation-b,1,4,0.00016337260603904724
qwen,validation-b,1,5,-0.0010345286379257836
qwen,validation-b,1,6,-0.0028461258237560587
qwen,validation-b,1,7,0.00026149147500594515
qwen,validation-b,1,8,-0.0008476435517271357
qwen,validation-b,1,9,-0.009095136076211928
qwen,validation-b,1,10,-0.014764125148455303
qwen,validation-b,1,11,-0.008839787294467289
qwen,validation-b,1,12,-0.006499800831079483
qwen,validation-b,1,13,-0.01124377051989238
qwen,validation-b,1,14,-0.032590312262376145
qwen,validation-b,1,15,-0.03416994214057922
qwen,validation-b,1,16,-0.02882299696405729
qwen,validation-b,1,17,0.002372364203135177
qwen,validation-b,1,18,-0.04248768587907155
qwen,validation-b,1,19,-0.04654335975646973
qwen,validation-b,1,20,-0.005916570623715714
qwen,validation-b,1,21,-0.004822035630544029
qwen,validation-b,1,22,-0.10594811042149861
qwen,validation-b,1,23,-0.11768331130345662
qwen,validation-b,1,24,-0.1690768003463745
qwen,validation-b,1,25,-0.12761521339416504
qwen,validation-b,1,26,-0.25054383277893066
qwen,validation-b,1,27,-0.798620859781901
qwen,validation-b,1,28,-0.9420255025227864
qwen,validation-b,1,29,-1.3926620483398438
qwen,validation-b,1,30,-0.2464574178059895
qwen,validation-b,1,31,3.075917561848958
qwen,validation-b,1,32,-8.065266927083334
qwen,validation-b,1,33,-37.64119466145833
qwen,validation-b,1,34,-96.5107421875
qwen,validation-b,1,35,-96.31941731770834
qwen,validation-b,1,36,-29.216552734375
qwen,validation-b,2,3,-0.00036774467055996257
qwen,validation-b,2,4,-7.287754366795229e-05
qwen,validation-b,2,5,-0.0014528480047980945
qwen,validation-b,2,6,-0.0016303528100252151
qwen,validation-b,2,7,-0.0029119666044910746
qwen,validation-b,2,8,0.0016698505108555164
qwen,validation-b,2,9,-0.004635040027399858
qwen,validation-b,2,10,-0.0053160587946573905
qwen,validation-b,2,11,-0.0045914997657140084
qwen,validation-b,2,12,-0.013937345395485565
qwen,validation-b,2,13,-0.03802058597405752
qwen,validation-b,2,14,-0.03947730610768
qwen,validation-b,2,15,-0.05225390320022901
qwen,validation-b,2,16,-0.0444348007440567
qwen,validation-b,2,17,-0.01365688443183899
qwen,validation-b,2,18,-0.022164667646090194
qwen,validation-b,2,19,0.0027096817890802927
qwen,validation-b,2,20,-0.022409421702226012
qwen,validation-b,2,21,-0.039978558818499245
qwen,validation-b,2,22,-0.017678260803222656
qwen,validation-b,2,23,-0.10031465689341228
qwen,validation-b,2,24,-0.2101304531097412
qwen,validation-b,2,25,-0.18097750345865884
qwen,validation-b,2,26,-0.3406174977620443
qwen,validation-b,2,27,-0.7030588785807291
qwen,validation-b,2,28,-0.9361635843912761
qwen,validation-b,2,29,-1.4754562377929688
qwen,validation-b,2,30,-1.870923360188802
qwen,validation-b,2,31,-5.001800537109375
qwen,validation-b,2,32,-11.170389811197916
qwen,validation-b,2,33,-9.552897135416668
qwen,validation-b,2,34,16.3671875
qwen,validation-b,2,35,0.4755045572916572
qwen,validation-b,2,36,1.7388102213541643
qwen,validation-b,3,4,-0.0005698812504609426
qwen,validation-b,3,5,-0.0010235259930292764
qwen,validation-b,3,6,-0.00239187137534221
qwen,validation-b,3,7,-0.003061964487036069
qwen,validation-b,3,8,-0.001312322293718656
qwen,validation-b,3,9,-0.011304998770356178
qwen,validation-b,3,10,-0.01167145868142446
qwen,validation-b,3,11,-0.02183118804047505
qwen,validation-b,3,12,-0.028364231189092
qwen,validation-b,3,13,-0.03282603621482849
qwen,validation-b,3,14,-0.04140403866767883
qwen,validation-b,3,15,-0.03534183527032534
qwen,validation-b,3,16,-0.027239174271623295
qwen,validation-b,3,17,-0.047394384940465294
qwen,validation-b,3,18,-0.09375854209065437
qwen,validation-b,3,19,-0.11489867667357126
qwen,validation-b,3,20,-0.09718194603919983
qwen,validation-b,3,21,-0.08054626981417339
qwen,validation-b,3,22,-0.13150344292322794
qwen,validation-b,3,23,-0.09566303094228108
qwen,validation-b,3,24,-0.24283599853515625
qwen,validation-b,3,25,-0.2587423324584961
qwen,validation-b,3,26,-0.448505957921346
qwen,validation-b,3,27,-1.0028775533040364
qwen,validation-b,3,28,-2.2778650919596357
qwen,validation-b,3,29,-2.188542683919271
qwen,validation-b,3,30,-3.5778706868489585
qwen,validation-b,3,31,-4.7863210042317705
qwen,validation-b,3,32,-20.669820149739586
qwen,validation-b,3,33,-66.46061197916667
qwen,validation-b,3,34,-105.64778645833334
qwen,validation-b,3,35,-133.100830078125
qwen,validation-b,3,36,-43.400390625
qwen,validation-b,4,5,-0.0008528946588436762
qwen,validation-b,4,6,-0.0004600218186775843
qwen,validation-b,4,7,-0.0031464916343490286
qwen,validation-b,4,8,0.0015295837074518204
qwen,validation-b,4,9,-0.008309224310020607
qwen,validation-b,4,10,0.001982252423961958
qwen,validation-b,4,11,-0.011169942716757456
qwen,validation-b,4,12,-0.017532102763652798
qwen,validation-b,4,13,-0.04467133432626724
qwen,validation-b,4,14,-0.032770829896132156
qwen,validation-b,4,15,-0.03622393930951755
qwen,validation-b,4,16,-0.03399012113610903
qwen,validation-b,4,17,-0.036507156987984984
qwen,validation-b,4,18,-0.052811148265997566
qwen,validation-b,4,19,-0.07227749377489089
qwen,validation-b,4,20,-0.038838180402914674
qwen,validation-b,4,21,-0.02366035431623459
qwen,validation-b,4,22,-0.0689484675725301
qwen,validation-b,4,23,-0.0903755029042562
qwen,validation-b,4,24,-0.1721378962198893
qwen,validation-b,4,25,-0.26734550793965656
qwen,validation-b,4,26,-0.39517784118652344
qwen,validation-b,4,27,-0.6930859883626301
qwen,validation-b,4,28,-0.7072372436523438
qwen,validation-b,4,29,-0.746289571126302
qwen,validation-b,4,30,-0.7085088094075522
qwen,validation-b,4,31,-10.071935017903645
qwen,validation-b,4,32,-13.467000325520836
qwen,validation-b,4,33,-25.50179036458333
qwen,validation-b,4,34,-52.38102213541666
qwen,validation-b,4,35,-50.34228515625
qwen,validation-b,4,36,2.4425048828125
qwen,validation-b,5,6,-0.002263540712495645
qwen,validation-b,5,7,-0.003532941297938426
qwen,validation-b,5,8,-0.010441545397043228
qwen,validation-b,5,9,-0.019622625783085823
qwen,validation-b,5,10,-0.0015219524502754229
qwen,validation-b,5,11,-0.013262566179037094
qwen,validation-b,5,12,-0.02391094776491324
qwen,validation-b,5,13,-0.03069274127483368
qwen,validation-b,5,14,-0.03100096931060155
qwen,validation-b,5,15,-0.034285640964905426
qwen,validation-b,5,16,-0.029070874676108357
qwen,validation-b,5,17,-0.044973447918891914
qwen,validation-b,5,18,-0.05324182038505873
qwen,validation-b,5,19,-0.07949861884117125
qwen,validation-b,5,20,-0.024301315347353622
qwen,validation-b,5,21,-0.04166139165560405
qwen,validation-b,5,22,-0.0035835305849711147
qwen,validation-b,5,23,-0.03919645150502523
qwen,validation-b,5,24,-0.11454578240712485
qwen,validation-b,5,25,-0.13639545440673828
qwen,validation-b,5,26,-0.3268318176269531
qwen,validation-b,5,27,-1.0174217224121094
qwen,validation-b,5,28,-0.19132868448893225
qwen,validation-b,5,29,-0.48003641764322913
qwen,validation-b,5,30,-0.939605712890625
qwen,validation-b,5,31,-4.6998443603515625
qwen,validation-b,5,32,-17.842305501302086
qwen,validation-b,5,33,-25.734049479166664
qwen,validation-b,5,34,-21.18098958333333
qwen,validation-b,5,35,-25.66316731770833
qwen,validation-b,5,36,-15.317667643229168
qwen,validation-b,6,7,-0.0032699474443991976
qwen,validation-b,6,8,-0.0042430587733785306
qwen,validation-b,6,9,-0.010601274979611237
qwen,validation-b,6,10,-0.010279290998975437
qwen,validation-b,6,11,-0.012669941410422325
qwen,validation-b,6,12,-0.027832837154467903
qwen,validation-b,6,13,-0.02390897770722707
qwen,validation-b,6,14,-0.026081866274277367
qwen,validation-b,6,15,-0.033147015919287995
qwen,validation-b,6,16,-0.03912484770019849
qwen,validation-b,6,17,-0.05828214064240456
qwen,validation-b,6,18,-0.06487943232059479
qwen,validation-b,6,19,-0.1606327642997106
qwen,validation-b,6,20,-0.11698275804519653
qwen,validation-b,6,21,-0.08034312476714452
qwen,validation-b,6,22,-0.06945977608362834
qwen,validation-b,6,23,-0.004532337188720703
qwen,validation-b,6,24,-0.09854360421498616
qwen,validation-b,6,25,-0.0598913033803304
qwen,validation-b,6,26,-0.0979623794555664
qwen,validation-b,6,27,-0.6293106079101561
qwen,validation-b,6,28,-0.9331995646158855
qwen,validation-b,6,29,-0.7357126871744791
qwen,validation-b,6,30,-0.9798278808593751
qwen,validation-b,6,31,-6.790384928385417
qwen,validation-b,6,32,-3.264811197916666
qwen,validation-b,6,33,-18.728759765625
qwen,validation-b,6,34,-54.32991536458333
qwen,validation-b,6,35,-26.384765625
qwen,validation-b,6,36,-7.402140299479168
qwen,validation-b,7,8,-0.004375816012422244
qwen,validation-b,7,9,-0.0011354529609282809
qwen,validation-b,7,10,-0.010086360077063244
qwen,validation-b,7,11,-0.007551129286487896
qwen,validation-b,7,12,-0.017808782557646435
qwen,validation-b,7,13,-0.024869161347548168
qwen,validation-b,7,14,-0.05571859329938888
qwen,validation-b,7,15,-0.05634576330582301
qwen,validation-b,7,16,-0.07164748385548592
qwen,validation-b,7,17,-0.08204919844865799
qwen,validation-b,7,18,-0.06130722910165787
qwen,validation-b,7,19,-0.04136693229277928
qwen,validation-b,7,20,-0.03408134231964746
qwen,validation-b,7,21,-0.023763979474703475
qwen,validation-b,7,22,-0.01993171374003093
qwen,validation-b,7,23,-0.027657210826873772
qwen,validation-b,7,24,0.014006296793619796
qwen,validation-b,7,25,-0.17939082781473797
qwen,validation-b,7,26,-0.31521193186442054
qwen,validation-b,7,27,-0.9980265299479167
qwen,validation-b,7,28,-0.5063311258951823
qwen,validation-b,7,29,-0.7557271321614583
qwen,validation-b,7,30,-0.9539489746093751
qwen,validation-b,7,31,-5.156885782877604
qwen,validation-b,7,32,1.228312174479166
qwen,validation-b,7,33,-16.30330403645833
qwen,validation-b,7,34,-37.54435221354167
qwen,validation-b,7,35,-31.268798828125
qwen,validation-b,7,36,-13.639200846354168
qwen,validation-b,8,9,-0.0009094874064127603
qwen,validation-b,8,10,-0.003888930504520733
qwen,validation-b,8,11,-0.006462079783280691
qwen,validation-b,8,12,-0.005950530990958214
qwen,validation-b,8,13,-0.006228292981783547
qwen,validation-b,8,14,-0.027867061396439873
qwen,validation-b,8,15,-0.02083453039328257
qwen,validation-b,8,16,-0.026941694319248196
qwen,validation-b,8,17,-0.03158429389198621
qwen,validation-b,8,18,-0.06467419117689133
qwen,validation-b,8,19,-0.08882632851600647
qwen,validation-b,8,20,-0.06632635245720545
qwen,validation-b,8,21,-0.040857595702012375
qwen,validation-b,8,22,-0.059288203716278076
qwen,validation-b,8,23,-0.04448509216308594
qwen,validation-b,8,24,-0.07510578632354736
qwen,validation-b,8,25,-0.24982587496439618
qwen,validation-b,8,26,-0.38396199544270837
qwen,validation-b,8,27,-0.37260564168294275
qwen,validation-b,8,28,-1.6338793436686199
qwen,validation-b,8,29,-1.3763580322265625
qwen,validation-b,8,30,-0.9650217692057291
qwen,validation-b,8,31,-7.230926513671875
qwen,validation-b,8,32,-18.208211263020836
qwen,validation-b,8,33,-33.96028645833333
qwen,validation-b,8,34,-51.67333984375001
qwen,validation-b,8,35,-80.62565104166666
qwen,validation-b,8,36,-11.484741210937496
qwen,validation-b,9,10,-0.022037991012136143
qwen,validation-b,9,11,-0.021042711411913235
qwen,validation-b,9,12,-0.02990312563876311
qwen,validation-b,9,13,-0.024724302192529045
qwen,validation-b,9,14,-0.010937052468458813
qwen,validation-b,9,15,-0.01608880423009395
qwen,validation-b,9,16,-0.02998522544900576
qwen,validation-b,9,17,0.011327794442574188
qwen,validation-b,9,18,0.000605214387178421
qwen,validation-b,9,19,0.027609822650750473
qwen,validation-b,9,20,0.027418722709019974
qwen,validation-b,9,21,0.00549433628718058
qwen,validation-b,9,22,-0.00617372989654541
qwen,validation-b,9,23,-0.043743928273518876
qwen,validation-b,9,24,-0.07127666473388672
qwen,validation-b,9,25,-0.3231423695882161
qwen,validation-b,9,26,-0.6629477341969808
qwen,validation-b,9,27,-0.9984118143717446
qwen,validation-b,9,28,-1.9412015279134114
qwen,validation-b,9,29,-1.89605712890625
qwen,validation-b,9,30,-1.689567565917969
qwen,validation-b,9,31,-8.46307881673177
qwen,validation-b,9,32,-12.384908040364582
qwen,validation-b,9,33,-33.0302734375
qwen,validation-b,9,34,-53.499267578125014
qwen,validation-b,9,35,-36.863281249999986
qwen,validation-b,9,36,-2.9720865885416643
qwen,validation-b,10,11,-0.0021275828282038374
qwen,validation-b,10,12,0.0027470762530962603
qwen,validation-b,10,13,0.018347218632698063
qwen,validation-b,10,14,0.015291678408781685
qwen,validation-b,10,15,0.03125548859437306
qwen,validation-b,10,16,0.005115583539009094
qwen,validation-b,10,17,-0.023433671643336616
qwen,validation-b,10,18,0.0044640228152275085
qwen,validation-b,10,19,-0.017368502914905548
qwen,validation-b,10,20,-0.028295030196507767
qwen,validation-b,10,21,-0.007454194128513333
qwen,validation-b,10,22,-0.00869528452555339
qwen,validation-b,10,23,-0.0162128210067749
qwen,validation-b,10,24,-0.06751441955566406
qwen,validation-b,10,25,-0.05953296025594076
qwen,validation-b,10,26,-0.03405284881591797
qwen,validation-b,10,27,0.0602874755859375
qwen,validation-b,10,28,-0.6482009887695312
qwen,validation-b,10,29,-1.9368693033854165
qwen,validation-b,10,30,-1.7990875244140625
qwen,validation-b,10,31,-0.5479990641276036
qwen,validation-b,10,32,-11.681498209635416
qwen,validation-b,10,33,-32.56201171875
qwen,validation-b,10,34,-40.33235677083333
qwen,validation-b,10,35,-63.06298828124999
qwen,validation-b,10,36,-18.68359375
qwen,validation-b,11,12,-0.007160063832998276
qwen,validation-b,11,13,-0.017865270376205444
qwen,validation-b,11,14,-0.044638921817143754
qwen,validation-b,11,15,-0.04504384472966194
qwen,validation-b,11,16,-0.06244279320041339
qwen,validation-b,11,17,-0.052728029588858284
qwen,validation-b,11,18,-0.08009703954060872
qwen,validation-b,11,19,-0.11413069069385529
qwen,validation-b,11,20,-0.08320956180493036
qwen,validation-b,11,21,-0.06234823664029439
qwen,validation-b,11,22,-0.09397987524668375
qwen,validation-b,11,23,-0.055756608645121254
qwen,validation-b,11,24,-0.14090041319529215
qwen,validation-b,11,25,-0.20110233624776203
qwen,validation-b,11,26,-0.2591339747111003
qwen,validation-b,11,27,-0.8773244222005209
qwen,validation-b,11,28,-1.2110786437988281
qwen,validation-b,11,29,-0.6686401367187499
qwen,validation-b,11,30,-0.574419657389323
qwen,validation-b,11,31,-5.939610799153646
qwen,validation-b,11,32,-7.808797200520832
qwen,validation-b,11,33,-5.176595052083336
qwen,validation-b,11,34,-14.78125
qwen,validation-b,11,35,3.2220052083333286
qwen,validation-b,11,36,7.763020833333332
qwen,validation-b,12,13,-0.007847597201665241
qwen,validation-b,12,14,-0.04225477327903111
qwen,validation-b,12,15,-0.05426344399650891
qwen,validation-b,12,16,-0.04489010075728098
qwen,validation-b,12,17,-0.04794568320115407
qwen,validation-b,12,18,-0.05703981965780258
qwen,validation-b,12,19,-0.09645397961139679
qwen,validation-b,12,20,-0.06726477295160294
qwen,validation-b,12,21,-0.0677293042341868
qwen,validation-b,12,22,-0.09197626511255899
qwen,validation-b,12,23,-0.0858466625213623
qwen,validation-b,12,24,-0.2025766372680664
qwen,validation-b,12,25,-0.325374444325765
qwen,validation-b,12,26,-0.41085942586263025
qwen,validation-b,12,27,-0.6062164306640624
qwen,validation-b,12,28,-1.7405840555826821
qwen,validation-b,12,29,-3.0978062947591147
qwen,validation-b,12,30,-2.729680379231771
qwen,validation-b,12,31,-4.5887603759765625
qwen,validation-b,12,32,-22.77099609375
qwen,validation-b,12,33,-51.196451822916664
qwen,validation-b,12,34,-78.13338216145833
qwen,validation-b,12,35,-127.72932942708334
qwen,validation-b,12,36,-30.61279296875
qwen,validation-b,13,14,-0.05531807740529378
qwen,validation-b,13,15,-0.04676601911584537
qwen,validation-b,13,16,-0.03117193033297857
qwen,validation-b,13,17,-0.01225258782505989
qwen,validation-b,13,18,-0.005246433118979141
qwen,validation-b,13,19,0.007249665757020324
qwen,validation-b,13,20,0.029750737051169075
qwen,validation-b,13,21,0.019101684292157493
qwen,validation-b,13,22,0.018697321414947517
qwen,validation-b,13,23,-0.0002856254577636719
qwen,validation-b,13,24,-0.0010416905085245814
qwen,validation-b,13,25,-0.10671106974283855
qwen,validation-b,13,26,-0.02867937088012696
qwen,validation-b,13,27,-0.7095998128255208
qwen,validation-b,13,28,-0.9463577270507812
qwen,validation-b,13,29,-0.4986267089843749
qwen,validation-b,13,30,-1.2952550252278645
qwen,validation-b,13,31,-7.001617431640625
qwen,validation-b,13,32,-18.172831217447918
qwen,validation-b,13,33,-42.378743489583336
qwen,validation-b,13,34,-64.19710286458334
qwen,validation-b,13,35,-92.18904622395834
qwen,validation-b,13,36,-11.949747721354168
qwen,validation-b,14,15,-0.004956039289633433
qwen,validation-b,14,16,-0.00962270547946294
qwen,validation-b,14,17,-0.02211876089374224
qwen,validation-b,14,18,-0.06322545558214188
qwen,validation-b,14,19,-0.07374757776657741
qwen,validation-b,14,20,-0.07902276267608006
qwen,validation-b,14,21,-0.05380740761756897
qwen,validation-b,14,22,-0.09448365370432536
qwen,validation-b,14,23,-0.0681149959564209
qwen,validation-b,14,24,0.13064972559611004
qwen,validation-b,14,25,-0.0841813882191976
qwen,validation-b,14,26,-0.3505274454752604
qwen,validation-b,14,27,-0.9927851359049479
qwen,validation-b,14,28,-1.4549217224121094
qwen,validation-b,14,29,-2.353253682454427
qwen,validation-b,14,30,-4.164510091145833
qwen,validation-b,14,31,-5.2166748046875
qwen,validation-b,14,32,-25.501627604166668
qwen,validation-b,14,33,-91.21573893229167
qwen,validation-b,14,34,-162.009765625
qwen,validation-b,14,35,-169.03434244791666
qwen,validation-b,14,36,-43.113932291666664
qwen,validation-b,15,16,0.0023749706645806636
qwen,validation-b,15,17,-0.007015138864517212
qwen,validation-b,15,18,0.023866618673006698
qwen,validation-b,15,19,0.05029278496901195
qwen,validation-b,15,20,0.03298676510651906
qwen,validation-b,15,21,0.01162196199099223
qwen,validation-b,15,22,0.047270198663075774
qwen,validation-b,15,23,0.0008116960525512695
qwen,validation-b,15,24,-0.04123556613922119
qwen,validation-b,15,25,-0.022348801294962563
qwen,validation-b,15,26,0.07646663983662921
qwen,validation-b,15,27,-1.521123250325521
qwen,validation-b,15,28,-1.253435770670573
qwen,validation-b,15,29,-1.4134445190429688
qwen,validation-b,15,30,-1.7595342000325522
qwen,validation-b,15,31,-6.1688995361328125
qwen,validation-b,15,32,-10.035481770833334
qwen,validation-b,15,33,-36.054931640625
qwen,validation-b,15,34,-65.3544921875
qwen,validation-b,15,35,-108.06339518229169
qwen,validation-b,15,36,-23.466593424479164
qwen,validation-b,16,17,-0.0077588049074014025
qwen,validation-b,16,18,-0.04355120534698168
qwen,validation-b,16,19,-0.05350435276826222
qwen,validation-b,16,20,-0.03325446198383967
qwen,validation-b,16,21,-0.03268849849700928
qwen,validation-b,16,22,-0.0947904388109843
qwen,validation-b,16,23,-0.0570981502532959
qwen,validation-b,16,24,-0.09060239791870117
qwen,validation-b,16,25,-0.10840646425882976
qwen,validation-b,16,26,-0.17920494079589844
qwen,validation-b,16,27,-0.7170244852701823
qwen,validation-b,16,28,0.7595570882161458
qwen,validation-b,16,29,0.4231567382812501
qwen,validation-b,16,30,1.1372324625651042
qwen,validation-b,16,31,1.1750233968098955
qwen,validation-b,16,32,3.34796142578125
qwen,validation-b,16,33,11.369873046875007
qwen,validation-b,16,34,17.27067057291667
qwen,validation-b,16,35,-6.817220052083329
qwen,validation-b,16,36,4.516560872395836
qwen,validation-b,17,18,-0.010832905769348145
qwen,validation-b,17,19,-0.04171738773584366
qwen,validation-b,17,20,-0.02686601628859838
qwen,validation-b,17,21,-0.04128190875053406
qwen,validation-b,17,22,-0.09946086009343465
qwen,validation-b,17,23,-0.007999181747436523
qwen,validation-b,17,24,-0.0520318349202474
qwen,validation-b,17,25,-0.14356199900309244
qwen,validation-b,17,26,-0.39277776082356775
qwen,validation-b,17,27,-1.0705108642578125
qwen,validation-b,17,28,-0.7489446004231771
qwen,validation-b,17,29,-1.792088826497396
qwen,validation-b,17,30,-1.856363932291667
qwen,validation-b,17,31,-3.303080240885417
qwen,validation-b,17,32,-0.5284423828125
qwen,validation-b,17,33,-10.073649088541664
qwen,validation-b,17,34,-11.921305338541671
qwen,validation-b,17,35,-15.860758463541657
qwen,validation-b,17,36,-10.146525065104168
qwen,validation-b,18,19,-0.05885517100493113
qwen,validation-b,18,20,-0.06396322324872017
qwen,validation-b,18,21,-0.06571490814288457
qwen,validation-b,18,22,-0.1128844420115153
qwen,validation-b,18,23,-0.042646964391072587
qwen,validation-b,18,24,-0.03842473030090333
qwen,validation-b,18,25,0.011176586151123047
qwen,validation-b,18,26,-0.17534995079040527
qwen,validation-b,18,27,-0.4923617045084636
qwen,validation-b,18,28,0.03926849365234375
qwen,validation-b,18,29,-0.4650828043619792
qwen,validation-b,18,30,-0.5808766682942709
qwen,validation-b,18,31,-0.46915690104166696
qwen,validation-b,18,32,2.290568033854166
qwen,validation-b,18,33,-32.610514322916664
qwen,validation-b,18,34,-92.33610026041666
qwen,validation-b,18,35,-84.75016276041666
qwen,validation-b,18,36,-25.134440104166664
qwen,validation-b,19,20,-0.001459879179795582
qwen,validation-b,19,21,-0.00979843735694885
qwen,validation-b,19,22,-0.02916361888249715
qwen,validation-b,19,23,-0.01264345645904541
qwen,validation-b,19,24,0.04884787400563558
qwen,validation-b,19,25,-0.10254343350728354
qwen,validation-b,19,26,-0.09906784693400064
qwen,validation-b,19,27,-0.09638849894205731
qwen,validation-b,19,28,-2.0443751017252603
qwen,validation-b,19,29,-1.6849848429361978
qwen,validation-b,19,30,-1.9660135904947917
qwen,validation-b,19,31,-5.126271565755208
qwen,validation-b,19,32,-31.787862141927086
qwen,validation-b,19,33,-90.411865234375
qwen,validation-b,19,34,-183.64908854166666
qwen,validation-b,19,35,-202.20491536458331
qwen,validation-b,19,36,-66.40303548177084
qwen,validation-b,20,21,-0.04118313640356064
qwen,validation-b,20,22,-0.09663748741149902
qwen,validation-b,20,23,-0.09056210517883301
qwen,validation-b,20,24,-0.13986305395762125
qwen,validation-b,20,25,-0.12671955426534018
qwen,validation-b,20,26,-0.14014577865600586
qwen,validation-b,20,27,-0.6816304524739583
qwen,validation-b,20,28,-2.8256098429361978
qwen,validation-b,20,29,-3.09674072265625
qwen,validation-b,20,30,-3.5143152872721353
qwen,validation-b,20,31,-11.179972330729168
qwen,validation-b,20,32,-32.1905517578125
qwen,validation-b,20,33,-96.24601236979166
qwen,validation-b,20,34,-205.82682291666666
qwen,validation-b,20,35,-238.08976236979169
qwen,validation-b,20,36,-52.751505533854164
qwen,validation-b,21,22,-0.06838462750116985
qwen,validation-b,21,23,-0.13130831718444824
qwen,validation-b,21,24,-0.3373359441757202
qwen,validation-b,21,25,-0.2926978270212809
qwen,validation-b,21,26,-0.5606335004170735
qwen,validation-b,21,27,-0.7796287536621094
qwen,validation-b,21,28,1.1987826029459636
qwen,validation-b,21,29,2.190264383951823
qwen,validation-b,21,30,2.4736963907877607
qwen,validation-b,21,31,6.203811645507812
qwen,validation-b,21,32,11.187642415364584
qwen,validation-b,21,33,62.542887369791664
qwen,validation-b,21,34,158.44938151041666
qwen,validation-b,21,35,175.05403645833331
qwen,validation-b,21,36,31.956787109375004
qwen,validation-b,22,23,-0.09406109650929768
qwen,validation-b,22,24,-0.1972082058588664
qwen,validation-b,22,25,-0.3149353663126628
qwen,validation-b,22,26,-0.39780235290527344
qwen,validation-b,22,27,-1.2678209940592449
qwen,validation-b,22,28,-0.8102569580078125
qwen,validation-b,22,29,-0.5244267781575522
qwen,validation-b,22,30,-0.030583699544270537
qwen,validation-b,22,31,-10.321121215820312
qwen,validation-b,22,32,-16.862874348958332
qwen,validation-b,22,33,-9.633544921874993
qwen,validation-b,22,34,-40.73250325520834
qwen,validation-b,22,35,-98.18636067708331
qwen,validation-b,22,36,-24.137939453125004
qwen,validation-b,23,24,-0.1901423136393229
qwen,validation-b,23,25,-0.6652332146962484
qwen,validation-b,23,26,-1.315877119700114
qwen,validation-b,23,27,-0.5467071533203125
qwen,validation-b,23,28,-2.2113876342773438
qwen,validation-b,23,29,-1.8420537312825522
qwen,validation-b,23,30,-3.017003377278646
qwen,validation-b,23,31,-15.583577473958332
qwen,validation-b,23,32,-58.7017822265625
qwen,validation-b,23,33,-197.90152994791666
qwen,validation-b,23,34,-314.94645182291663
qwen,validation-b,23,35,-379.6712239583333
qwen,validation-b,23,36,-96.042236328125
qwen,validation-b,24,25,-0.474383274714152
qwen,validation-b,24,26,-0.4650074640909831
qwen,validation-b,24,27,-0.19041315714518214
qwen,validation-b,24,28,-0.6136334737141924
qwen,validation-b,24,29,-0.9507141113281246
qwen,validation-b,24,30,-2.874102274576823
qwen,validation-b,24,31,-1.69873046875
qwen,validation-b,24,32,8.930440266927086
qwen,validation-b,24,33,-49.521240234374986
qwen,validation-b,24,34,-96.48836263020834
qwen,validation-b,24,35,-157.95255533854169
qwen,validation-b,24,36,-25.316691080729164
qwen,validation-b,25,26,-0.17022418975830078
qwen,validation-b,25,27,0.180016835530599
qwen,validation-b,25,28,0.10983657836914062
qwen,validation-b,25,29,-1.9164250691731777
qwen,validation-b,25,30,-0.8917210896809902
qwen,validation-b,25,31,6.43536885579427
qwen,validation-b,25,32,18.390828450520832
qwen,validation-b,25,33,47.38387044270833
qwen,validation-b,25,34,52.73453776041666
qwen,validation-b,25,35,23.752278645833343
qwen,validation-b,25,36,24.470784505208336
qwen,validation-b,26,27,-2.7368990580240884
qwen,validation-b,26,28,0.5922470092773438
qwen,validation-b,26,29,-0.10015869140625
qwen,validation-b,26,30,-1.6310450236002607
qwen,validation-b,26,31,0.12952168782552143
qwen,validation-b,26,32,-13.834920247395836
qwen,validation-b,26,33,-26.372477213541686
qwen,validation-b,26,34,-42.154459635416686
qwen,validation-b,26,35,-117.29947916666669
qwen,validation-b,26,36,-3.066650390625007
qwen,validation-b,27,28,8.321886698404949
qwen,validation-b,27,29,11.201911926269531
qwen,validation-b,27,30,5.539459228515627
qwen,validation-b,27,31,-20.526102701822914
qwen,validation-b,27,32,134.1281534830729
qwen,validation-b,27,33,348.9381917317708
qwen,validation-b,27,34,469.00838216145826
qwen,validation-b,27,35,348.80672200520826
qwen,validation-b,27,36,158.95084635416666
qwen,validation-b,28,29,-10.427823384602865
qwen,validation-b,28,30,-23.43029022216797
qwen,validation-b,28,31,-66.29329427083334
qwen,validation-b,28,32,44.49391682942708
qwen,validation-b,28,33,297.88216145833326
qwen,validation-b,28,34,415.541015625
qwen,validation-b,28,35,247.4150390625
qwen,validation-b,28,36,70.45135498046874
qwen,validation-b,29,30,-10.2830810546875
qwen,validation-b,29,31,-9.119481404622396
qwen,validation-b,29,32,38.99515787760417
qwen,validation-b,29,33,137.82202148437497
qwen,validation-b,29,34,278.4466959635417
qwen,validation-b,29,35,149.09407552083331
qwen,validation-b,29,36,42.37353515625
qwen,validation-b,30,31,-36.22088114420573
qwen,validation-b,30,32,115.49780273437499
qwen,validation-b,30,33,167.73653157552081
qwen,validation-b,30,34,13.835856119791629
qwen,validation-b,30,35,-39.97477213541663
qwen,validation-b,30,36,-9.79833984375
qwen,validation-b,31,32,307.8697916666667
qwen,validation-b,31,33,901.0185953776042
qwen,validation-b,31,34,1297.8424479166667
qwen,validation-b,31,35,1501.9369303385415
qwen,validation-b,31,36,335.89583333333337
qwen,validation-b,32,33,-173.99007161458334
qwen,validation-b,32,34,-456.1888020833333
qwen,validation-b,32,35,-345.9739583333333
qwen,validation-b,32,36,-162.01155598958334
qwen,validation-b,33,34,-363.0130208333333
qwen,validation-b,33,35,-473.1129557291667
qwen,validation-b,33,36,-236.67757161458334
qwen,validation-b,34,35,-64.29833984375
qwen,validation-b,34,36,-159.20255533854169
qwen,validation-b,35,36,-154.40816243489581


==> anc/figures/narrow_lifecycle_v2/lifecycle_data.csv <==
model_key,task_kind,split,layer,component,sample_count,natural_target_hit_rate,answer_control_score_mean,object_selection_calibration_pass
gemma,continent_adjective,selection,1,knowledge,6,0.6666666666666666,-0.16666666666666666,True
gemma,continent_adjective,selection,1,object,6,0.0,-0.20833333333333331,False
gemma,continent_adjective,selection,1,parameter,6,1.0,-0.125,True
gemma,continent_adjective,selection,2,knowledge,6,0.6666666666666666,-0.3333333333333333,True
gemma,continent_adjective,selection,2,object,6,0.0,-0.08333333333333333,False
gemma,continent_adjective,selection,2,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_adjective,selection,3,knowledge,6,0.5,-1.9868213740892315e-08,True
gemma,continent_adjective,selection,3,object,6,0.3333333333333333,-0.08333333333333333,False
gemma,continent_adjective,selection,3,parameter,6,1.0,-0.25000013907725815,True
gemma,continent_adjective,selection,4,knowledge,6,0.5,-0.16666666666666666,True
gemma,continent_adjective,selection,4,object,6,0.6666666666666666,-0.20833333333333331,False
gemma,continent_adjective,selection,4,parameter,6,1.0,0.12500001986821374,True
gemma,continent_adjective,selection,5,knowledge,6,0.5,-0.08333333333333333,True
gemma,continent_adjective,selection,5,object,6,0.6666666666666666,-0.08333333333333333,False
gemma,continent_adjective,selection,5,parameter,6,1.0,-0.1666668057439248,True
gemma,continent_adjective,selection,6,knowledge,6,0.5,-0.08333349227880522,True
gemma,continent_adjective,selection,6,object,6,1.0,-0.2916666666666667,False
gemma,continent_adjective,selection,6,parameter,6,1.0,-0.12500013907725815,True
gemma,continent_adjective,selection,7,knowledge,6,0.5,-0.125,True
gemma,continent_adjective,selection,7,object,6,0.6666666666666666,-0.08333347241059148,False
gemma,continent_adjective,selection,7,parameter,6,1.0,-0.125,True
gemma,continent_adjective,selection,8,knowledge,6,0.5,0.0,True
gemma,continent_adjective,selection,8,object,6,1.0,-0.041666666666666664,False
gemma,continent_adjective,selection,8,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_adjective,selection,9,knowledge,6,0.5,-0.29166666666666663,True
gemma,continent_adjective,selection,9,object,6,0.6666666666666666,-0.08333319425607517,False
gemma,continent_adjective,selection,9,parameter,6,1.0,-0.1666668057439248,True
gemma,continent_adjective,selection,10,knowledge,6,0.3333333333333333,-0.16666666666666666,True
gemma,continent_adjective,selection,10,object,6,0.0,-0.12500013907725815,False
gemma,continent_adjective,selection,10,parameter,6,1.0,-0.04166666666666667,True
gemma,continent_adjective,selection,11,knowledge,6,0.5,0.0,True
gemma,continent_adjective,selection,11,object,6,1.0,-0.1666666865348804,False
gemma,continent_adjective,selection,11,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_adjective,selection,12,knowledge,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_adjective,selection,12,object,6,0.3333333333333333,-0.12499986092274185,False
gemma,continent_adjective,selection,12,parameter,6,1.0,-0.125,True
gemma,continent_adjective,selection,13,knowledge,6,0.6666666666666666,-0.41666666666666663,True
gemma,continent_adjective,selection,13,object,6,0.0,-0.20833333333333334,False
gemma,continent_adjective,selection,13,parameter,6,1.0,-0.08333325385975363,True
gemma,continent_adjective,selection,14,knowledge,6,0.6666666666666666,-0.4166666467984529,True
gemma,continent_adjective,selection,14,object,6,0.6666666666666666,-0.20833333333333331,False
gemma,continent_adjective,selection,14,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_adjective,selection,15,knowledge,6,0.6666666666666666,-0.4583331942560752,True
gemma,continent_adjective,selection,15,object,6,0.6666666666666666,-0.125,False
gemma,continent_adjective,selection,15,parameter,6,1.0,0.08333333333333333,True
gemma,continent_adjective,selection,16,knowledge,6,0.8333333333333334,-0.08333333333333334,True
gemma,continent_adjective,selection,16,object,6,0.3333333333333333,-0.25,False
gemma,continent_adjective,selection,16,parameter,6,1.0,-0.08333343267512441,True
gemma,continent_adjective,selection,17,knowledge,6,0.8333333333333334,-0.08333319425607516,True
gemma,continent_adjective,selection,17,object,6,0.6666666666666666,-0.375,False
gemma,continent_adjective,selection,17,parameter,6,1.0,-3.973642515031628e-08,True
gemma,continent_adjective,selection,18,knowledge,6,1.0,0.12499984105729323,True
gemma,continent_adjective,selection,18,object,6,0.3333333333333333,-0.12499986092274185,False
gemma,continent_adjective,selection,18,parameter,6,1.0,-0.9166666666666691,True
gemma,continent_adjective,selection,19,knowledge,6,1.0,0.7916666269330066,True
gemma,continent_adjective,selection,19,object,6,0.6666666666666666,-0.04166658719308695,False
gemma,continent_adjective,selection,19,parameter,6,1.0,0.1250000596036121,True
gemma,continent_adjective,selection,20,knowledge,6,0.8333333333333334,0.04166666666753838,True
gemma,continent_adjective,selection,20,object,6,0.6666666666666666,-0.20833333333333334,False
gemma,continent_adjective,selection,20,parameter,6,1.0,0.2083334128052255,True
gemma,continent_adjective,selection,21,knowledge,6,1.0,2.8750000397364253,True
gemma,continent_adjective,selection,21,object,6,0.6666666666666666,-0.24999992052642028,True
gemma,continent_adjective,selection,21,parameter,6,1.0,1.041666567324873,True
gemma,continent_adjective,selection,22,knowledge,6,1.0,3.250000139077258,True
gemma,continent_adjective,selection,22,object,6,0.6666666666666666,-0.20833333333333331,True
gemma,continent_adjective,selection,22,parameter,6,1.0,0.24999988079035873,True
gemma,continent_adjective,selection,23,knowledge,6,1.0,4.666666746139289,True
gemma,continent_adjective,selection,23,object,6,0.3333333333333333,-0.4166666666666667,True
gemma,continent_adjective,selection,23,parameter,6,1.0,0.7499998807895936,True
gemma,continent_adjective,selection,24,knowledge,6,1.0,5.666666729722007,True
gemma,continent_adjective,selection,24,object,6,0.6666666666666666,-0.125,False
gemma,continent_adjective,selection,24,parameter,6,1.0,1.7500000596042278,True
gemma,continent_adjective,selection,25,knowledge,6,1.0,7.541666716626388,True
gemma,continent_adjective,selection,25,object,6,1.0,-0.04166652758940851,False
gemma,continent_adjective,selection,25,parameter,6,1.0,-1.0833333832960268,True
gemma,continent_adjective,selection,26,knowledge,6,1.0,7.958333281425515,True
gemma,continent_adjective,selection,26,object,6,0.6666666666666666,-0.16666676600482333,False
gemma,continent_adjective,selection,26,parameter,6,1.0,-0.5416666666698393,True
gemma,continent_adjective,selection,27,knowledge,6,1.0,10.708333471190297,True
gemma,continent_adjective,selection,27,object,6,0.6666666666666666,-0.45833343267149,False
gemma,continent_adjective,selection,27,parameter,6,1.0,-0.7499999006671475,True
gemma,continent_adjective,selection,28,knowledge,6,1.0,9.291666965081202,True
gemma,continent_adjective,selection,28,object,6,0.6666666666666666,-0.5416669249535235,False
gemma,continent_adjective,selection,28,parameter,6,1.0,-0.500000099342202,True
gemma,continent_adjective,selection,29,knowledge,6,1.0,11.125000099468028,True
gemma,continent_adjective,selection,29,object,6,0.6666666666666666,-0.5833334128052255,False
gemma,continent_adjective,selection,29,parameter,6,1.0,-0.6666666865321152,True
gemma,continent_adjective,selection,30,knowledge,6,1.0,11.66666664653826,True
gemma,continent_adjective,selection,30,object,6,0.6666666666666666,-0.5833333333333333,False
gemma,continent_adjective,selection,30,parameter,6,1.0,-0.3750000794732197,True
gemma,continent_adjective,selection,31,knowledge,6,1.0,13.08333363242133,True
gemma,continent_adjective,selection,31,object,6,0.6666666666666666,-0.1666665275894085,False
gemma,continent_adjective,selection,31,parameter,6,1.0,-0.9166666865348804,True
gemma,continent_adjective,selection,32,knowledge,6,1.0,18.91666661322761,True
gemma,continent_adjective,selection,32,object,6,0.6666666666666666,-0.04166674614024638,False
gemma,continent_adjective,selection,32,parameter,6,1.0,-1.0833334724105914,True
gemma,continent_adjective,selection,33,knowledge,6,1.0,17.249999744731124,True
gemma,continent_adjective,selection,33,object,6,0.6666666666666666,-0.25,False
gemma,continent_adjective,selection,33,parameter,6,0.6666666666666666,-0.7500000397364252,True
gemma,continent_adjective,selection,34,knowledge,6,1.0,0.49999999999999994,True
gemma,continent_adjective,selection,34,object,6,0.6666666666666666,-0.08333347241059148,False
gemma,continent_adjective,selection,34,parameter,6,0.6666666666666666,-0.125,True
gemma,continent_adjective,validation-a,1,knowledge,6,0.3333333333333333,-0.3333335113359984,True
gemma,continent_adjective,validation-a,1,object,6,0.6666666666666666,-0.2916666865324563,False
gemma,continent_adjective,validation-a,1,parameter,6,0.3333333333333333,-0.16666666666666666,True
gemma,continent_adjective,validation-a,2,knowledge,6,0.5,-0.25000017800266505,True
gemma,continent_adjective,validation-a,2,object,6,0.6666666666666666,-0.25,False
gemma,continent_adjective,validation-a,2,parameter,6,0.3333333333333333,-0.08333339073336295,True
gemma,continent_adjective,validation-a,3,knowledge,6,0.16666666666666666,-0.08333335319912293,True
gemma,continent_adjective,validation-a,3,object,6,1.0,-0.12499996026842079,False
gemma,continent_adjective,validation-a,3,parameter,6,0.6666666666666666,-0.20833339293070216,True
gemma,continent_adjective,validation-a,4,knowledge,6,0.5,0.04166666666666666,True
gemma,continent_adjective,validation-a,4,object,6,0.6666666666666666,-0.08333337306491254,False
gemma,continent_adjective,validation-a,4,parameter,6,1.0,0.125,True
gemma,continent_adjective,validation-a,5,knowledge,6,0.3333333333333333,-0.125,True
gemma,continent_adjective,validation-a,5,object,6,1.0,-0.12499987997822852,False
gemma,continent_adjective,validation-a,5,parameter,6,0.3333333333333333,-0.375000099328948,True
gemma,continent_adjective,validation-a,6,knowledge,6,0.6666666666666666,-0.20833333333333331,True
gemma,continent_adjective,validation-a,6,object,6,1.0,-0.08333333333333334,False
gemma,continent_adjective,validation-a,6,parameter,6,0.6666666666666666,-0.16666662693508744,True
gemma,continent_adjective,validation-a,7,knowledge,6,0.5,-0.08333337306491255,True
gemma,continent_adjective,validation-a,7,object,6,1.0,-0.20833331346754372,False
gemma,continent_adjective,validation-a,7,parameter,6,1.0,-0.125,True
gemma,continent_adjective,validation-a,8,knowledge,6,0.5,-0.37499972184256575,True
gemma,continent_adjective,validation-a,8,object,6,1.0,-0.12499994040263117,False
gemma,continent_adjective,validation-a,8,parameter,6,1.0,-0.04166668653245628,True
gemma,continent_adjective,validation-a,9,knowledge,6,0.5,-0.12500008029019227,True
gemma,continent_adjective,validation-a,9,object,6,0.3333333333333333,-0.04166670639824589,False
gemma,continent_adjective,validation-a,9,parameter,6,1.0,-0.08333345335510484,True
gemma,continent_adjective,validation-a,10,knowledge,6,0.16666666666666666,-0.2916666666666667,True
gemma,continent_adjective,validation-a,10,object,6,0.6666666666666666,0.041666666666666685,False
gemma,continent_adjective,validation-a,10,parameter,6,1.0,-0.20833339293070213,True
gemma,continent_adjective,validation-a,11,knowledge,6,0.6666666666666666,-0.1249999227366061,True
gemma,continent_adjective,validation-a,11,object,6,1.0,-0.2916666666666667,False
gemma,continent_adjective,validation-a,11,parameter,6,1.0,-0.25000001986578957,True
gemma,continent_adjective,validation-a,12,knowledge,6,0.16666666666666666,-0.16666666666666666,True
gemma,continent_adjective,validation-a,12,object,6,0.6666666666666666,-0.16666662693508744,False
gemma,continent_adjective,validation-a,12,parameter,6,1.0,-0.20833321331156185,True
gemma,continent_adjective,validation-a,13,knowledge,6,0.3333333333333333,-0.16666666666666669,True
gemma,continent_adjective,validation-a,13,object,6,0.6666666666666666,-0.04166666885915524,False
gemma,continent_adjective,validation-a,13,parameter,6,1.0,-0.041666626935087436,True
gemma,continent_adjective,validation-a,14,knowledge,6,0.3333333333333333,-0.041666526779105595,True
gemma,continent_adjective,validation-a,14,object,6,0.3333333333333333,-1.986578961055141e-08,False
gemma,continent_adjective,validation-a,14,parameter,6,1.0,-0.2499999801342104,True
gemma,continent_adjective,validation-a,15,knowledge,6,0.5,-0.375,True
gemma,continent_adjective,validation-a,15,object,6,0.6666666666666666,0.0,False
gemma,continent_adjective,validation-a,15,parameter,6,1.0,-0.12499998013421039,True
gemma,continent_adjective,validation-a,16,knowledge,6,0.5,-0.1666666479086416,True
gemma,continent_adjective,validation-a,16,object,6,0.6666666666666666,-0.04166670639824589,False
gemma,continent_adjective,validation-a,16,parameter,6,1.0,-0.4583332943960462,True
gemma,continent_adjective,validation-a,17,knowledge,6,0.8333333333333334,0.24999982199733495,True
gemma,continent_adjective,validation-a,17,object,6,0.6666666666666666,-0.12499999999999997,False
gemma,continent_adjective,validation-a,17,parameter,6,1.0,0.041666510856885,True
gemma,continent_adjective,validation-a,18,knowledge,6,1.0,1.5833333237842453,True
gemma,continent_adjective,validation-a,18,object,6,0.6666666666666666,-0.5416666666666667,False
gemma,continent_adjective,validation-a,18,parameter,6,1.0,0.16666640536398825,True
gemma,continent_adjective,validation-a,19,knowledge,6,1.0,0.8333331544902951,True
gemma,continent_adjective,validation-a,19,object,6,0.6666666666666666,-0.16666666666666666,False
gemma,continent_adjective,validation-a,19,parameter,6,1.0,0.12499984102275145,True
gemma,continent_adjective,validation-a,20,knowledge,6,1.0,0.8333334840184156,True
gemma,continent_adjective,validation-a,20,object,6,0.6666666666666666,-0.3749999602684208,False
gemma,continent_adjective,validation-a,20,parameter,6,1.0,0.16666662348446454,True
gemma,continent_adjective,validation-a,21,knowledge,6,1.0,3.4583332255642745,True
gemma,continent_adjective,validation-a,21,object,6,0.6666666666666666,0.041666626935087436,True
gemma,continent_adjective,validation-a,21,parameter,6,1.0,0.5833331852263655,True
gemma,continent_adjective,validation-a,22,knowledge,6,1.0,3.9166666290863454,True
gemma,continent_adjective,validation-a,22,object,6,0.6666666666666666,-5.959736881777644e-08,True
gemma,continent_adjective,validation-a,22,parameter,6,1.0,0.20833329249580856,True
gemma,continent_adjective,validation-a,23,knowledge,6,1.0,4.958333249310574,True
gemma,continent_adjective,validation-a,23,object,6,0.6666666666666666,-0.04166684466933174,True
gemma,continent_adjective,validation-a,23,parameter,6,1.0,1.3749998256074227,True
gemma,continent_adjective,validation-a,24,knowledge,6,1.0,6.083333304624828,True
gemma,continent_adjective,validation-a,24,object,6,0.6666666666666666,-0.16666666666666666,False
gemma,continent_adjective,validation-a,24,parameter,6,1.0,1.9999999463422382,True
gemma,continent_adjective,validation-a,25,knowledge,6,1.0,11.458333458634723,True
gemma,continent_adjective,validation-a,25,object,6,1.0,0.041666528395580826,False
gemma,continent_adjective,validation-a,25,parameter,6,1.0,-1.1666666247474495,True
gemma,continent_adjective,validation-a,26,knowledge,6,1.0,11.87500021936072,True
gemma,continent_adjective,validation-a,26,object,6,1.0,0.041666488665214274,False
gemma,continent_adjective,validation-a,26,parameter,6,1.0,-0.9583333134675437,True
gemma,continent_adjective,validation-a,27,knowledge,6,1.0,16.541666826756675,True
gemma,continent_adjective,validation-a,27,object,6,1.0,-0.2500001382262174,False
gemma,continent_adjective,validation-a,27,parameter,6,0.3333333333333333,-0.5000000209717351,True
gemma,continent_adjective,validation-a,28,knowledge,6,1.0,15.999999928462104,True
gemma,continent_adjective,validation-a,28,object,6,1.0,9.853465599007905e-08,False
gemma,continent_adjective,validation-a,28,parameter,6,0.3333333333333333,-0.7500001398875611,True
gemma,continent_adjective,validation-a,29,knowledge,6,1.0,12.500000203447392,True
gemma,continent_adjective,validation-a,29,object,6,1.0,-0.583333387459182,False
gemma,continent_adjective,validation-a,29,parameter,6,0.3333333333333333,-0.5416665254209269,True
gemma,continent_adjective,validation-a,30,knowledge,6,1.0,15.916666832100683,True
gemma,continent_adjective,validation-a,30,object,6,1.0,-0.20833315152655513,False
gemma,continent_adjective,validation-a,30,parameter,6,0.3333333333333333,-0.7499999161591404,True
gemma,continent_adjective,validation-a,31,knowledge,6,1.0,19.166666666413906,True
gemma,continent_adjective,validation-a,31,object,6,1.0,-0.2500002963849208,False
gemma,continent_adjective,validation-a,31,parameter,6,0.0,-1.0833331378404787,True
gemma,continent_adjective,validation-a,32,knowledge,6,1.0,22.79166688459598,True
gemma,continent_adjective,validation-a,32,object,6,1.0,-0.08333333538212173,False
gemma,continent_adjective,validation-a,32,parameter,6,0.0,-1.0416665479048484,True
gemma,continent_adjective,validation-a,33,knowledge,6,1.0,20.124999778200646,True
gemma,continent_adjective,validation-a,33,object,6,0.3333333333333333,0.3333330353088968,False
gemma,continent_adjective,validation-a,33,parameter,6,0.0,-1.2500001190655894,True
gemma,continent_adjective,validation-a,34,knowledge,6,1.0,0.5833332133115618,True
gemma,continent_adjective,validation-a,34,object,6,0.6666666666666666,0.0,False
gemma,continent_adjective,validation-a,34,parameter,6,0.0,0.0,True
gemma,continent_adjective,validation-b,1,knowledge,6,0.8333333333333334,0.0,True
gemma,continent_adjective,validation-b,1,object,6,0.3333333333333333,-0.08333331346512315,False
gemma,continent_adjective,validation-b,1,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_adjective,validation-b,2,knowledge,6,0.5,0.08333335320154353,True
gemma,continent_adjective,validation-b,2,object,6,0.3333333333333333,-0.20833333333333334,False
gemma,continent_adjective,validation-b,2,parameter,6,1.0,-0.3333333333333333,True
gemma,continent_adjective,validation-b,3,knowledge,6,0.5,-0.2500000198682114,True
gemma,continent_adjective,validation-b,3,object,6,0.6666666666666666,-0.08333335320154353,False
gemma,continent_adjective,validation-b,3,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_adjective,validation-b,4,knowledge,6,0.5,-0.08333333333333334,True
gemma,continent_adjective,validation-b,4,object,6,0.3333333333333333,-0.04166666666666666,False
gemma,continent_adjective,validation-b,4,parameter,6,1.0,-0.33333333333333337,True
gemma,continent_adjective,validation-b,5,knowledge,6,0.3333333333333333,-0.04166666666666666,True
gemma,continent_adjective,validation-b,5,object,6,1.0,-0.20833333333333334,False
gemma,continent_adjective,validation-b,5,parameter,6,1.0,-0.20833335320154356,True
gemma,continent_adjective,validation-b,6,knowledge,6,0.6666666666666666,-0.0416666467984565,True
gemma,continent_adjective,validation-b,6,object,6,0.3333333333333333,-0.041666666666666685,False
gemma,continent_adjective,validation-b,6,parameter,6,1.0,-0.0416666467984565,True
gemma,continent_adjective,validation-b,7,knowledge,6,0.3333333333333333,-0.041666666666666685,True
gemma,continent_adjective,validation-b,7,object,6,1.0,-0.08333333333333334,False
gemma,continent_adjective,validation-b,7,parameter,6,1.0,0.041666666666666685,True
gemma,continent_adjective,validation-b,8,knowledge,6,0.5,-0.125,True
gemma,continent_adjective,validation-b,8,object,6,1.0,0.08333333333333334,False
gemma,continent_adjective,validation-b,8,parameter,6,1.0,-1.9868210188178637e-08,True
gemma,continent_adjective,validation-b,9,knowledge,6,0.6666666666666666,-0.16666666666666669,True
gemma,continent_adjective,validation-b,9,object,6,0.3333333333333333,-0.20833333333333334,False
gemma,continent_adjective,validation-b,9,parameter,6,1.0,-0.08333333333333334,True
gemma,continent_adjective,validation-b,10,knowledge,6,0.5,-0.08333333333333334,True
gemma,continent_adjective,validation-b,10,object,6,0.0,-0.25,False
gemma,continent_adjective,validation-b,10,parameter,6,1.0,1.9868210188178637e-08,True
gemma,continent_adjective,validation-b,11,knowledge,6,0.5,-0.29166664679845533,True
gemma,continent_adjective,validation-b,11,object,6,0.3333333333333333,-0.1250000198682102,False
gemma,continent_adjective,validation-b,11,parameter,6,1.0,-0.125,True
gemma,continent_adjective,validation-b,12,knowledge,6,0.5,1.9868211353912812e-08,True
gemma,continent_adjective,validation-b,12,object,6,0.0,0.0,False
gemma,continent_adjective,validation-b,12,parameter,6,1.0,-0.08333335320154353,True
gemma,continent_adjective,validation-b,13,knowledge,6,0.5,-0.41666666666666663,True
gemma,continent_adjective,validation-b,13,object,6,0.0,0.0,False
gemma,continent_adjective,validation-b,13,parameter,6,1.0,-0.16666666666666669,True
gemma,continent_adjective,validation-b,14,knowledge,6,0.5,-0.25,True
gemma,continent_adjective,validation-b,14,object,6,0.6666666666666666,-0.12499998013178984,False
gemma,continent_adjective,validation-b,14,parameter,6,1.0,-0.20833331346512318,True
gemma,continent_adjective,validation-b,15,knowledge,6,0.6666666666666666,-0.20833333333333331,True
gemma,continent_adjective,validation-b,15,object,6,0.6666666666666666,-0.04166668653487686,False
gemma,continent_adjective,validation-b,15,parameter,6,1.0,0.08333335320154353,True
gemma,continent_adjective,validation-b,16,knowledge,6,0.8333333333333334,-0.5416666865348768,True
gemma,continent_adjective,validation-b,16,object,6,1.0,-0.125,False
gemma,continent_adjective,validation-b,16,parameter,6,1.0,-0.3333333333333333,True
gemma,continent_adjective,validation-b,17,knowledge,6,1.0,0.2500000198682114,True
gemma,continent_adjective,validation-b,17,object,6,0.6666666666666666,-0.2500000198682102,False
gemma,continent_adjective,validation-b,17,parameter,6,1.0,-0.04166670640308234,True
gemma,continent_adjective,validation-b,18,knowledge,6,1.0,0.5000000198682103,True
gemma,continent_adjective,validation-b,18,object,6,0.6666666666666666,-0.08333331346512315,False
gemma,continent_adjective,validation-b,18,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_adjective,validation-b,19,knowledge,6,1.0,0.45833337306975486,True
gemma,continent_adjective,validation-b,19,object,6,1.0,-1.9868210188178637e-08,False
gemma,continent_adjective,validation-b,19,parameter,6,1.0,-0.2500000794728324,True
gemma,continent_adjective,validation-b,20,knowledge,6,0.8333333333333334,0.08333331346512785,True
gemma,continent_adjective,validation-b,20,object,6,0.6666666666666666,-0.08333333333333334,False
gemma,continent_adjective,validation-b,20,parameter,6,1.0,0.1249999602635784,True
gemma,continent_adjective,validation-b,21,knowledge,6,1.0,3.395833551883811,True
gemma,continent_adjective,validation-b,21,object,6,0.3333333333333333,-0.16666666666666669,True
gemma,continent_adjective,validation-b,21,parameter,6,1.0,0.6249999999999999,True
gemma,continent_adjective,validation-b,22,knowledge,6,1.0,4.208333412806166,True
gemma,continent_adjective,validation-b,22,object,6,0.3333333333333333,-0.625,True
gemma,continent_adjective,validation-b,22,parameter,6,1.0,0.6666666666666667,True
gemma,continent_adjective,validation-b,23,knowledge,6,0.8333333333333334,3.8333333134648537,True
gemma,continent_adjective,validation-b,23,object,6,0.0,-1.5000000198682102,True
gemma,continent_adjective,validation-b,23,parameter,6,1.0,4.499999880502713,True
gemma,continent_adjective,validation-b,24,knowledge,6,0.8333333333333334,5.208333313462616,True
gemma,continent_adjective,validation-b,24,object,6,0.3333333333333333,-0.16666668653487804,False
gemma,continent_adjective,validation-b,24,parameter,6,1.0,5.666666726271304,True
gemma,continent_adjective,validation-b,25,knowledge,6,1.0,9.500000099335827,True
gemma,continent_adjective,validation-b,25,object,6,1.0,0.12499999999999997,False
gemma,continent_adjective,validation-b,25,parameter,6,1.0,-0.2916666865348805,True
gemma,continent_adjective,validation-b,26,knowledge,6,1.0,10.791666607023425,True
gemma,continent_adjective,validation-b,26,object,6,1.0,0.12499999999999994,False
gemma,continent_adjective,validation-b,26,parameter,6,1.0,-0.16666672627130208,True
gemma,continent_adjective,validation-b,27,knowledge,6,1.0,14.10416676039045,True
gemma,continent_adjective,validation-b,27,object,6,1.0,-0.08333335320154467,False
gemma,continent_adjective,validation-b,27,parameter,6,1.0,-0.5000000198682136,True
gemma,continent_adjective,validation-b,28,knowledge,6,1.0,14.20833284124144,True
gemma,continent_adjective,validation-b,28,object,6,1.0,-0.04166662693024514,False
gemma,continent_adjective,validation-b,28,parameter,6,1.0,-0.4166666467984529,True
gemma,continent_adjective,validation-b,29,knowledge,6,1.0,15.583333357148874,True
gemma,continent_adjective,validation-b,29,object,6,1.0,-0.12500003973641566,False
gemma,continent_adjective,validation-b,29,parameter,6,1.0,-0.625,True
gemma,continent_adjective,validation-b,30,knowledge,6,1.0,15.416666372977541,True
gemma,continent_adjective,validation-b,30,object,6,1.0,-0.375,False
gemma,continent_adjective,validation-b,30,parameter,6,1.0,-0.6250000198682114,True
gemma,continent_adjective,validation-b,31,knowledge,6,1.0,16.291666672322947,True
gemma,continent_adjective,validation-b,31,object,6,1.0,-0.2916666865348768,False
gemma,continent_adjective,validation-b,31,parameter,6,0.6666666666666666,-0.3750000198682102,True
gemma,continent_adjective,validation-b,32,knowledge,6,1.0,22.18750000134255,True
gemma,continent_adjective,validation-b,32,object,6,0.6666666666666666,0.0,False
gemma,continent_adjective,validation-b,32,parameter,6,0.6666666666666666,-1.0000000198682113,True
gemma,continent_adjective,validation-b,33,knowledge,6,1.0,21.583333550265234,True
gemma,continent_adjective,validation-b,33,object,6,0.3333333333333333,-0.041666666666666685,False
gemma,continent_adjective,validation-b,33,parameter,6,0.3333333333333333,-0.5416666666666667,True
gemma,continent_adjective,validation-b,34,knowledge,6,1.0,0.45833333333333337,True
gemma,continent_adjective,validation-b,34,object,6,0.6666666666666666,0.0,False
gemma,continent_adjective,validation-b,34,parameter,6,0.3333333333333333,-0.041666666666666664,True
gemma,continent_code,selection,1,knowledge,6,0.5,-0.028909593907845497,True
gemma,continent_code,selection,1,object,6,0.3333333333333333,-0.07232775285838026,False
gemma,continent_code,selection,1,parameter,6,1.0,-0.12051285394496367,True
gemma,continent_code,selection,2,knowledge,6,0.5,-0.07596770183952609,True
gemma,continent_code,selection,2,object,6,0.3333333333333333,-0.11764724150998518,False
gemma,continent_code,selection,2,parameter,6,1.0,-0.1069503055477791,True
gemma,continent_code,selection,3,knowledge,6,0.3333333333333333,-0.03073786971465135,True
gemma,continent_code,selection,3,object,6,0.3333333333333333,-0.14106606439842534,False
gemma,continent_code,selection,3,parameter,6,1.0,-0.044993211910546435,True
gemma,continent_code,selection,4,knowledge,6,0.3333333333333333,-0.05259229715043527,True
gemma,continent_code,selection,4,object,6,1.0,0.012302587586390246,False
gemma,continent_code,selection,4,parameter,6,1.0,-0.09186543128336666,True
gemma,continent_code,selection,5,knowledge,6,0.5,-0.06784131390548964,True
gemma,continent_code,selection,5,object,6,0.0,-0.050188345328924314,False
gemma,continent_code,selection,5,parameter,6,1.0,-0.059388469480779804,True
gemma,continent_code,selection,6,knowledge,6,0.5,-0.04248843590478184,True
gemma,continent_code,selection,6,object,6,0.3333333333333333,-0.04610973596575718,False
gemma,continent_code,selection,6,parameter,6,1.0,0.023235681185459118,True
gemma,continent_code,selection,7,knowledge,6,0.3333333333333333,-0.04019634897940705,True
gemma,continent_code,selection,7,object,6,0.3333333333333333,-0.04953553999436622,False
gemma,continent_code,selection,7,parameter,6,1.0,0.03333743166750006,True
gemma,continent_code,selection,8,knowledge,6,0.5,-0.06127817689618571,True
gemma,continent_code,selection,8,object,6,0.6666666666666666,-0.09128107858941803,False
gemma,continent_code,selection,8,parameter,6,1.0,-0.017773171362951718,True
gemma,continent_code,selection,9,knowledge,6,0.6666666666666666,-0.004401929580751585,True
gemma,continent_code,selection,9,object,6,0.3333333333333333,-0.04518447579782976,False
gemma,continent_code,selection,9,parameter,6,1.0,-0.060883112066202706,True
gemma,continent_code,selection,10,knowledge,6,0.16666666666666666,-0.14363319527150983,True
gemma,continent_code,selection,10,object,6,0.3333333333333333,-0.05469803974725096,False
gemma,continent_code,selection,10,parameter,6,1.0,-0.050058432007034526,True
gemma,continent_code,selection,11,knowledge,6,0.6666666666666666,-0.06189299614316231,True
gemma,continent_code,selection,11,object,6,0.3333333333333333,-0.08657379206852056,False
gemma,continent_code,selection,11,parameter,6,1.0,0.023452885322825523,True
gemma,continent_code,selection,12,knowledge,6,0.6666666666666666,-0.23763114813093011,True
gemma,continent_code,selection,12,object,6,0.6666666666666666,-0.04371458268117105,False
gemma,continent_code,selection,12,parameter,6,1.0,-0.08620433967974843,True
gemma,continent_code,selection,13,knowledge,6,0.6666666666666666,-0.11878896435246133,True
gemma,continent_code,selection,13,object,6,0.6666666666666666,-0.003524012518028031,False
gemma,continent_code,selection,13,parameter,6,1.0,-0.06412483928946244,True
gemma,continent_code,selection,14,knowledge,6,0.6666666666666666,-0.27280233878715876,True
gemma,continent_code,selection,14,object,6,0.6666666666666666,-0.03026905902725237,False
gemma,continent_code,selection,14,parameter,6,1.0,-0.1190123850228133,True
gemma,continent_code,selection,15,knowledge,6,0.5,-0.14487430093314893,True
gemma,continent_code,selection,15,object,6,1.0,-0.08154126023635891,False
gemma,continent_code,selection,15,parameter,6,1.0,0.011137960242232715,True
gemma,continent_code,selection,16,knowledge,6,0.5,-0.3273133345113071,True
gemma,continent_code,selection,16,object,6,1.0,-0.07461685902518411,False
gemma,continent_code,selection,16,parameter,6,1.0,-0.07248036899691594,True
gemma,continent_code,selection,17,knowledge,6,0.8333333333333334,1.2528632669417732,True
gemma,continent_code,selection,17,object,6,1.0,-0.09960299448987087,False
gemma,continent_code,selection,17,parameter,6,1.0,0.6427416233128298,True
gemma,continent_code,selection,18,knowledge,6,0.8333333333333334,1.5000140917011986,True
gemma,continent_code,selection,18,object,6,0.0,0.001992521157594261,False
gemma,continent_code,selection,18,parameter,6,1.0,0.1460398311768074,True
gemma,continent_code,selection,19,knowledge,6,1.0,1.4532408619463837,True
gemma,continent_code,selection,19,object,6,0.0,-0.03941137861240425,False
gemma,continent_code,selection,19,parameter,6,1.0,0.1346241077132504,True
gemma,continent_code,selection,20,knowledge,6,1.0,1.6249781834194579,True
gemma,continent_code,selection,20,object,6,0.3333333333333333,-0.04017170542888001,False
gemma,continent_code,selection,20,parameter,6,1.0,0.16165400101923902,True
gemma,continent_code,selection,21,knowledge,6,1.0,4.819560821961406,True
gemma,continent_code,selection,21,object,6,0.3333333333333333,-0.0830350151166499,True
gemma,continent_code,selection,21,parameter,6,1.0,0.26322936888147785,True
gemma,continent_code,selection,22,knowledge,6,1.0,5.3145336368839535,True
gemma,continent_code,selection,22,object,6,0.6666666666666666,0.06388123990230574,True
gemma,continent_code,selection,22,parameter,6,1.0,0.07573322418589135,True
gemma,continent_code,selection,23,knowledge,6,0.8333333333333334,5.143943205951047,True
gemma,continent_code,selection,23,object,6,1.0,-0.023302554729544532,True
gemma,continent_code,selection,23,parameter,6,1.0,0.4773320080809166,True
gemma,continent_code,selection,24,knowledge,6,0.8333333333333334,6.165818959561731,True
gemma,continent_code,selection,24,object,6,0.6666666666666666,-0.07888898229037031,False
gemma,continent_code,selection,24,parameter,6,1.0,0.6358002069416007,True
gemma,continent_code,selection,25,knowledge,6,0.8333333333333334,6.218651985361257,True
gemma,continent_code,selection,25,object,6,0.6666666666666666,-0.19854791897493368,False
gemma,continent_code,selection,25,parameter,6,1.0,0.3535749993937902,True
gemma,continent_code,selection,26,knowledge,6,1.0,6.864678899114888,True
gemma,continent_code,selection,26,object,6,0.6666666666666666,-0.20184793852000854,False
gemma,continent_code,selection,26,parameter,6,1.0,0.4555408748145121,True
gemma,continent_code,selection,27,knowledge,6,0.8333333333333334,6.541056881553951,True
gemma,continent_code,selection,27,object,6,0.6666666666666666,-0.26527901628742256,False
gemma,continent_code,selection,27,parameter,6,1.0,0.42001396760922677,True
gemma,continent_code,selection,28,knowledge,6,0.8333333333333334,8.062511038669696,True
gemma,continent_code,selection,28,object,6,0.6666666666666666,-0.43747566277184546,False
gemma,continent_code,selection,28,parameter,6,1.0,0.18172407252863343,True
gemma,continent_code,selection,29,knowledge,6,1.0,7.650157956561874,True
gemma,continent_code,selection,29,object,6,0.6666666666666666,-0.33338542995991816,False
gemma,continent_code,selection,29,parameter,6,1.0,0.010224890775144019,True
gemma,continent_code,selection,30,knowledge,6,1.0,7.222796903733352,True
gemma,continent_code,selection,30,object,6,0.6666666666666666,-0.22915200320977647,False
gemma,continent_code,selection,30,parameter,6,1.0,-0.4215747607352587,True
gemma,continent_code,selection,31,knowledge,6,1.0,8.917875721895458,True
gemma,continent_code,selection,31,object,6,0.6666666666666666,-0.23956664333794225,False
gemma,continent_code,selection,31,parameter,6,1.0,-0.13722036764985052,True
gemma,continent_code,selection,32,knowledge,6,0.8333333333333334,8.111096320094191,True
gemma,continent_code,selection,32,object,6,0.6666666666666666,-0.17449011412612475,False
gemma,continent_code,selection,32,parameter,6,1.0,-0.14628336564507546,True
gemma,continent_code,selection,33,knowledge,6,0.8333333333333334,8.936333947348452,True
gemma,continent_code,selection,33,object,6,0.6666666666666666,-0.39062783807669155,False
gemma,continent_code,selection,33,parameter,6,1.0,-0.6328190538155146,True
gemma,continent_code,selection,34,knowledge,6,0.8333333333333334,0.1692708598208507,True
gemma,continent_code,selection,34,object,6,0.6666666666666666,0.0,False
gemma,continent_code,selection,34,parameter,6,1.0,-0.0026041666666666665,True
gemma,continent_code,validation-a,1,knowledge,6,0.6666666666666666,-0.04790828997825732,True
gemma,continent_code,validation-a,1,object,6,1.0,-0.0631241725828886,False
gemma,continent_code,validation-a,1,parameter,6,0.6666666666666666,-0.0835033111119022,True
gemma,continent_code,validation-a,2,knowledge,6,0.3333333333333333,-0.023505811268440386,True
gemma,continent_code,validation-a,2,object,6,0.0,-0.02299150226884687,False
gemma,continent_code,validation-a,2,parameter,6,0.3333333333333333,0.004642596701160073,True
gemma,continent_code,validation-a,3,knowledge,6,0.5,-0.008664307864222565,True
gemma,continent_code,validation-a,3,object,6,0.6666666666666666,-0.10979405545282361,False
gemma,continent_code,validation-a,3,parameter,6,1.0,0.021636347576797256,True
gemma,continent_code,validation-a,4,knowledge,6,0.5,-0.029705395301183067,True
gemma,continent_code,validation-a,4,object,6,0.6666666666666666,-0.041038819414097816,False
gemma,continent_code,validation-a,4,parameter,6,1.0,-0.045455594848533565,True
gemma,continent_code,validation-a,5,knowledge,6,0.5,-0.038370852426538704,True
gemma,continent_code,validation-a,5,object,6,0.3333333333333333,-0.10451874901386304,False
gemma,continent_code,validation-a,5,parameter,6,1.0,-0.08271164466470775,True
gemma,continent_code,validation-a,6,knowledge,6,0.6666666666666666,0.036586134141458615,True
gemma,continent_code,validation-a,6,object,6,0.3333333333333333,-0.09414805859883776,False
gemma,continent_code,validation-a,6,parameter,6,1.0,0.018429373943310637,True
gemma,continent_code,validation-a,7,knowledge,6,0.5,-0.08346337456412319,True
gemma,continent_code,validation-a,7,object,6,1.0,-0.09760209893768963,False
gemma,continent_code,validation-a,7,parameter,6,0.6666666666666666,-0.14380829156461533,True
gemma,continent_code,validation-a,8,knowledge,6,0.5,-0.11178471975470453,True
gemma,continent_code,validation-a,8,object,6,1.0,-0.08734893985999292,False
gemma,continent_code,validation-a,8,parameter,6,1.0,-0.0785606292677888,True
gemma,continent_code,validation-a,9,knowledge,6,0.5,-0.04223513234530666,True
gemma,continent_code,validation-a,9,object,6,1.0,0.006825369093955185,False
gemma,continent_code,validation-a,9,parameter,6,1.0,0.015464344178970654,True
gemma,continent_code,validation-a,10,knowledge,6,0.5,-0.0014231347893106303,True
gemma,continent_code,validation-a,10,object,6,0.6666666666666666,-0.03068714359857457,False
gemma,continent_code,validation-a,10,parameter,6,1.0,0.0304591041440195,True
gemma,continent_code,validation-a,11,knowledge,6,0.5,-0.009824471344415997,True
gemma,continent_code,validation-a,11,object,6,0.3333333333333333,-0.09229453341686167,False
gemma,continent_code,validation-a,11,parameter,6,1.0,-0.04337241897339557,True
gemma,continent_code,validation-a,12,knowledge,6,0.3333333333333333,-0.061540835652787486,True
gemma,continent_code,validation-a,12,object,6,1.0,-0.029366572659142776,False
gemma,continent_code,validation-a,12,parameter,6,1.0,-0.10573379180343068,True
gemma,continent_code,validation-a,13,knowledge,6,0.3333333333333333,0.0013110022603844609,True
gemma,continent_code,validation-a,13,object,6,1.0,-0.0757825327261609,False
gemma,continent_code,validation-a,13,parameter,6,1.0,0.01906881330034101,True
gemma,continent_code,validation-a,14,knowledge,6,0.6666666666666666,-0.159538388843373,True
gemma,continent_code,validation-a,14,object,6,0.6666666666666666,-0.04520381108090987,False
gemma,continent_code,validation-a,14,parameter,6,1.0,-0.0615788254265605,True
gemma,continent_code,validation-a,15,knowledge,6,0.6666666666666666,-0.22773285862862735,True
gemma,continent_code,validation-a,15,object,6,1.0,-0.01623821355498952,False
gemma,continent_code,validation-a,15,parameter,6,1.0,-0.09245150664420028,True
gemma,continent_code,validation-a,16,knowledge,6,0.8333333333333334,-0.20744155463832686,True
gemma,continent_code,validation-a,16,object,6,1.0,-0.12557087750460977,False
gemma,continent_code,validation-a,16,parameter,6,1.0,-0.04949362020120891,True
gemma,continent_code,validation-a,17,knowledge,6,0.6666666666666666,2.112994657208219,True
gemma,continent_code,validation-a,17,object,6,1.0,-0.18057095301143514,False
gemma,continent_code,validation-a,17,parameter,6,1.0,0.13255486697830554,True
gemma,continent_code,validation-a,18,knowledge,6,1.0,1.519294126979096,True
gemma,continent_code,validation-a,18,object,6,0.6666666666666666,-0.07345781130974653,False
gemma,continent_code,validation-a,18,parameter,6,1.0,-0.10297983584598569,True
gemma,continent_code,validation-a,19,knowledge,6,1.0,2.0554580679821584,True
gemma,continent_code,validation-a,19,object,6,0.6666666666666666,-0.10154514446368998,False
gemma,continent_code,validation-a,19,parameter,6,1.0,-0.04050538538200499,True
gemma,continent_code,validation-a,20,knowledge,6,1.0,1.2581273109729334,True
gemma,continent_code,validation-a,20,object,6,0.6666666666666666,-0.02938776606849084,False
gemma,continent_code,validation-a,20,parameter,6,1.0,0.38574421829309813,True
gemma,continent_code,validation-a,21,knowledge,6,1.0,4.037694120772485,True
gemma,continent_code,validation-a,21,object,6,0.6666666666666666,-0.2263374344092881,True
gemma,continent_code,validation-a,21,parameter,6,1.0,0.1230607585202487,True
gemma,continent_code,validation-a,22,knowledge,6,1.0,3.8047910725382255,True
gemma,continent_code,validation-a,22,object,6,0.3333333333333333,-0.0019971766256882493,True
gemma,continent_code,validation-a,22,parameter,6,1.0,0.3868586293690252,True
gemma,continent_code,validation-a,23,knowledge,6,1.0,3.232194714248787,True
gemma,continent_code,validation-a,23,object,6,0.6666666666666666,-0.09744206334714059,True
gemma,continent_code,validation-a,23,parameter,6,1.0,0.20434605299488834,True
gemma,continent_code,validation-a,24,knowledge,6,1.0,5.927566284674839,True
gemma,continent_code,validation-a,24,object,6,1.0,-0.16415465623075912,False
gemma,continent_code,validation-a,24,parameter,6,1.0,0.49961966022002,True
gemma,continent_code,validation-a,25,knowledge,6,1.0,5.971293157580439,True
gemma,continent_code,validation-a,25,object,6,1.0,-0.1477811755321075,False
gemma,continent_code,validation-a,25,parameter,6,1.0,0.47361910309076427,True
gemma,continent_code,validation-a,26,knowledge,6,1.0,6.81236521777691,True
gemma,continent_code,validation-a,26,object,6,1.0,-0.445962653679724,False
gemma,continent_code,validation-a,26,parameter,6,1.0,0.25276813166566586,True
gemma,continent_code,validation-a,27,knowledge,6,1.0,8.366398071826788,True
gemma,continent_code,validation-a,27,object,6,1.0,-0.19763280480886652,False
gemma,continent_code,validation-a,27,parameter,6,1.0,0.18402828005870714,True
gemma,continent_code,validation-a,28,knowledge,6,1.0,8.491599173670721,True
gemma,continent_code,validation-a,28,object,6,1.0,-0.34823319894208754,False
gemma,continent_code,validation-a,28,parameter,6,1.0,-0.03931565309236856,True
gemma,continent_code,validation-a,29,knowledge,6,1.0,9.352720593413059,True
gemma,continent_code,validation-a,29,object,6,1.0,-0.20839838252874188,False
gemma,continent_code,validation-a,29,parameter,6,1.0,-0.8830722625338556,True
gemma,continent_code,validation-a,30,knowledge,6,1.0,8.627980269480707,True
gemma,continent_code,validation-a,30,object,6,1.0,-0.15145900087857928,False
gemma,continent_code,validation-a,30,parameter,6,1.0,-0.8068556322471068,True
gemma,continent_code,validation-a,31,knowledge,6,1.0,10.938574536270718,True
gemma,continent_code,validation-a,31,object,6,1.0,-0.24743731831157825,False
gemma,continent_code,validation-a,31,parameter,6,1.0,-0.7892601649898054,True
gemma,continent_code,validation-a,32,knowledge,6,1.0,10.955383538577706,True
gemma,continent_code,validation-a,32,object,6,1.0,-0.32759059710463134,False
gemma,continent_code,validation-a,32,parameter,6,1.0,-0.5567132018726682,True
gemma,continent_code,validation-a,33,knowledge,6,1.0,10.751373225967138,True
gemma,continent_code,validation-a,33,object,6,1.0,-0.4392088564345613,False
gemma,continent_code,validation-a,33,parameter,6,1.0,-1.072917957653838,True
gemma,continent_code,validation-a,34,knowledge,6,1.0,0.22135407318516323,True
gemma,continent_code,validation-a,34,object,6,1.0,0.0,False
gemma,continent_code,validation-a,34,parameter,6,1.0,-0.026041644314924874,True
gemma,continent_code,validation-b,1,knowledge,6,0.6666666666666666,-0.1142950824774592,True
gemma,continent_code,validation-b,1,object,6,0.3333333333333333,-0.01610189172083428,False
gemma,continent_code,validation-b,1,parameter,6,1.0,-0.036834344345453,True
gemma,continent_code,validation-b,2,knowledge,6,0.3333333333333333,-0.11525189209366242,True
gemma,continent_code,validation-b,2,object,6,0.6666666666666666,-0.11356183234518843,False
gemma,continent_code,validation-b,2,parameter,6,1.0,-0.02058818020812462,True
gemma,continent_code,validation-b,3,knowledge,6,0.5,-0.07772755146012145,True
gemma,continent_code,validation-b,3,object,6,0.6666666666666666,-0.015427902185213796,False
gemma,continent_code,validation-b,3,parameter,6,0.6666666666666666,-0.09811354816535336,True
gemma,continent_code,validation-b,4,knowledge,6,0.3333333333333333,-0.014810891824708954,True
gemma,continent_code,validation-b,4,object,6,0.3333333333333333,-0.0838537535944397,False
gemma,continent_code,validation-b,4,parameter,6,1.0,-0.01561432751342788,True
gemma,continent_code,validation-b,5,knowledge,6,0.5,-0.010778278580877057,True
gemma,continent_code,validation-b,5,object,6,1.0,-0.030748462071869653,False
gemma,continent_code,validation-b,5,parameter,6,0.6666666666666666,-0.035189473843729495,True
gemma,continent_code,validation-b,6,knowledge,6,0.3333333333333333,0.004398829536360907,True
gemma,continent_code,validation-b,6,object,6,1.0,-0.12485199421621238,False
gemma,continent_code,validation-b,6,parameter,6,1.0,-0.15675427609267228,True
gemma,continent_code,validation-b,7,knowledge,6,0.5,-0.18761040099547918,True
gemma,continent_code,validation-b,7,object,6,1.0,-0.08257350628544438,False
gemma,continent_code,validation-b,7,parameter,6,0.3333333333333333,-0.2033122607970223,True
gemma,continent_code,validation-b,8,knowledge,6,0.3333333333333333,-0.03645819286165163,True
gemma,continent_code,validation-b,8,object,6,1.0,-0.11379606168543432,False
gemma,continent_code,validation-b,8,parameter,6,1.0,-0.07816686776171622,True
gemma,continent_code,validation-b,9,knowledge,6,0.6666666666666666,-0.11954425803075233,True
gemma,continent_code,validation-b,9,object,6,1.0,-0.057411718104691076,False
gemma,continent_code,validation-b,9,parameter,6,1.0,-0.1717019393080174,True
gemma,continent_code,validation-b,10,knowledge,6,0.5,-0.0938601533442404,True
gemma,continent_code,validation-b,10,object,6,0.3333333333333333,-0.051913608600062375,False
gemma,continent_code,validation-b,10,parameter,6,1.0,-0.06317457487337681,True
gemma,continent_code,validation-b,11,knowledge,6,0.6666666666666666,-0.057650091591843505,True
gemma,continent_code,validation-b,11,object,6,0.3333333333333333,0.026240228753143427,False
gemma,continent_code,validation-b,11,parameter,6,1.0,-0.10958734061849403,True
gemma,continent_code,validation-b,12,knowledge,6,0.5,-0.2187187635229269,True
gemma,continent_code,validation-b,12,object,6,1.0,-0.12470341272054004,False
gemma,continent_code,validation-b,12,parameter,6,1.0,-0.030719480322507778,True
gemma,continent_code,validation-b,13,knowledge,6,0.5,-0.09262548247049077,True
gemma,continent_code,validation-b,13,object,6,1.0,-0.021353319833378258,False
gemma,continent_code,validation-b,13,parameter,6,1.0,-0.021016948083117867,True
gemma,continent_code,validation-b,14,knowledge,6,0.6666666666666666,-0.431997112616718,True
gemma,continent_code,validation-b,14,object,6,0.6666666666666666,0.00988884301697842,False
gemma,continent_code,validation-b,14,parameter,6,1.0,-0.43729630189504104,True
gemma,continent_code,validation-b,15,knowledge,6,0.6666666666666666,-0.0627433226913278,True
gemma,continent_code,validation-b,15,object,6,1.0,-0.02673598332770174,False
gemma,continent_code,validation-b,15,parameter,6,1.0,-0.20340343867451338,True
gemma,continent_code,validation-b,16,knowledge,6,0.6666666666666666,-0.020587805275737864,True
gemma,continent_code,validation-b,16,object,6,1.0,-0.16646780857501872,False
gemma,continent_code,validation-b,16,parameter,6,1.0,-0.5312324458117222,True
gemma,continent_code,validation-b,17,knowledge,6,0.8333333333333334,1.3901363408319038,True
gemma,continent_code,validation-b,17,object,6,1.0,-0.14585740763629929,False
gemma,continent_code,validation-b,17,parameter,6,1.0,-1.3687903302128954,True
gemma,continent_code,validation-b,18,knowledge,6,1.0,1.5578412588834045,True
gemma,continent_code,validation-b,18,object,6,0.6666666666666666,-0.14601969641603318,False
gemma,continent_code,validation-b,18,parameter,6,1.0,-0.486812270250858,True
gemma,continent_code,validation-b,19,knowledge,6,1.0,1.4550055933462438,True
gemma,continent_code,validation-b,19,object,6,0.6666666666666666,-0.17175577782393248,False
gemma,continent_code,validation-b,19,parameter,6,1.0,-0.6655571024236883,True
gemma,continent_code,validation-b,20,knowledge,6,1.0,1.2401973014886973,True
gemma,continent_code,validation-b,20,object,6,0.6666666666666666,-0.07286862369596747,False
gemma,continent_code,validation-b,20,parameter,6,1.0,-0.6814920219677305,True
gemma,continent_code,validation-b,21,knowledge,6,1.0,3.803189383157334,True
gemma,continent_code,validation-b,21,object,6,0.6666666666666666,-0.1871949272836749,True
gemma,continent_code,validation-b,21,parameter,6,1.0,-0.9568471844053921,True
gemma,continent_code,validation-b,22,knowledge,6,1.0,4.489530893480696,True
gemma,continent_code,validation-b,22,object,6,0.6666666666666666,-0.13527898225963025,True
gemma,continent_code,validation-b,22,parameter,6,1.0,-0.5411918093456081,True
gemma,continent_code,validation-b,23,knowledge,6,1.0,4.286178738850317,True
gemma,continent_code,validation-b,23,object,6,0.6666666666666666,-0.24497362753595553,True
gemma,continent_code,validation-b,23,parameter,6,1.0,-0.749956751053368,True
gemma,continent_code,validation-b,24,knowledge,6,1.0,5.2329622073905595,True
gemma,continent_code,validation-b,24,object,6,1.0,-0.42187654879406244,False
gemma,continent_code,validation-b,24,parameter,6,1.0,0.15588452883971135,True
gemma,continent_code,validation-b,25,knowledge,6,1.0,4.90974405766618,True
gemma,continent_code,validation-b,25,object,6,1.0,-0.23407911152268213,False
gemma,continent_code,validation-b,25,parameter,6,1.0,0.3437945207880777,True
gemma,continent_code,validation-b,26,knowledge,6,0.8333333333333334,6.873724494042993,True
gemma,continent_code,validation-b,26,object,6,0.0,-0.5625358135441729,False
gemma,continent_code,validation-b,26,parameter,6,1.0,0.35916524387796994,True
gemma,continent_code,validation-b,27,knowledge,6,1.0,6.0319495018034175,True
gemma,continent_code,validation-b,27,object,6,0.6666666666666666,-0.2756711842957854,False
gemma,continent_code,validation-b,27,parameter,6,1.0,-0.1870389714200253,True
gemma,continent_code,validation-b,28,knowledge,6,1.0,6.380058840623553,True
gemma,continent_code,validation-b,28,object,6,0.3333333333333333,-0.1719048017788888,False
gemma,continent_code,validation-b,28,parameter,6,1.0,0.03664858786958958,True
gemma,continent_code,validation-b,29,knowledge,6,0.8333333333333334,8.235144066917686,True
gemma,continent_code,validation-b,29,object,6,0.3333333333333333,-0.2761852918968846,False
gemma,continent_code,validation-b,29,parameter,6,1.0,-0.09348115557835734,True
gemma,continent_code,validation-b,30,knowledge,6,1.0,9.161685708048038,True
gemma,continent_code,validation-b,30,object,6,0.3333333333333333,-0.27108102982091015,False
gemma,continent_code,validation-b,30,parameter,6,1.0,0.05747752962628283,True
gemma,continent_code,validation-b,31,knowledge,6,1.0,10.120459772168097,True
gemma,continent_code,validation-b,31,object,6,0.3333333333333333,-0.29656454524896014,False
gemma,continent_code,validation-b,31,parameter,6,1.0,-0.05746273029671005,True
gemma,continent_code,validation-b,32,knowledge,6,1.0,10.763639165786458,True
gemma,continent_code,validation-b,32,object,6,0.3333333333333333,-0.22376533411420496,False
gemma,continent_code,validation-b,32,parameter,6,1.0,-0.6718853912314954,True
gemma,continent_code,validation-b,33,knowledge,6,1.0,10.221938961613617,True
gemma,continent_code,validation-b,33,object,6,0.3333333333333333,-0.23453964781871645,False
gemma,continent_code,validation-b,33,parameter,6,1.0,-0.3385507992167523,True
gemma,continent_code,validation-b,34,knowledge,6,1.0,0.20312499006566515,True
gemma,continent_code,validation-b,34,object,6,0.3333333333333333,-0.020833333333333332,False
gemma,continent_code,validation-b,34,parameter,6,1.0,-0.026041676601001502,True
gemma,continent_noun,selection,1,knowledge,6,0.5,-0.041666666666666664,True
gemma,continent_noun,selection,1,object,6,0.6666666666666666,-0.125,False
gemma,continent_noun,selection,1,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_noun,selection,2,knowledge,6,0.5,-0.33333333333333337,True
gemma,continent_noun,selection,2,object,6,1.0,-0.08333333333333333,False
gemma,continent_noun,selection,2,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,selection,3,knowledge,6,0.8333333333333334,0.0,True
gemma,continent_noun,selection,3,object,6,0.6666666666666666,-0.2916666666666667,False
gemma,continent_noun,selection,3,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,selection,4,knowledge,6,0.6666666666666666,0.0,True
gemma,continent_noun,selection,4,object,6,0.6666666666666666,-0.20833333333333331,False
gemma,continent_noun,selection,4,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_noun,selection,5,knowledge,6,0.6666666666666666,-0.125,True
gemma,continent_noun,selection,5,object,6,0.0,0.0,False
gemma,continent_noun,selection,5,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,selection,6,knowledge,6,0.6666666666666666,-0.16666666666666666,True
gemma,continent_noun,selection,6,object,6,0.0,-0.08333333333333333,False
gemma,continent_noun,selection,6,parameter,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_noun,selection,7,knowledge,6,0.5,-0.125,True
gemma,continent_noun,selection,7,object,6,0.6666666666666666,-0.125,False
gemma,continent_noun,selection,7,parameter,6,1.0,-0.041666666666666664,True
gemma,continent_noun,selection,8,knowledge,6,0.5,-0.08333333333333334,True
gemma,continent_noun,selection,8,object,6,1.0,-0.08333333333333334,False
gemma,continent_noun,selection,8,parameter,6,1.0,0.041666666666666664,True
gemma,continent_noun,selection,9,knowledge,6,0.6666666666666666,-0.041666666666666664,True
gemma,continent_noun,selection,9,object,6,0.3333333333333333,-0.20833333333333331,False
gemma,continent_noun,selection,9,parameter,6,1.0,-0.041666666666666664,True
gemma,continent_noun,selection,10,knowledge,6,0.3333333333333333,0.0,True
gemma,continent_noun,selection,10,object,6,0.3333333333333333,-0.20833333333333331,False
gemma,continent_noun,selection,10,parameter,6,1.0,-0.25,True
gemma,continent_noun,selection,11,knowledge,6,0.3333333333333333,0.08333333333333334,True
gemma,continent_noun,selection,11,object,6,1.0,-0.16666666666666666,False
gemma,continent_noun,selection,11,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_noun,selection,12,knowledge,6,0.5,-0.08333333333333333,True
gemma,continent_noun,selection,12,object,6,0.0,0.0,False
gemma,continent_noun,selection,12,parameter,6,1.0,-0.125,True
gemma,continent_noun,selection,13,knowledge,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_noun,selection,13,object,6,0.3333333333333333,-0.20833333333333331,False
gemma,continent_noun,selection,13,parameter,6,1.0,-0.33333333333333337,True
gemma,continent_noun,selection,14,knowledge,6,0.6666666666666666,-0.3333333333333333,True
gemma,continent_noun,selection,14,object,6,1.0,-0.16666666666666666,False
gemma,continent_noun,selection,14,parameter,6,1.0,-0.2916666666666667,True
gemma,continent_noun,selection,15,knowledge,6,0.5,-0.5000000397364252,True
gemma,continent_noun,selection,15,object,6,1.0,0.0,False
gemma,continent_noun,selection,15,parameter,6,1.0,-0.2916666666666667,True
gemma,continent_noun,selection,16,knowledge,6,0.6666666666666666,-0.5416666666666667,True
gemma,continent_noun,selection,16,object,6,1.0,0.0,False
gemma,continent_noun,selection,16,parameter,6,1.0,-0.4166666666666667,True
gemma,continent_noun,selection,17,knowledge,6,0.6666666666666666,0.0,True
gemma,continent_noun,selection,17,object,6,0.6666666666666666,0.125,False
gemma,continent_noun,selection,17,parameter,6,1.0,0.6250000198682137,True
gemma,continent_noun,selection,18,knowledge,6,1.0,1.0416666865348803,True
gemma,continent_noun,selection,18,object,6,0.3333333333333333,-0.08333333333333333,False
gemma,continent_noun,selection,18,parameter,6,1.0,0.5416667064030919,True
gemma,continent_noun,selection,19,knowledge,6,0.8333333333333334,0.7083333532015472,True
gemma,continent_noun,selection,19,object,6,0.3333333333333333,0.04166666666666667,False
gemma,continent_noun,selection,19,parameter,6,1.0,1.208333412806174,True
gemma,continent_noun,selection,20,knowledge,6,0.6666666666666666,0.29166668653488037,True
gemma,continent_noun,selection,20,object,6,0.6666666666666666,-0.041666666666666664,False
gemma,continent_noun,selection,20,parameter,6,1.0,1.5000000596044756,True
gemma,continent_noun,selection,21,knowledge,6,0.6666666666666666,2.666666746136343,True
gemma,continent_noun,selection,21,object,6,0.6666666666666666,0.125,True
gemma,continent_noun,selection,21,parameter,6,1.0,2.0416666666659844,True
gemma,continent_noun,selection,22,knowledge,6,0.5,1.7499999402231576,True
gemma,continent_noun,selection,22,object,6,0.6666666666666666,-0.16666666666666669,True
gemma,continent_noun,selection,22,parameter,6,1.0,1.7500000596042278,True
gemma,continent_noun,selection,23,knowledge,6,0.8333333333333334,2.0416666467353934,True
gemma,continent_noun,selection,23,object,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_noun,selection,23,parameter,6,1.0,1.8750000397364017,True
gemma,continent_noun,selection,24,knowledge,6,0.8333333333333334,2.499999920354944,True
gemma,continent_noun,selection,24,object,6,1.0,0.0,False
gemma,continent_noun,selection,24,parameter,6,1.0,3.6250000794724415,True
gemma,continent_noun,selection,25,knowledge,6,0.6666666666666666,5.500000089111248,True
gemma,continent_noun,selection,25,object,6,1.0,-0.16666666666666666,False
gemma,continent_noun,selection,25,parameter,6,1.0,0.125,True
gemma,continent_noun,selection,26,knowledge,6,0.6666666666666666,4.499999942199812,True
gemma,continent_noun,selection,26,object,6,0.3333333333333333,-0.20833333333333334,False
gemma,continent_noun,selection,26,parameter,6,1.0,-0.5416666865348805,True
gemma,continent_noun,selection,27,knowledge,6,0.8333333333333334,7.583333328686594,True
gemma,continent_noun,selection,27,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,selection,27,parameter,6,1.0,-0.5416666865348804,True
gemma,continent_noun,selection,28,knowledge,6,0.8333333333333334,9.375000145707912,True
gemma,continent_noun,selection,28,object,6,0.6666666666666666,0.04166666666666666,False
gemma,continent_noun,selection,28,parameter,6,1.0,-0.5833333333333334,True
gemma,continent_noun,selection,29,knowledge,6,1.0,11.458333314058091,True
gemma,continent_noun,selection,29,object,6,0.6666666666666666,-0.04166666666666666,False
gemma,continent_noun,selection,29,parameter,6,1.0,-0.5416667064030918,True
gemma,continent_noun,selection,30,knowledge,6,1.0,11.79166669694348,True
gemma,continent_noun,selection,30,object,6,0.6666666666666666,-0.08333333333333334,False
gemma,continent_noun,selection,30,parameter,6,1.0,-0.16666666666666669,True
gemma,continent_noun,selection,31,knowledge,6,1.0,13.33333365153927,True
gemma,continent_noun,selection,31,object,6,0.3333333333333333,-0.25,False
gemma,continent_noun,selection,31,parameter,6,1.0,-0.7500000596046353,True
gemma,continent_noun,selection,32,knowledge,6,1.0,15.833333753177456,True
gemma,continent_noun,selection,32,object,6,0.6666666666666666,-0.16666666666666666,False
gemma,continent_noun,selection,32,parameter,6,1.0,-0.041666666666666664,True
gemma,continent_noun,selection,33,knowledge,6,1.0,15.87500012874894,True
gemma,continent_noun,selection,33,object,6,0.3333333333333333,0.041666666666666664,False
gemma,continent_noun,selection,33,parameter,6,1.0,-0.666666726271302,True
gemma,continent_noun,selection,34,knowledge,6,1.0,0.375,True
gemma,continent_noun,selection,34,object,6,0.6666666666666666,-0.041666666666666664,False
gemma,continent_noun,selection,34,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,validation-a,1,knowledge,6,0.8333333333333334,-0.20833333333333331,True
gemma,continent_noun,validation-a,1,object,6,0.6666666666666666,-0.08333333333333333,False
gemma,continent_noun,validation-a,1,parameter,6,0.6666666666666666,-0.08333337306976082,True
gemma,continent_noun,validation-a,2,knowledge,6,0.5,-0.16666666666666666,True
gemma,continent_noun,validation-a,2,object,6,0.6666666666666666,0.041666666666666664,False
gemma,continent_noun,validation-a,2,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,validation-a,3,knowledge,6,0.5,-0.041666666666666664,True
gemma,continent_noun,validation-a,3,object,6,0.3333333333333333,-0.1666666865348804,False
gemma,continent_noun,validation-a,3,parameter,6,0.6666666666666666,-0.1666666865348804,True
gemma,continent_noun,validation-a,4,knowledge,6,0.5,-0.25000001986821374,True
gemma,continent_noun,validation-a,4,object,6,0.6666666666666666,-0.2916666666666667,False
gemma,continent_noun,validation-a,4,parameter,6,1.0,-0.20833335320154708,True
gemma,continent_noun,validation-a,5,knowledge,6,0.5,-0.041666666666666664,True
gemma,continent_noun,validation-a,5,object,6,0.0,0.0,False
gemma,continent_noun,validation-a,5,parameter,6,0.6666666666666666,-0.33333333333333337,True
gemma,continent_noun,validation-a,6,knowledge,6,0.5,-0.12499998013178626,True
gemma,continent_noun,validation-a,6,object,6,0.0,-0.16666666666666666,False
gemma,continent_noun,validation-a,6,parameter,6,1.0,-0.25000001986821374,True
gemma,continent_noun,validation-a,7,knowledge,6,0.5,-0.33333335320154706,True
gemma,continent_noun,validation-a,7,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-a,7,parameter,6,1.0,0.08333331346511959,True
gemma,continent_noun,validation-a,8,knowledge,6,0.5,0.0,True
gemma,continent_noun,validation-a,8,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-a,8,parameter,6,1.0,-0.33333333333333337,True
gemma,continent_noun,validation-a,9,knowledge,6,0.5,0.0,True
gemma,continent_noun,validation-a,9,object,6,0.6666666666666666,-0.041666666666666664,False
gemma,continent_noun,validation-a,9,parameter,6,1.0,0.0,True
gemma,continent_noun,validation-a,10,knowledge,6,0.5,-0.37500001986821374,True
gemma,continent_noun,validation-a,10,object,6,1.0,-0.041666666666666664,False
gemma,continent_noun,validation-a,10,parameter,6,1.0,-0.12500001986821374,True
gemma,continent_noun,validation-a,11,knowledge,6,0.3333333333333333,-0.16666666666666666,True
gemma,continent_noun,validation-a,11,object,6,0.6666666666666666,-0.1666666865348804,False
gemma,continent_noun,validation-a,11,parameter,6,1.0,-0.1666666865348804,True
gemma,continent_noun,validation-a,12,knowledge,6,0.6666666666666666,-0.25000001986821374,True
gemma,continent_noun,validation-a,12,object,6,0.6666666666666666,-0.125,False
gemma,continent_noun,validation-a,12,parameter,6,1.0,-0.08333331346511959,True
gemma,continent_noun,validation-a,13,knowledge,6,0.6666666666666666,-0.041666686534880405,True
gemma,continent_noun,validation-a,13,object,6,0.6666666666666666,-0.20833335320154706,False
gemma,continent_noun,validation-a,13,parameter,6,1.0,-0.3333333333333333,True
gemma,continent_noun,validation-a,14,knowledge,6,0.6666666666666666,-0.12500001986821374,True
gemma,continent_noun,validation-a,14,object,6,0.3333333333333333,-0.25000001986821374,False
gemma,continent_noun,validation-a,14,parameter,6,1.0,-0.04166664679845292,True
gemma,continent_noun,validation-a,15,knowledge,6,0.5,-0.5000000397364252,True
gemma,continent_noun,validation-a,15,object,6,1.0,-0.2916666865348804,False
gemma,continent_noun,validation-a,15,parameter,6,1.0,-0.0833333532015447,True
gemma,continent_noun,validation-a,16,knowledge,6,0.6666666666666666,0.37500001986821374,True
gemma,continent_noun,validation-a,16,object,6,1.0,-1.9868213740892315e-08,False
gemma,continent_noun,validation-a,16,parameter,6,1.0,-0.8333333333333334,True
gemma,continent_noun,validation-a,17,knowledge,6,1.0,-0.4166667064029307,True
gemma,continent_noun,validation-a,17,object,6,1.0,0.12499998013178626,False
gemma,continent_noun,validation-a,17,parameter,6,1.0,1.166666507712487,True
gemma,continent_noun,validation-a,18,knowledge,6,1.0,1.0416667461395075,True
gemma,continent_noun,validation-a,18,object,6,0.6666666666666666,0.041666666666666664,False
gemma,continent_noun,validation-a,18,parameter,6,1.0,0.791666646797315,True
gemma,continent_noun,validation-a,19,knowledge,6,1.0,0.6666666666666666,True
gemma,continent_noun,validation-a,19,object,6,0.6666666666666666,-0.2916666467984529,False
gemma,continent_noun,validation-a,19,parameter,6,1.0,1.083333293596226,True
gemma,continent_noun,validation-a,20,knowledge,6,1.0,0.4166665474573487,True
gemma,continent_noun,validation-a,20,object,6,1.0,-0.25,False
gemma,continent_noun,validation-a,20,parameter,6,1.0,1.6666666070608898,True
gemma,continent_noun,validation-a,21,knowledge,6,1.0,3.2916664979900188,True
gemma,continent_noun,validation-a,21,object,6,0.6666666666666666,-0.29166668653488037,True
gemma,continent_noun,validation-a,21,parameter,6,1.0,2.0833334128045053,True
gemma,continent_noun,validation-a,22,knowledge,6,1.0,2.6250000362585046,True
gemma,continent_noun,validation-a,22,object,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_noun,validation-a,22,parameter,6,1.0,0.79166670640247,True
gemma,continent_noun,validation-a,23,knowledge,6,1.0,4.624999970946799,True
gemma,continent_noun,validation-a,23,object,6,1.0,-0.12500001986821374,True
gemma,continent_noun,validation-a,23,parameter,6,1.0,1.5416666865344673,True
gemma,continent_noun,validation-a,24,knowledge,6,1.0,4.541666621134711,True
gemma,continent_noun,validation-a,24,object,6,1.0,-0.125,False
gemma,continent_noun,validation-a,24,parameter,6,1.0,1.916666587179711,True
gemma,continent_noun,validation-a,25,knowledge,6,1.0,9.58333306019457,True
gemma,continent_noun,validation-a,25,object,6,1.0,-0.16666666666666669,False
gemma,continent_noun,validation-a,25,parameter,6,1.0,-0.7083333730697584,True
gemma,continent_noun,validation-a,26,knowledge,6,1.0,11.083333234618598,True
gemma,continent_noun,validation-a,26,object,6,0.3333333333333333,-0.12499998013178626,False
gemma,continent_noun,validation-a,26,parameter,6,1.0,-0.29166672627129364,True
gemma,continent_noun,validation-a,27,knowledge,6,1.0,13.083333281173742,True
gemma,continent_noun,validation-a,27,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-a,27,parameter,6,0.6666666666666666,-0.3333333333333333,True
gemma,continent_noun,validation-a,28,knowledge,6,1.0,14.83333341113621,True
gemma,continent_noun,validation-a,28,object,6,0.3333333333333333,-0.12500001986821374,False
gemma,continent_noun,validation-a,28,parameter,6,0.6666666666666666,-0.25,True
gemma,continent_noun,validation-a,29,knowledge,6,1.0,14.000000053974723,True
gemma,continent_noun,validation-a,29,object,6,0.3333333333333333,-0.375,False
gemma,continent_noun,validation-a,29,parameter,6,0.3333333333333333,-0.7083333532015448,True
gemma,continent_noun,validation-a,30,knowledge,6,1.0,15.791666545377193,True
gemma,continent_noun,validation-a,30,object,6,0.3333333333333333,-0.37500001986821374,False
gemma,continent_noun,validation-a,30,parameter,6,0.0,-0.7916666666666667,True
gemma,continent_noun,validation-a,31,knowledge,6,1.0,18.854166326695807,True
gemma,continent_noun,validation-a,31,object,6,1.0,0.04166666666666666,False
gemma,continent_noun,validation-a,31,parameter,6,0.0,-1.0833333134650438,True
gemma,continent_noun,validation-a,32,knowledge,6,1.0,19.541666158933616,True
gemma,continent_noun,validation-a,32,object,6,0.6666666666666666,-0.08333333333333333,False
gemma,continent_noun,validation-a,32,parameter,6,0.0,-0.7083333333333333,True
gemma,continent_noun,validation-a,33,knowledge,6,1.0,20.249999876168072,True
gemma,continent_noun,validation-a,33,object,6,0.6666666666666666,-0.08333329359690822,False
gemma,continent_noun,validation-a,33,parameter,6,0.0,-1.041666686534878,True
gemma,continent_noun,validation-a,34,knowledge,6,1.0,0.37499999999999994,True
gemma,continent_noun,validation-a,34,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-a,34,parameter,6,0.0,0.0,True
gemma,continent_noun,validation-b,1,knowledge,6,0.5,-0.16666666666666666,True
gemma,continent_noun,validation-b,1,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,1,parameter,6,1.0,-0.08333333333333334,True
gemma,continent_noun,validation-b,2,knowledge,6,0.5,-0.041666666666666685,True
gemma,continent_noun,validation-b,2,object,6,0.6666666666666666,-0.04166666666666666,False
gemma,continent_noun,validation-b,2,parameter,6,0.6666666666666666,-0.08333333333333334,True
gemma,continent_noun,validation-b,3,knowledge,6,0.5,-0.20833333333333331,True
gemma,continent_noun,validation-b,3,object,6,0.3333333333333333,-0.08333333333333334,False
gemma,continent_noun,validation-b,3,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_noun,validation-b,4,knowledge,6,0.5,-0.125,True
gemma,continent_noun,validation-b,4,object,6,1.0,-0.04166666666666666,False
gemma,continent_noun,validation-b,4,parameter,6,1.0,0.04166666666666666,True
gemma,continent_noun,validation-b,5,knowledge,6,0.5,0.0,True
gemma,continent_noun,validation-b,5,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,5,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,validation-b,6,knowledge,6,0.6666666666666666,0.0,True
gemma,continent_noun,validation-b,6,object,6,0.3333333333333333,0.0,False
gemma,continent_noun,validation-b,6,parameter,6,0.6666666666666666,0.0,True
gemma,continent_noun,validation-b,7,knowledge,6,0.5,-0.16666666666666666,True
gemma,continent_noun,validation-b,7,object,6,1.0,0.0,False
gemma,continent_noun,validation-b,7,parameter,6,1.0,0.0,True
gemma,continent_noun,validation-b,8,knowledge,6,0.6666666666666666,-0.125,True
gemma,continent_noun,validation-b,8,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,8,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_noun,validation-b,9,knowledge,6,0.3333333333333333,-0.20833333333333331,True
gemma,continent_noun,validation-b,9,object,6,0.6666666666666666,-0.041666666666666685,False
gemma,continent_noun,validation-b,9,parameter,6,1.0,-0.25,True
gemma,continent_noun,validation-b,10,knowledge,6,0.6666666666666666,0.04166666666666667,True
gemma,continent_noun,validation-b,10,object,6,0.3333333333333333,-0.08333333333333334,False
gemma,continent_noun,validation-b,10,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,validation-b,11,knowledge,6,0.5,-0.08333333333333334,True
gemma,continent_noun,validation-b,11,object,6,1.0,0.04166666666666666,False
gemma,continent_noun,validation-b,11,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_noun,validation-b,12,knowledge,6,0.5,-0.125,True
gemma,continent_noun,validation-b,12,object,6,1.0,-0.08333333333333334,False
gemma,continent_noun,validation-b,12,parameter,6,1.0,-0.25,True
gemma,continent_noun,validation-b,13,knowledge,6,0.5,-0.04166666666666666,True
gemma,continent_noun,validation-b,13,object,6,1.0,-0.08333333333333334,False
gemma,continent_noun,validation-b,13,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_noun,validation-b,14,knowledge,6,0.5,-0.125,True
gemma,continent_noun,validation-b,14,object,6,1.0,-0.08333333333333334,False
gemma,continent_noun,validation-b,14,parameter,6,1.0,-0.16666666666666669,True
gemma,continent_noun,validation-b,15,knowledge,6,0.5,-0.04166666666666666,True
gemma,continent_noun,validation-b,15,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,15,parameter,6,1.0,-0.2916666666666667,True
gemma,continent_noun,validation-b,16,knowledge,6,0.5,0.0,True
gemma,continent_noun,validation-b,16,object,6,1.0,-0.2916666666666667,False
gemma,continent_noun,validation-b,16,parameter,6,1.0,-0.4166666666666667,True
gemma,continent_noun,validation-b,17,knowledge,6,0.6666666666666666,-0.08333333333333337,True
gemma,continent_noun,validation-b,17,object,6,1.0,0.45833333333333326,False
gemma,continent_noun,validation-b,17,parameter,6,1.0,0.33333333333333337,True
gemma,continent_noun,validation-b,18,knowledge,6,0.8333333333333334,1.125,True
gemma,continent_noun,validation-b,18,object,6,1.0,-0.08333333333333333,False
gemma,continent_noun,validation-b,18,parameter,6,1.0,0.0,True
gemma,continent_noun,validation-b,19,knowledge,6,0.8333333333333334,0.9583333333333334,True
gemma,continent_noun,validation-b,19,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,19,parameter,6,1.0,0.6666666666666665,True
gemma,continent_noun,validation-b,20,knowledge,6,0.8333333333333334,0.49999999999999994,True
gemma,continent_noun,validation-b,20,object,6,1.0,0.04166666666666666,False
gemma,continent_noun,validation-b,20,parameter,6,1.0,1.25,True
gemma,continent_noun,validation-b,21,knowledge,6,0.8333333333333334,2.875,True
gemma,continent_noun,validation-b,21,object,6,1.0,0.08333333333333331,True
gemma,continent_noun,validation-b,21,parameter,6,1.0,0.9583333333333333,True
gemma,continent_noun,validation-b,22,knowledge,6,0.8333333333333334,2.999999980131728,True
gemma,continent_noun,validation-b,22,object,6,1.0,0.24999999999999994,True
gemma,continent_noun,validation-b,22,parameter,6,1.0,1.125,True
gemma,continent_noun,validation-b,23,knowledge,6,1.0,4.000000135626257,True
gemma,continent_noun,validation-b,23,object,6,1.0,0.04166666666666666,True
gemma,continent_noun,validation-b,23,parameter,6,1.0,0.625,True
gemma,continent_noun,validation-b,24,knowledge,6,0.8333333333333334,3.7916667647392948,True
gemma,continent_noun,validation-b,24,object,6,1.0,-0.16666666666666669,False
gemma,continent_noun,validation-b,24,parameter,6,1.0,2.0,True
gemma,continent_noun,validation-b,25,knowledge,6,0.8333333333333334,9.29166662951199,True
gemma,continent_noun,validation-b,25,object,6,0.6666666666666666,-0.125,False
gemma,continent_noun,validation-b,25,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_noun,validation-b,26,knowledge,6,1.0,12.208333336830938,True
gemma,continent_noun,validation-b,26,object,6,1.0,-0.29166666666666663,False
gemma,continent_noun,validation-b,26,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_noun,validation-b,27,knowledge,6,1.0,13.500000220349687,True
gemma,continent_noun,validation-b,27,object,6,0.6666666666666666,-0.3333333333333333,False
gemma,continent_noun,validation-b,27,parameter,6,0.6666666666666666,-0.5,True
gemma,continent_noun,validation-b,28,knowledge,6,1.0,15.583333079785618,True
gemma,continent_noun,validation-b,28,object,6,1.0,-0.08333333333333333,False
gemma,continent_noun,validation-b,28,parameter,6,0.6666666666666666,-0.625,True
gemma,continent_noun,validation-b,29,knowledge,6,1.0,15.24999980461498,True
gemma,continent_noun,validation-b,29,object,6,0.6666666666666666,-0.5,False
gemma,continent_noun,validation-b,29,parameter,6,0.6666666666666666,-0.5416666666666666,True
gemma,continent_noun,validation-b,30,knowledge,6,1.0,14.291666589579698,True
gemma,continent_noun,validation-b,30,object,6,0.6666666666666666,-0.25,False
gemma,continent_noun,validation-b,30,parameter,6,0.6666666666666666,-0.7083333333333333,True
gemma,continent_noun,validation-b,31,knowledge,6,1.0,15.708333489409295,True
gemma,continent_noun,validation-b,31,object,6,0.6666666666666666,-0.20833333333333337,False
gemma,continent_noun,validation-b,31,parameter,6,0.3333333333333333,-0.7916666666666666,True
gemma,continent_noun,validation-b,32,knowledge,6,1.0,17.249999947672066,True
gemma,continent_noun,validation-b,32,object,6,0.6666666666666666,-0.08333333333333331,False
gemma,continent_noun,validation-b,32,parameter,6,0.3333333333333333,-0.625,True
gemma,continent_noun,validation-b,33,knowledge,6,1.0,19.66666675119875,True
gemma,continent_noun,validation-b,33,object,6,0.3333333333333333,-0.125,False
gemma,continent_noun,validation-b,33,parameter,6,0.3333333333333333,-0.6666666666666667,True
gemma,continent_noun,validation-b,34,knowledge,6,1.0,0.5,True
gemma,continent_noun,validation-b,34,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-b,34,parameter,6,0.3333333333333333,0.0,True
llama,continent_adjective,selection,1,knowledge,6,0.5,-0.0418108918966027,True
llama,continent_adjective,selection,1,object,6,1.0,-0.020734957142849453,False
llama,continent_adjective,selection,1,parameter,6,1.0,-0.04630609771993477,True
llama,continent_adjective,selection,2,knowledge,6,0.5,-0.046078257403375275,True
llama,continent_adjective,selection,2,object,6,1.0,0.005384357020375317,False
llama,continent_adjective,selection,2,parameter,6,1.0,-0.03070146343088709,True
llama,continent_adjective,selection,3,knowledge,6,0.5,-0.03143713255121838,True
llama,continent_adjective,selection,3,object,6,1.0,-0.02532698698147821,False
llama,continent_adjective,selection,3,parameter,6,1.0,-0.04237642798398156,True
llama,continent_adjective,selection,4,knowledge,6,0.5,-0.02565967072829759,True
llama,continent_adjective,selection,4,object,6,1.0,-0.010628740608808585,False
llama,continent_adjective,selection,4,parameter,6,1.0,-0.03168846793899623,True
llama,continent_adjective,selection,5,knowledge,6,0.3333333333333333,-0.04125699805930101,True
llama,continent_adjective,selection,5,object,6,1.0,-0.030926623250707053,False
llama,continent_adjective,selection,5,parameter,6,1.0,-0.009936949868764106,True
llama,continent_adjective,selection,6,knowledge,6,0.3333333333333333,-0.02090932513237931,True
llama,continent_adjective,selection,6,object,6,1.0,-0.0733892300631851,False
llama,continent_adjective,selection,6,parameter,6,1.0,-0.036565260466886684,True
llama,continent_adjective,selection,7,knowledge,6,0.3333333333333333,-0.03202745965487945,True
llama,continent_adjective,selection,7,object,6,1.0,-0.020407085631935235,False
llama,continent_adjective,selection,7,parameter,6,1.0,-0.021427201378780104,True
llama,continent_adjective,selection,8,knowledge,6,0.6666666666666666,0.010818293570385624,True
llama,continent_adjective,selection,8,object,6,0.3333333333333333,-8.215686830226332e-05,False
llama,continent_adjective,selection,8,parameter,6,1.0,0.015775768387053784,True
llama,continent_adjective,selection,9,knowledge,6,0.5,-0.015062319168161292,True
llama,continent_adjective,selection,9,object,6,0.0,-0.020896778199433662,False
llama,continent_adjective,selection,9,parameter,6,1.0,-0.025311327456923514,True
llama,continent_adjective,selection,10,knowledge,6,0.5,-0.020165697060292587,True
llama,continent_adjective,selection,10,object,6,0.0,-0.021667564661280874,False
llama,continent_adjective,selection,10,parameter,6,1.0,-0.014480831484737184,True
llama,continent_adjective,selection,11,knowledge,6,0.3333333333333333,-0.056886269410218425,True
llama,continent_adjective,selection,11,object,6,0.6666666666666666,0.000359537744467767,False
llama,continent_adjective,selection,11,parameter,6,1.0,-0.013589142996352166,True
llama,continent_adjective,selection,12,knowledge,6,0.8333333333333334,-0.016494345628113177,True
llama,continent_adjective,selection,12,object,6,0.6666666666666666,-0.06717822912711804,False
llama,continent_adjective,selection,12,parameter,6,1.0,-0.01310357423305201,True
llama,continent_adjective,selection,13,knowledge,6,0.8333333333333334,0.020003440193249844,True
llama,continent_adjective,selection,13,object,6,1.0,-0.03128950490887898,False
llama,continent_adjective,selection,13,parameter,6,1.0,-0.0860606985418902,True
llama,continent_adjective,selection,14,knowledge,6,0.6666666666666666,0.2689648875966668,True
llama,continent_adjective,selection,14,object,6,1.0,-0.03652010636869818,False
llama,continent_adjective,selection,14,parameter,6,1.0,0.10235139719346384,True
llama,continent_adjective,selection,15,knowledge,6,0.8333333333333334,0.6571683523410077,True
llama,continent_adjective,selection,15,object,6,1.0,-0.016042576782638207,True
llama,continent_adjective,selection,15,parameter,6,1.0,0.08009892250023162,True
llama,continent_adjective,selection,16,knowledge,6,1.0,1.2670352251443546,True
llama,continent_adjective,selection,16,object,6,1.0,-0.030889189705097426,False
llama,continent_adjective,selection,16,parameter,6,1.0,0.11083597776208383,True
llama,continent_adjective,selection,17,knowledge,6,0.8333333333333334,1.2726796561473748,True
llama,continent_adjective,selection,17,object,6,1.0,-0.0527317862676379,False
llama,continent_adjective,selection,17,parameter,6,1.0,0.0911774372313327,True
llama,continent_adjective,selection,18,knowledge,6,1.0,1.2173003098287154,True
llama,continent_adjective,selection,18,object,6,1.0,0.010181837681254061,False
llama,continent_adjective,selection,18,parameter,6,1.0,0.05183322031613594,True
llama,continent_adjective,selection,19,knowledge,6,0.8333333333333334,1.2077025474670033,True
llama,continent_adjective,selection,19,object,6,1.0,0.04093099829333369,False
llama,continent_adjective,selection,19,parameter,6,1.0,-0.0369027901518469,True
llama,continent_adjective,selection,20,knowledge,6,1.0,1.335459915547593,True
llama,continent_adjective,selection,20,object,6,1.0,-0.02010070515583114,False
llama,continent_adjective,selection,20,parameter,6,1.0,0.021035006662714295,True
llama,continent_adjective,selection,21,knowledge,6,1.0,1.3937957070593257,True
llama,continent_adjective,selection,21,object,6,1.0,0.035283565855934285,False
llama,continent_adjective,selection,21,parameter,6,1.0,0.05681303436479841,True
llama,continent_adjective,selection,22,knowledge,6,1.0,1.6719380810924727,True
llama,continent_adjective,selection,22,object,6,0.6666666666666666,-0.00016788290910578138,False
llama,continent_adjective,selection,22,parameter,6,1.0,-0.014525517753403012,True
llama,continent_adjective,selection,23,knowledge,6,1.0,1.9615313486647212,True
llama,continent_adjective,selection,23,object,6,1.0,-0.03139321917357544,False
llama,continent_adjective,selection,23,parameter,6,1.0,-0.046628347695029035,True
llama,continent_adjective,selection,24,knowledge,6,1.0,2.150330591168313,True
llama,continent_adjective,selection,24,object,6,1.0,-0.03753579392893395,False
llama,continent_adjective,selection,24,parameter,6,1.0,0.027170850550949886,True
llama,continent_adjective,selection,25,knowledge,6,1.0,2.3611979514874597,True
llama,continent_adjective,selection,25,object,6,1.0,-0.020255907695779268,False
llama,continent_adjective,selection,25,parameter,6,1.0,-0.03178006446493479,True
llama,continent_adjective,selection,26,knowledge,6,1.0,2.7246039449528325,True
llama,continent_adjective,selection,26,object,6,0.6666666666666666,-0.039549915886406474,False
llama,continent_adjective,selection,26,parameter,6,1.0,-0.04660176204439873,True
llama,continent_adjective,selection,27,knowledge,6,1.0,3.852299919725435,True
llama,continent_adjective,selection,27,object,6,0.6666666666666666,-0.06047225769725628,False
llama,continent_adjective,selection,27,parameter,6,1.0,-0.07323601786629297,True
llama,continent_adjective,selection,28,knowledge,6,1.0,9.188796548017612,True
llama,continent_adjective,selection,28,object,6,0.6666666666666666,-0.08485568438967069,False
llama,continent_adjective,selection,28,parameter,6,1.0,-0.12664195716691515,True
llama,continent_adjective,validation-a,1,knowledge,6,0.5,-0.00020958138338755816,True
llama,continent_adjective,validation-a,1,object,6,1.0,-0.04141481247885774,False
llama,continent_adjective,validation-a,1,parameter,6,1.0,-0.01047085560761237,True
llama,continent_adjective,validation-a,2,knowledge,6,0.5,-0.031367343011273384,True
llama,continent_adjective,validation-a,2,object,6,1.0,-0.04197587946934315,False
llama,continent_adjective,validation-a,2,parameter,6,1.0,-0.010322391487231167,True
llama,continent_adjective,validation-a,3,knowledge,6,0.3333333333333333,-0.02022660295673025,True
llama,continent_adjective,validation-a,3,object,6,1.0,0.020914809060438227,False
llama,continent_adjective,validation-a,3,parameter,6,1.0,-0.04176846916379873,True
llama,continent_adjective,validation-a,4,knowledge,6,0.5,-0.00016160555727158868,True
llama,continent_adjective,validation-a,4,object,6,1.0,-0.05232559490347437,False
llama,continent_adjective,validation-a,4,parameter,6,1.0,-0.041604504042576686,True
llama,continent_adjective,validation-a,5,knowledge,6,0.5,-0.031224331774865277,True
llama,continent_adjective,validation-a,5,object,6,0.6666666666666666,0.020450224736123346,False
llama,continent_adjective,validation-a,5,parameter,6,1.0,-0.06222937246396516,True
llama,continent_adjective,validation-a,6,knowledge,6,0.5,-0.0729284245268597,True
llama,continent_adjective,validation-a,6,object,6,1.0,-0.0519632937212009,False
llama,continent_adjective,validation-a,6,parameter,6,1.0,-0.010111840999646422,True
llama,continent_adjective,validation-a,7,knowledge,6,0.5,-0.04171093419912116,True
llama,continent_adjective,validation-a,7,object,6,1.0,-0.031071495759533718,False
llama,continent_adjective,validation-a,7,parameter,6,1.0,-0.020920181899176285,True
llama,continent_adjective,validation-a,8,knowledge,6,0.5,0.01012776435042421,True
llama,continent_adjective,validation-a,8,object,6,1.0,-0.031096825347049162,False
llama,continent_adjective,validation-a,8,parameter,6,1.0,-0.02095814839412924,True
llama,continent_adjective,validation-a,9,knowledge,6,0.5,-0.06189272632764187,True
llama,continent_adjective,validation-a,9,object,6,1.0,0.020721033094256804,False
llama,continent_adjective,validation-a,9,parameter,6,1.0,-0.031259998494836815,True
llama,continent_adjective,validation-a,10,knowledge,6,0.5,-0.031117753979439534,True
llama,continent_adjective,validation-a,10,object,6,0.6666666666666666,-0.02094702191728478,False
llama,continent_adjective,validation-a,10,parameter,6,1.0,-0.030705463446793146,True
llama,continent_adjective,validation-a,11,knowledge,6,0.6666666666666666,-4.512045901113501e-05,True
llama,continent_adjective,validation-a,11,object,6,1.0,-0.05206814560612353,False
llama,continent_adjective,validation-a,11,parameter,6,1.0,-0.04144152010364147,True
llama,continent_adjective,validation-a,12,knowledge,6,0.8333333333333334,0.00010845021946200538,True
llama,continent_adjective,validation-a,12,object,6,1.0,-0.021068744312894218,False
llama,continent_adjective,validation-a,12,parameter,6,1.0,0.00017127246731737009,True
llama,continent_adjective,validation-a,13,knowledge,6,1.0,0.05242595060068803,True
llama,continent_adjective,validation-a,13,object,6,1.0,-0.010384673034423033,False
llama,continent_adjective,validation-a,13,parameter,6,1.0,-0.04170300545714175,True
llama,continent_adjective,validation-a,14,knowledge,6,1.0,0.34460469807284727,True
llama,continent_adjective,validation-a,14,object,6,1.0,-0.051454765935583666,False
llama,continent_adjective,validation-a,14,parameter,6,1.0,0.032371053947523855,True
llama,continent_adjective,validation-a,15,knowledge,6,1.0,0.6797511981809901,True
llama,continent_adjective,validation-a,15,object,6,1.0,-0.05148445085311929,True
llama,continent_adjective,validation-a,15,parameter,6,1.0,0.11424108814389912,True
llama,continent_adjective,validation-a,16,knowledge,6,1.0,1.4021930445354278,True
llama,continent_adjective,validation-a,16,object,6,1.0,0.0003152002561061327,True
llama,continent_adjective,validation-a,16,parameter,6,1.0,0.09503411862533541,True
llama,continent_adjective,validation-a,17,knowledge,6,1.0,1.4141735363082262,True
llama,continent_adjective,validation-a,17,object,6,1.0,-0.010383153528285522,False
llama,continent_adjective,validation-a,17,parameter,6,1.0,0.20741729856429933,True
llama,continent_adjective,validation-a,18,knowledge,6,1.0,1.4035504039638909,True
llama,continent_adjective,validation-a,18,object,6,1.0,-0.030663498551196728,False
llama,continent_adjective,validation-a,18,parameter,6,1.0,0.17700042707535127,True
llama,continent_adjective,validation-a,19,knowledge,6,1.0,1.3537612743190646,True
llama,continent_adjective,validation-a,19,object,6,1.0,-0.009894449491791116,False
llama,continent_adjective,validation-a,19,parameter,6,1.0,0.12592940451577306,True
llama,continent_adjective,validation-a,20,knowledge,6,1.0,1.4195943821638743,True
llama,continent_adjective,validation-a,20,object,6,1.0,-0.03117774943530094,False
llama,continent_adjective,validation-a,20,parameter,6,1.0,0.10500546727174273,True
llama,continent_adjective,validation-a,21,knowledge,6,1.0,1.5202977985997372,True
llama,continent_adjective,validation-a,21,object,6,1.0,-0.04064899738295935,False
llama,continent_adjective,validation-a,21,parameter,6,1.0,0.10371547358712026,True
llama,continent_adjective,validation-a,22,knowledge,6,1.0,2.2525256371348705,True
llama,continent_adjective,validation-a,22,object,6,1.0,-0.03135422064224258,False
llama,continent_adjective,validation-a,22,parameter,6,1.0,0.08271959168875279,True
llama,continent_adjective,validation-a,23,knowledge,6,1.0,2.3698372941386574,True
llama,continent_adjective,validation-a,23,object,6,1.0,-0.010322469344828278,False
llama,continent_adjective,validation-a,23,parameter,6,1.0,0.030849972385719113,True
llama,continent_adjective,validation-a,24,knowledge,6,1.0,2.624416905532901,True
llama,continent_adjective,validation-a,24,object,6,1.0,-0.021012941545147136,False
llama,continent_adjective,validation-a,24,parameter,6,1.0,0.11428014045426,True
llama,continent_adjective,validation-a,25,knowledge,6,1.0,3.079260427475674,True
llama,continent_adjective,validation-a,25,object,6,1.0,-0.04194873050437309,False
llama,continent_adjective,validation-a,25,parameter,6,1.0,0.12435633620771114,True
llama,continent_adjective,validation-a,26,knowledge,6,1.0,3.640961755620083,True
llama,continent_adjective,validation-a,26,object,6,1.0,-0.07266044040443376,False
llama,continent_adjective,validation-a,26,parameter,6,1.0,0.05168510881776456,True
llama,continent_adjective,validation-a,27,knowledge,6,1.0,4.627896709629567,True
llama,continent_adjective,validation-a,27,object,6,1.0,-0.051696166706581906,False
llama,continent_adjective,validation-a,27,parameter,6,1.0,0.02108747671203067,True
llama,continent_adjective,validation-a,28,knowledge,6,1.0,10.29369809788962,True
llama,continent_adjective,validation-a,28,object,6,1.0,-0.010016220388934014,False
llama,continent_adjective,validation-a,28,parameter,6,0.6666666666666666,0.020512439077720046,True
llama,continent_adjective,validation-b,1,knowledge,6,0.5,0.009752498755309109,True
llama,continent_adjective,validation-b,1,object,6,1.0,-0.0006725680626307913,False
llama,continent_adjective,validation-b,1,parameter,6,1.0,-0.04199890880651462,True
llama,continent_adjective,validation-b,2,knowledge,6,0.5,-0.0012910575896967202,True
llama,continent_adjective,validation-b,2,object,6,1.0,-0.012450671638362111,False
llama,continent_adjective,validation-b,2,parameter,6,1.0,-0.03823333151134042,True
llama,continent_adjective,validation-b,3,knowledge,6,0.5,-0.033061029850311265,True
llama,continent_adjective,validation-b,3,object,6,1.0,-0.027331577720663823,False
llama,continent_adjective,validation-b,3,parameter,6,1.0,-0.03131729737894299,True
llama,continent_adjective,validation-b,4,knowledge,6,0.5,-0.030062966766611986,True
llama,continent_adjective,validation-b,4,object,6,1.0,-0.05264853759338924,False
llama,continent_adjective,validation-b,4,parameter,6,1.0,-0.039291891516768374,True
llama,continent_adjective,validation-b,5,knowledge,6,0.3333333333333333,-0.00759308349127726,True
llama,continent_adjective,validation-b,5,object,6,0.6666666666666666,-0.0414704740299688,False
llama,continent_adjective,validation-b,5,parameter,6,1.0,-0.060728976333242216,True
llama,continent_adjective,validation-b,6,knowledge,6,0.5,-0.03128103573302118,True
llama,continent_adjective,validation-b,6,object,6,1.0,-0.020125940859240167,False
llama,continent_adjective,validation-b,6,parameter,6,1.0,-0.042094759929265514,True
llama,continent_adjective,validation-b,7,knowledge,6,0.5,-0.010562847450880021,True
llama,continent_adjective,validation-b,7,object,6,1.0,-0.050233940176743395,False
llama,continent_adjective,validation-b,7,parameter,6,1.0,-0.041838967183139175,True
llama,continent_adjective,validation-b,8,knowledge,6,0.6666666666666666,-0.04062741115922108,True
llama,continent_adjective,validation-b,8,object,6,0.6666666666666666,0.0029654567188117653,False
llama,continent_adjective,validation-b,8,parameter,6,1.0,-0.05139831346362674,True
llama,continent_adjective,validation-b,9,knowledge,6,0.6666666666666666,-0.03891397817157364,True
llama,continent_adjective,validation-b,9,object,6,1.0,-0.017336269908507045,False
llama,continent_adjective,validation-b,9,parameter,6,1.0,-0.04020029825915117,True
llama,continent_adjective,validation-b,10,knowledge,6,0.5,-0.01046497900582229,True
llama,continent_adjective,validation-b,10,object,6,0.6666666666666666,-0.04293285313178785,False
llama,continent_adjective,validation-b,10,parameter,6,1.0,-0.028691164712654427,True
llama,continent_adjective,validation-b,11,knowledge,6,0.3333333333333333,-0.05087782326639474,True
llama,continent_adjective,validation-b,11,object,6,0.6666666666666666,-0.030069682781080093,False
llama,continent_adjective,validation-b,11,parameter,6,1.0,-0.08879280040370455,True
llama,continent_adjective,validation-b,12,knowledge,6,0.6666666666666666,-0.0011026831246757256,True
llama,continent_adjective,validation-b,12,object,6,1.0,-0.03889611567622827,False
llama,continent_adjective,validation-b,12,parameter,6,1.0,0.020311043990659527,True
llama,continent_adjective,validation-b,13,knowledge,6,0.8333333333333334,0.011534271354321387,True
llama,continent_adjective,validation-b,13,object,6,1.0,-0.010969732034330566,False
llama,continent_adjective,validation-b,13,parameter,6,1.0,0.04238991075059555,True
llama,continent_adjective,validation-b,14,knowledge,6,1.0,0.2248706815056115,True
llama,continent_adjective,validation-b,14,object,6,1.0,-0.05909504403825849,False
llama,continent_adjective,validation-b,14,parameter,6,1.0,0.15270235693606082,True
llama,continent_adjective,validation-b,15,knowledge,6,0.8333333333333334,0.4588293052899341,True
llama,continent_adjective,validation-b,15,object,6,1.0,0.01821066930521435,True
llama,continent_adjective,validation-b,15,parameter,6,1.0,0.21876670112639357,True
llama,continent_adjective,validation-b,16,knowledge,6,1.0,1.1574522825831082,True
llama,continent_adjective,validation-b,16,object,6,1.0,0.05167997423753453,False
llama,continent_adjective,validation-b,16,parameter,6,1.0,0.16522457052875933,True
llama,continent_adjective,validation-b,17,knowledge,6,1.0,1.2288903195682603,True
llama,continent_adjective,validation-b,17,object,6,1.0,0.0012614486768143252,False
llama,continent_adjective,validation-b,17,parameter,6,1.0,0.1512243678298546,True
llama,continent_adjective,validation-b,18,knowledge,6,1.0,1.2886105252691777,True
llama,continent_adjective,validation-b,18,object,6,1.0,-0.03001030555848653,False
llama,continent_adjective,validation-b,18,parameter,6,1.0,0.15274636686081067,True
llama,continent_adjective,validation-b,19,knowledge,6,1.0,1.307841849581261,True
llama,continent_adjective,validation-b,19,object,6,0.6666666666666666,0.026140043870933976,False
llama,continent_adjective,validation-b,19,parameter,6,1.0,0.23908721423746707,True
llama,continent_adjective,validation-b,20,knowledge,6,1.0,1.4774003635005404,True
llama,continent_adjective,validation-b,20,object,6,0.6666666666666666,-0.021931840213558946,False
llama,continent_adjective,validation-b,20,parameter,6,1.0,0.12926411848457064,True
llama,continent_adjective,validation-b,21,knowledge,6,1.0,1.4146828096078632,True
llama,continent_adjective,validation-b,21,object,6,0.6666666666666666,0.0467947666766122,False
llama,continent_adjective,validation-b,21,parameter,6,1.0,0.2128877597763979,True
llama,continent_adjective,validation-b,22,knowledge,6,1.0,2.0589135370391887,True
llama,continent_adjective,validation-b,22,object,6,0.6666666666666666,0.020796917388603713,False
llama,continent_adjective,validation-b,22,parameter,6,1.0,0.1478069518634584,True
llama,continent_adjective,validation-b,23,knowledge,6,1.0,2.183505077045993,True
llama,continent_adjective,validation-b,23,object,6,0.6666666666666666,0.031127816570612293,False
llama,continent_adjective,validation-b,23,parameter,6,1.0,0.17001389362849295,True
llama,continent_adjective,validation-b,24,knowledge,6,1.0,2.4686152248614235,True
llama,continent_adjective,validation-b,24,object,6,0.6666666666666666,0.04821597775056337,False
llama,continent_adjective,validation-b,24,parameter,6,1.0,0.2226759731323303,True
llama,continent_adjective,validation-b,25,knowledge,6,1.0,2.81481565553986,True
llama,continent_adjective,validation-b,25,object,6,0.6666666666666666,-0.010636342514771968,False
llama,continent_adjective,validation-b,25,parameter,6,1.0,0.15918167536923045,True
llama,continent_adjective,validation-b,26,knowledge,6,1.0,3.1695381895066626,True
llama,continent_adjective,validation-b,26,object,6,0.6666666666666666,-0.04848528398239675,False
llama,continent_adjective,validation-b,26,parameter,6,1.0,0.07022535300347955,True
llama,continent_adjective,validation-b,27,knowledge,6,1.0,4.102838832186535,True
llama,continent_adjective,validation-b,27,object,6,0.6666666666666666,0.0033385696830616034,False
llama,continent_adjective,validation-b,27,parameter,6,1.0,0.038652550720144056,True
llama,continent_adjective,validation-b,28,knowledge,6,1.0,9.214217226486653,True
llama,continent_adjective,validation-b,28,object,6,0.6666666666666666,0.010212774194466569,False
llama,continent_adjective,validation-b,28,parameter,6,1.0,0.02202903273670624,True
llama,continent_code,selection,1,knowledge,6,0.5,-0.0025758703780714622,True
llama,continent_code,selection,1,object,6,1.0,-0.03906345746539349,False
llama,continent_code,selection,1,parameter,6,1.0,-0.028622888332392904,True
llama,continent_code,selection,2,knowledge,6,0.5,-0.020935542736424395,True
llama,continent_code,selection,2,object,6,1.0,-0.010428284173485736,False
llama,continent_code,selection,2,parameter,6,1.0,-0.005154493138585773,True
llama,continent_code,selection,3,knowledge,6,0.5,-0.018193219099127113,True
llama,continent_code,selection,3,object,6,1.0,-0.01562666179355195,False
llama,continent_code,selection,3,parameter,6,1.0,-0.01822130648330737,True
llama,continent_code,selection,4,knowledge,6,0.5,-0.01837085306260633,True
llama,continent_code,selection,4,object,6,1.0,-0.015529871351645852,False
llama,continent_code,selection,4,parameter,6,1.0,-0.023413389070204477,True
llama,continent_code,selection,5,knowledge,6,0.5,-0.03643767662530687,True
llama,continent_code,selection,5,object,6,1.0,-0.0208392854936695,False
llama,continent_code,selection,5,parameter,6,1.0,-0.018333965785283603,True
llama,continent_code,selection,6,knowledge,6,0.5,-0.023442641836178762,True
llama,continent_code,selection,6,object,6,0.6666666666666666,-0.01831871230433535,False
llama,continent_code,selection,6,parameter,6,1.0,-0.023504830115143704,True
llama,continent_code,selection,7,knowledge,6,0.5,-0.013050761236324131,True
llama,continent_code,selection,7,object,6,1.0,0.007820173765139769,False
llama,continent_code,selection,7,parameter,6,1.0,-0.03115824978885939,True
llama,continent_code,selection,8,knowledge,6,0.5,-0.005305022816780063,True
llama,continent_code,selection,8,object,6,1.0,-0.005258702284512158,False
llama,continent_code,selection,8,parameter,6,1.0,-0.0026203426294462893,True
llama,continent_code,selection,9,knowledge,6,0.5,-0.03639582003537119,True
llama,continent_code,selection,9,object,6,1.0,-0.0208621033621057,False
llama,continent_code,selection,9,parameter,6,1.0,-0.0051797494472036,True
llama,continent_code,selection,10,knowledge,6,0.5,-0.01041010634844497,True
llama,continent_code,selection,10,object,6,1.0,-0.013029715312313783,False
llama,continent_code,selection,10,parameter,6,1.0,0.010403467314517911,True
llama,continent_code,selection,11,knowledge,6,0.5,-0.023453630359502618,True
llama,continent_code,selection,11,object,6,0.6666666666666666,-0.007718568781304687,False
llama,continent_code,selection,11,parameter,6,1.0,0.005185055753675748,True
llama,continent_code,selection,12,knowledge,6,0.6666666666666666,-0.00519970339670787,True
llama,continent_code,selection,12,object,6,0.6666666666666666,-0.018251299881285377,False
llama,continent_code,selection,12,parameter,6,1.0,0.015609992326668966,True
llama,continent_code,selection,13,knowledge,6,0.8333333333333334,0.03131792916807778,True
llama,continent_code,selection,13,object,6,0.6666666666666666,-0.03904453937078263,False
llama,continent_code,selection,13,parameter,6,1.0,-0.007803357736065664,True
llama,continent_code,selection,14,knowledge,6,0.8333333333333334,0.552133478140604,True
llama,continent_code,selection,14,object,6,0.6666666666666666,-0.02349579311900622,False
llama,continent_code,selection,14,parameter,6,1.0,0.2526588175252679,True
llama,continent_code,selection,15,knowledge,6,1.0,1.5418077285286624,True
llama,continent_code,selection,15,object,6,0.6666666666666666,-0.01570539822387218,True
llama,continent_code,selection,15,parameter,6,1.0,0.41689754293080716,True
llama,continent_code,selection,16,knowledge,6,1.0,2.3389402208931642,True
llama,continent_code,selection,16,object,6,0.3333333333333333,-0.02864070694158727,False
llama,continent_code,selection,16,parameter,6,1.0,0.4871499995782263,True
llama,continent_code,selection,17,knowledge,6,1.0,2.79230826639711,True
llama,continent_code,selection,17,object,6,0.3333333333333333,-0.05469921132468395,False
llama,continent_code,selection,17,parameter,6,1.0,0.29945868625660904,True
llama,continent_code,selection,18,knowledge,6,1.0,2.299959195686521,True
llama,continent_code,selection,18,object,6,0.6666666666666666,-0.01302856782907232,False
llama,continent_code,selection,18,parameter,6,1.0,0.22673917316372655,True
llama,continent_code,selection,19,knowledge,6,1.0,2.7895401140147746,True
llama,continent_code,selection,19,object,6,0.6666666666666666,-0.013023410099776811,False
llama,continent_code,selection,19,parameter,6,1.0,0.2031252554600845,True
llama,continent_code,selection,20,knowledge,6,1.0,2.8831292572343346,True
llama,continent_code,selection,20,object,6,0.6666666666666666,-0.028640258922678186,False
llama,continent_code,selection,20,parameter,6,1.0,0.21603357247386157,True
llama,continent_code,selection,21,knowledge,6,1.0,2.901189073116863,True
llama,continent_code,selection,21,object,6,0.3333333333333333,-0.05466956583783637,False
llama,continent_code,selection,21,parameter,6,1.0,0.1407105659588221,True
llama,continent_code,selection,22,knowledge,6,1.0,3.40121726297942,True
llama,continent_code,selection,22,object,6,0.3333333333333333,-0.026092460730069433,False
llama,continent_code,selection,22,parameter,6,1.0,0.21108272213056506,True
llama,continent_code,selection,23,knowledge,6,1.0,3.4766755444275077,True
llama,continent_code,selection,23,object,6,0.6666666666666666,-0.023517073356439745,False
llama,continent_code,selection,23,parameter,6,1.0,0.20054975451193968,True
llama,continent_code,selection,24,knowledge,6,1.0,3.6252651653386843,True
llama,continent_code,selection,24,object,6,0.3333333333333333,-0.015637818274626625,False
llama,continent_code,selection,24,parameter,6,1.0,0.29700504696984353,True
llama,continent_code,selection,25,knowledge,6,1.0,3.479319963470668,True
llama,continent_code,selection,25,object,6,0.3333333333333333,-0.01302377543318774,False
llama,continent_code,selection,25,parameter,6,1.0,0.2056788084926969,True
llama,continent_code,selection,26,knowledge,6,1.0,3.6667812550822414,True
llama,continent_code,selection,26,object,6,0.6666666666666666,0.0025188956860802136,False
llama,continent_code,selection,26,parameter,6,1.0,0.16414591999182448,True
llama,continent_code,selection,27,knowledge,6,1.0,4.125117907132638,True
llama,continent_code,selection,27,object,6,0.6666666666666666,0.005212439703124498,False
llama,continent_code,selection,27,parameter,6,1.0,-0.08073562228219089,True
llama,continent_code,selection,28,knowledge,6,1.0,8.216145775154777,True
llama,continent_code,selection,28,object,6,0.6666666666666666,-0.007812472831574272,False
llama,continent_code,selection,28,parameter,6,1.0,-0.101562584284693,True
llama,continent_code,validation-a,1,knowledge,6,0.3333333333333333,-0.041621284185718345,True
llama,continent_code,validation-a,1,object,6,1.0,-0.0026216276226023183,False
llama,continent_code,validation-a,1,parameter,6,1.0,-0.026249875935339638,True
llama,continent_code,validation-a,2,knowledge,6,0.5,-0.033887795857026504,True
llama,continent_code,validation-a,2,object,6,1.0,-0.020863053922463827,False
llama,continent_code,validation-a,2,parameter,6,1.0,-0.02606840596869612,True
llama,continent_code,validation-a,3,knowledge,6,0.5,-0.020834058008707267,True
llama,continent_code,validation-a,3,object,6,1.0,-0.008015388353972716,False
llama,continent_code,validation-a,3,parameter,6,1.0,-0.026030543605202183,True
llama,continent_code,validation-a,4,knowledge,6,0.5,3.8562006542027134e-05,True
llama,continent_code,validation-a,4,object,6,1.0,-0.03645549846661804,False
llama,continent_code,validation-a,4,parameter,6,1.0,-0.020704769605951395,True
llama,continent_code,validation-a,5,knowledge,6,0.5,-0.020711834797718136,True
llama,continent_code,validation-a,5,object,6,1.0,0.005231191484957283,False
llama,continent_code,validation-a,5,parameter,6,1.0,-0.005245436558955893,True
llama,continent_code,validation-a,6,knowledge,6,0.5,-0.01302440399445004,True
llama,continent_code,validation-a,6,object,6,1.0,-0.015682111590649583,False
llama,continent_code,validation-a,6,parameter,6,1.0,-0.015522373395773077,True
llama,continent_code,validation-a,7,knowledge,6,0.3333333333333333,-0.013037046119355484,True
llama,continent_code,validation-a,7,object,6,1.0,0.010415691583527103,False
llama,continent_code,validation-a,7,parameter,6,1.0,-0.005160414603854709,True
llama,continent_code,validation-a,8,knowledge,6,0.5,-0.020847824753218447,True
llama,continent_code,validation-a,8,object,6,1.0,-0.04943445805497504,False
llama,continent_code,validation-a,8,parameter,6,1.0,-0.010407700517286381,True
llama,continent_code,validation-a,9,knowledge,6,0.5,-0.013009116565323591,True
llama,continent_code,validation-a,9,object,6,0.6666666666666666,-0.012924999649233843,False
llama,continent_code,validation-a,9,parameter,6,1.0,-0.020824428673601382,True
llama,continent_code,validation-a,10,knowledge,6,0.5,-0.010485541326033854,True
llama,continent_code,validation-a,10,object,6,0.3333333333333333,-0.02604564334948615,False
llama,continent_code,validation-a,10,parameter,6,1.0,-0.028626793106089583,True
llama,continent_code,validation-a,11,knowledge,6,0.5,-0.005131254383210641,True
llama,continent_code,validation-a,11,object,6,0.0,-0.020672443829122734,False
llama,continent_code,validation-a,11,parameter,6,1.0,0.010245177632668856,True
llama,continent_code,validation-a,12,knowledge,6,1.0,0.007783544506385928,True
llama,continent_code,validation-a,12,object,6,0.6666666666666666,-0.028632086309774728,False
llama,continent_code,validation-a,12,parameter,6,1.0,0.007848022495788125,True
llama,continent_code,validation-a,13,knowledge,6,0.8333333333333334,0.05744909933635729,True
llama,continent_code,validation-a,13,object,6,0.6666666666666666,-0.015410425570432077,False
llama,continent_code,validation-a,13,parameter,6,1.0,0.04691876914519828,True
llama,continent_code,validation-a,14,knowledge,6,1.0,0.9037565490965941,True
llama,continent_code,validation-a,14,object,6,1.0,-0.049522115589828296,False
llama,continent_code,validation-a,14,parameter,6,1.0,0.005190683504679328,True
llama,continent_code,validation-a,15,knowledge,6,1.0,2.10439138100143,True
llama,continent_code,validation-a,15,object,6,1.0,-0.031279752789563034,True
llama,continent_code,validation-a,15,parameter,6,1.0,0.30214312628459083,True
llama,continent_code,validation-a,16,knowledge,6,1.0,2.9172401205541214,True
llama,continent_code,validation-a,16,object,6,1.0,-0.013132164073567766,True
llama,continent_code,validation-a,16,parameter,6,1.0,0.424898503748788,True
llama,continent_code,validation-a,17,knowledge,6,1.0,3.1488956886753385,True
llama,continent_code,validation-a,17,object,6,1.0,-0.0027184375468702164,False
llama,continent_code,validation-a,17,parameter,6,1.0,0.30505039430833375,True
llama,continent_code,validation-a,18,knowledge,6,1.0,2.758154222935066,True
llama,continent_code,validation-a,18,object,6,1.0,5.686759679216814e-05,False
llama,continent_code,validation-a,18,parameter,6,1.0,0.26328408466110886,True
llama,continent_code,validation-a,19,knowledge,6,1.0,3.14857743091405,True
llama,continent_code,validation-a,19,object,6,1.0,-0.018239214581475,False
llama,continent_code,validation-a,19,parameter,6,1.0,0.20353981380518843,True
llama,continent_code,validation-a,20,knowledge,6,1.0,3.3152588471027684,True
llama,continent_code,validation-a,20,object,6,0.6666666666666666,-0.02366755477639041,False
llama,continent_code,validation-a,20,parameter,6,1.0,0.18248894920035735,True
llama,continent_code,validation-a,21,knowledge,6,1.0,3.42463559812154,True
llama,continent_code,validation-a,21,object,6,0.6666666666666666,0.002589887317602309,False
llama,continent_code,validation-a,21,parameter,6,1.0,0.14332411725952926,True
llama,continent_code,validation-a,22,knowledge,6,1.0,3.8022000880580435,True
llama,continent_code,validation-a,22,object,6,0.6666666666666666,-0.013178901988718888,False
llama,continent_code,validation-a,22,parameter,6,1.0,0.2477453614803835,True
llama,continent_code,validation-a,23,knowledge,6,1.0,3.7869055526516604,True
llama,continent_code,validation-a,23,object,6,0.6666666666666666,-0.023406087614072625,False
llama,continent_code,validation-a,23,parameter,6,1.0,0.3232224393677825,True
llama,continent_code,validation-a,24,knowledge,6,1.0,3.802461919446614,True
llama,continent_code,validation-a,24,object,6,0.6666666666666666,-0.02881081035502575,False
llama,continent_code,validation-a,24,parameter,6,1.0,0.3647818133662592,True
llama,continent_code,validation-a,25,knowledge,6,1.0,3.888169249636803,True
llama,continent_code,validation-a,25,object,6,0.3333333333333333,-0.007813225398952758,False
llama,continent_code,validation-a,25,parameter,6,1.0,0.2994202062511704,True
llama,continent_code,validation-a,26,knowledge,6,1.0,4.195138928433683,True
llama,continent_code,validation-a,26,object,6,0.6666666666666666,0.0050361244875603,False
llama,continent_code,validation-a,26,parameter,6,1.0,0.2733942730810668,True
llama,continent_code,validation-a,27,knowledge,6,1.0,4.572761211680245,True
llama,continent_code,validation-a,27,object,6,0.3333333333333333,-0.028644845051682445,False
llama,continent_code,validation-a,27,parameter,6,1.0,-0.04931414970315017,True
llama,continent_code,validation-a,28,knowledge,6,1.0,8.783854106334426,True
llama,continent_code,validation-a,28,object,6,0.3333333333333333,-0.03645828833881145,False
llama,continent_code,validation-a,28,parameter,6,1.0,-0.1432292379710513,True
llama,continent_code,validation-b,1,knowledge,6,0.5,-0.005322495104034412,True
llama,continent_code,validation-b,1,object,6,1.0,-0.015629218000261364,False
llama,continent_code,validation-b,1,parameter,6,1.0,-0.010432008918542124,True
llama,continent_code,validation-b,2,knowledge,6,0.5,-0.010475459324879921,True
llama,continent_code,validation-b,2,object,6,1.0,-0.02594793848917713,False
llama,continent_code,validation-b,2,parameter,6,1.0,-0.005266561969013613,True
llama,continent_code,validation-b,3,knowledge,6,0.5,-0.020892262175038923,True
llama,continent_code,validation-b,3,object,6,1.0,-0.01574312502846927,False
llama,continent_code,validation-b,3,parameter,6,1.0,-6.483879345372135e-05,True
llama,continent_code,validation-b,4,knowledge,6,0.5,-0.010444831064281365,True
llama,continent_code,validation-b,4,object,6,1.0,-0.020834474782835365,False
llama,continent_code,validation-b,4,parameter,6,1.0,-0.02613766459398903,True
llama,continent_code,validation-b,5,knowledge,6,0.5,-0.015628202872600618,True
llama,continent_code,validation-b,5,object,6,1.0,9.891931919507168e-05,False
llama,continent_code,validation-b,5,parameter,6,1.0,-0.005210010689249126,True
llama,continent_code,validation-b,6,knowledge,6,0.3333333333333333,-0.010309026872164395,True
llama,continent_code,validation-b,6,object,6,1.0,5.751960695002736e-06,False
llama,continent_code,validation-b,6,parameter,6,1.0,-0.026048943723859946,True
llama,continent_code,validation-b,7,knowledge,6,0.3333333333333333,-0.005229678677703001,True
llama,continent_code,validation-b,7,object,6,1.0,-0.015668306145623017,False
llama,continent_code,validation-b,7,parameter,6,1.0,-0.005263389604200103,True
llama,continent_code,validation-b,8,knowledge,6,0.5,-0.010400292537572872,True
llama,continent_code,validation-b,8,object,6,0.6666666666666666,0.005177329335917117,False
llama,continent_code,validation-b,8,parameter,6,1.0,-0.005356600549627426,True
llama,continent_code,validation-b,9,knowledge,6,0.5,-0.0002158399314187891,True
llama,continent_code,validation-b,9,object,6,1.0,-0.005241427205570895,False
llama,continent_code,validation-b,9,parameter,6,1.0,-0.010388890435630554,True
llama,continent_code,validation-b,10,knowledge,6,0.6666666666666666,-0.02085080988338935,True
llama,continent_code,validation-b,10,object,6,0.0,0.01036437156502264,False
llama,continent_code,validation-b,10,parameter,6,1.0,-0.004972718857061409,True
llama,continent_code,validation-b,11,knowledge,6,0.6666666666666666,0.005192234076882111,True
llama,continent_code,validation-b,11,object,6,1.0,-0.03128649240109856,False
llama,continent_code,validation-b,11,parameter,6,1.0,1.5245721745789826e-05,True
llama,continent_code,validation-b,12,knowledge,6,0.6666666666666666,-8.290149708045647e-06,True
llama,continent_code,validation-b,12,object,6,1.0,-0.03130294393758959,False
llama,continent_code,validation-b,12,parameter,6,1.0,0.020628023443350685,True
llama,continent_code,validation-b,13,knowledge,6,0.6666666666666666,-0.01061012183345156,True
llama,continent_code,validation-b,13,object,6,1.0,-0.010476436787939747,False
llama,continent_code,validation-b,13,parameter,6,1.0,0.057332441753411935,True
llama,continent_code,validation-b,14,knowledge,6,0.8333333333333334,0.32808388228810753,True
llama,continent_code,validation-b,14,object,6,1.0,-0.036486045318270044,False
llama,continent_code,validation-b,14,parameter,6,1.0,0.1717296404128016,True
llama,continent_code,validation-b,15,knowledge,6,1.0,1.0575013543678626,True
llama,continent_code,validation-b,15,object,6,1.0,-0.026092711363465547,True
llama,continent_code,validation-b,15,parameter,6,1.0,0.2606283750747025,True
llama,continent_code,validation-b,16,knowledge,6,1.0,2.302691550917795,True
llama,continent_code,validation-b,16,object,6,1.0,-0.046762033475715725,False
llama,continent_code,validation-b,16,parameter,6,1.0,0.38611985156603623,True
llama,continent_code,validation-b,17,knowledge,6,1.0,2.734669284912949,True
llama,continent_code,validation-b,17,object,6,1.0,-0.010458370762535196,False
llama,continent_code,validation-b,17,parameter,6,1.0,0.25581341857014195,True
llama,continent_code,validation-b,18,knowledge,6,1.0,2.3883967770098025,True
llama,continent_code,validation-b,18,object,6,1.0,-0.005127386913045485,False
llama,continent_code,validation-b,18,parameter,6,1.0,0.2656611326146958,True
llama,continent_code,validation-b,19,knowledge,6,1.0,2.859671286330619,True
llama,continent_code,validation-b,19,object,6,1.0,-0.02097919616486858,False
llama,continent_code,validation-b,19,parameter,6,1.0,0.25012298543454864,True
llama,continent_code,validation-b,20,knowledge,6,1.0,2.8963134222464455,True
llama,continent_code,validation-b,20,object,6,1.0,4.184593005144774e-05,False
llama,continent_code,validation-b,20,parameter,6,1.0,0.17223744926498813,True
llama,continent_code,validation-b,21,knowledge,6,1.0,2.854389485265832,True
llama,continent_code,validation-b,21,object,6,1.0,0.0002626074186385576,False
llama,continent_code,validation-b,21,parameter,6,1.0,0.16699492284866818,True
llama,continent_code,validation-b,22,knowledge,6,1.0,3.2893768486807553,True
llama,continent_code,validation-b,22,object,6,0.6666666666666666,0.005027379833942783,False
llama,continent_code,validation-b,22,parameter,6,1.0,0.3389204179535833,True
llama,continent_code,validation-b,23,knowledge,6,1.0,3.3392682013964077,True
llama,continent_code,validation-b,23,object,6,1.0,-0.015591454824971152,False
llama,continent_code,validation-b,23,parameter,6,1.0,0.3073884119163874,True
llama,continent_code,validation-b,24,knowledge,6,1.0,3.3728527035858256,True
llama,continent_code,validation-b,24,object,6,0.6666666666666666,5.171854960888539e-06,False
llama,continent_code,validation-b,24,parameter,6,1.0,0.3803757739008991,True
llama,continent_code,validation-b,25,knowledge,6,1.0,3.422327275599249,True
llama,continent_code,validation-b,25,object,6,0.6666666666666666,0.010393360582990377,False
llama,continent_code,validation-b,25,parameter,6,1.0,0.28678871775415854,True
llama,continent_code,validation-b,26,knowledge,6,1.0,3.5209274803855806,True
llama,continent_code,validation-b,26,object,6,0.6666666666666666,3.414297589188209e-05,False
llama,continent_code,validation-b,26,parameter,6,1.0,0.24476229762634222,True
llama,continent_code,validation-b,27,knowledge,6,1.0,4.21883327907138,True
llama,continent_code,validation-b,27,object,6,0.6666666666666666,-9.648128070693929e-06,False
llama,continent_code,validation-b,27,parameter,6,1.0,0.002563827581676982,True
llama,continent_code,validation-b,28,knowledge,6,1.0,8.19010426348541,True
llama,continent_code,validation-b,28,object,6,0.6666666666666666,0.020833404815978916,False
llama,continent_code,validation-b,28,parameter,6,1.0,-0.18749994418370383,True
llama,continent_noun,selection,1,knowledge,6,0.5,-0.020833260222085908,True
llama,continent_noun,selection,1,object,6,1.0,-0.02083335657274195,False
llama,continent_noun,selection,1,parameter,6,1.0,-0.06249985329971726,True
llama,continent_noun,selection,2,knowledge,6,0.3333333333333333,-0.020833326765568927,True
llama,continent_noun,selection,2,object,6,1.0,0.020833297462862294,False
llama,continent_noun,selection,2,parameter,6,1.0,-0.041666937676685244,True
llama,continent_noun,selection,3,knowledge,6,0.3333333333333333,-0.06250007859974478,True
llama,continent_noun,selection,3,object,6,1.0,-0.10416642347991001,False
llama,continent_noun,selection,3,parameter,6,1.0,-0.02083364166901447,True
llama,continent_noun,selection,4,knowledge,6,0.5,-0.041666822896028556,True
llama,continent_noun,selection,4,object,6,1.0,-0.041666568380605895,False
llama,continent_noun,selection,4,parameter,6,1.0,-0.020833424923087783,True
llama,continent_noun,selection,5,knowledge,6,0.5,-0.02083341370356114,True
llama,continent_noun,selection,5,object,6,0.3333333333333333,0.020833230851470333,False
llama,continent_noun,selection,5,parameter,6,1.0,-0.041666721275153876,True
llama,continent_noun,selection,6,knowledge,6,0.3333333333333333,-0.041666779783554375,True
llama,continent_noun,selection,6,object,6,0.6666666666666666,-0.04166678070275035,False
llama,continent_noun,selection,6,parameter,6,1.0,-0.020833450898256466,True
llama,continent_noun,selection,7,knowledge,6,0.3333333333333333,-0.020833367147133686,True
llama,continent_noun,selection,7,object,6,1.0,-0.0416666640182181,False
llama,continent_noun,selection,7,parameter,6,1.0,-0.06250004260800779,True
llama,continent_noun,selection,8,knowledge,6,0.3333333333333333,-0.041666589146188926,True
llama,continent_noun,selection,8,object,6,0.3333333333333333,1.3682195761088867e-07,False
llama,continent_noun,selection,8,parameter,6,1.0,-0.04166693854494952,True
llama,continent_noun,selection,9,knowledge,6,0.5,-0.04166689584235428,True
llama,continent_noun,selection,9,object,6,0.3333333333333333,6.197418164766155e-08,False
llama,continent_noun,selection,9,parameter,6,1.0,-0.04166676100188245,True
llama,continent_noun,selection,10,knowledge,6,0.3333333333333333,-0.02083352280169493,True
llama,continent_noun,selection,10,object,6,0.6666666666666666,-0.041666858737395764,False
llama,continent_noun,selection,10,parameter,6,1.0,-0.02083350636530667,True
llama,continent_noun,selection,11,knowledge,6,0.6666666666666666,-1.1810334399342537e-07,True
llama,continent_noun,selection,11,object,6,0.6666666666666666,-0.020833390296805494,False
llama,continent_noun,selection,11,parameter,6,1.0,-0.04166686235839734,True
llama,continent_noun,selection,12,knowledge,6,0.6666666666666666,-0.0833331108854812,True
llama,continent_noun,selection,12,object,6,0.3333333333333333,-0.06249993181942652,False
llama,continent_noun,selection,12,parameter,6,1.0,-0.04166668026300613,True
llama,continent_noun,selection,13,knowledge,6,0.6666666666666666,-0.062499995709610325,True
llama,continent_noun,selection,13,object,6,0.3333333333333333,-0.020833439795145143,False
llama,continent_noun,selection,13,parameter,6,1.0,0.02083319545878718,True
llama,continent_noun,selection,14,knowledge,6,0.8333333333333334,0.10416650612508722,True
llama,continent_noun,selection,14,object,6,1.0,2.767216453064547e-07,False
llama,continent_noun,selection,14,parameter,6,1.0,-0.10416697634839994,True
llama,continent_noun,selection,15,knowledge,6,1.0,0.43749995966451627,True
llama,continent_noun,selection,15,object,6,0.6666666666666666,-0.02083344125761262,True
llama,continent_noun,selection,15,parameter,6,1.0,0.18750028281889775,True
llama,continent_noun,selection,16,knowledge,6,0.8333333333333334,1.0833331256023182,True
llama,continent_noun,selection,16,object,6,1.0,0.08333328347362114,False
llama,continent_noun,selection,16,parameter,6,1.0,-0.04166661349639374,True
llama,continent_noun,selection,17,knowledge,6,0.8333333333333334,1.249999914665144,True
llama,continent_noun,selection,17,object,6,1.0,0.02083325874506651,False
llama,continent_noun,selection,17,parameter,6,1.0,0.020833304430804375,True
llama,continent_noun,selection,18,knowledge,6,0.8333333333333334,1.2499997825289029,True
llama,continent_noun,selection,18,object,6,1.0,-1.3914056277292142e-07,False
llama,continent_noun,selection,18,parameter,6,1.0,-0.0416667782337754,True
llama,continent_noun,selection,19,knowledge,6,1.0,1.5416665431500103,True
llama,continent_noun,selection,19,object,6,1.0,-0.020833469798769027,False
llama,continent_noun,selection,19,parameter,6,1.0,-0.02083354432155224,True
llama,continent_noun,selection,20,knowledge,6,1.0,1.6666665687735076,True
llama,continent_noun,selection,20,object,6,1.0,-0.04166669160622405,False
llama,continent_noun,selection,20,parameter,6,1.0,-0.02083342517289566,True
llama,continent_noun,selection,21,knowledge,6,1.0,1.8958332508118474,True
llama,continent_noun,selection,21,object,6,0.6666666666666666,0.020833593031663135,False
llama,continent_noun,selection,21,parameter,6,1.0,0.10416653615538964,True
llama,continent_noun,selection,22,knowledge,6,1.0,3.0208333018163103,True
llama,continent_noun,selection,22,object,6,0.6666666666666666,-0.020833301374902174,False
llama,continent_noun,selection,22,parameter,6,1.0,-0.04166691411955979,True
llama,continent_noun,selection,23,knowledge,6,1.0,3.8124999310093695,True
llama,continent_noun,selection,23,object,6,0.6666666666666666,-0.02083322648347045,False
llama,continent_noun,selection,23,parameter,6,1.0,-0.020833219125051983,True
llama,continent_noun,selection,24,knowledge,6,1.0,4.062500070576789,True
llama,continent_noun,selection,24,object,6,0.6666666666666666,-0.020833553266129453,False
llama,continent_noun,selection,24,parameter,6,1.0,0.041666901757707805,True
llama,continent_noun,selection,25,knowledge,6,1.0,4.354166568967533,True
llama,continent_noun,selection,25,object,6,1.0,-0.04166680162597913,False
llama,continent_noun,selection,25,parameter,6,1.0,-0.020833457046440657,True
llama,continent_noun,selection,26,knowledge,6,1.0,5.302083349291934,True
llama,continent_noun,selection,26,object,6,0.6666666666666666,-0.0625000974808548,False
llama,continent_noun,selection,26,parameter,6,1.0,0.02083324009678715,True
llama,continent_noun,selection,27,knowledge,6,1.0,6.791666731272319,True
llama,continent_noun,selection,27,object,6,0.3333333333333333,-0.041666899737416926,False
llama,continent_noun,selection,27,parameter,6,1.0,-0.08333360087029482,True
llama,continent_noun,selection,28,knowledge,6,1.0,14.895833240860762,True
llama,continent_noun,selection,28,object,6,0.6666666666666666,-0.020833413752067525,False
llama,continent_noun,selection,28,parameter,6,1.0,-0.10416691371210618,True
llama,continent_noun,validation-a,1,knowledge,6,0.3333333333333333,1.935428978541709e-07,True
llama,continent_noun,validation-a,1,object,6,1.0,-0.04166671780937274,False
llama,continent_noun,validation-a,1,parameter,6,1.0,-0.041666376979264896,True
llama,continent_noun,validation-a,2,knowledge,6,0.5,-0.06249986998591339,True
llama,continent_noun,validation-a,2,object,6,1.0,-0.04166685781819979,False
llama,continent_noun,validation-a,2,parameter,6,1.0,-0.020833194360117584,True
llama,continent_noun,validation-a,3,knowledge,6,0.5,9.873474482446909e-08,True
llama,continent_noun,validation-a,3,object,6,1.0,-0.020833580327841144,False
llama,continent_noun,validation-a,3,parameter,6,1.0,-0.020833271907273833,True
llama,continent_noun,validation-a,4,knowledge,6,0.5,-4.288449417799711e-08,True
llama,continent_noun,validation-a,4,object,6,1.0,-0.020833330616975825,False
llama,continent_noun,validation-a,4,parameter,6,1.0,-0.020833254500757903,True
llama,continent_noun,validation-a,5,knowledge,6,0.5,-0.0208333272166783,True
llama,continent_noun,validation-a,5,object,6,1.0,0.02083343276171945,False
llama,continent_noun,validation-a,5,parameter,6,1.0,-0.06250009840490142,True
llama,continent_noun,validation-a,6,knowledge,6,0.5,-0.020833402869660254,True
llama,continent_noun,validation-a,6,object,6,0.6666666666666666,-0.04166620006920614,False
llama,continent_noun,validation-a,6,parameter,6,1.0,-0.02083373077766737,True
llama,continent_noun,validation-a,7,knowledge,6,0.3333333333333333,-1.7027681072553e-07,True
llama,continent_noun,validation-a,7,object,6,0.3333333333333333,-0.020833214846788906,False
llama,continent_noun,validation-a,7,parameter,6,1.0,-0.03124982195246654,True
llama,continent_noun,validation-a,8,knowledge,6,0.5,-0.01041688806678091,True
llama,continent_noun,validation-a,8,object,6,0.0,-0.02083362242168126,False
llama,continent_noun,validation-a,8,parameter,6,1.0,-0.06250005291318908,True
llama,continent_noun,validation-a,9,knowledge,6,0.5,0.020833233548425294,True
llama,continent_noun,validation-a,9,object,6,0.6666666666666666,-0.02083363245522681,False
llama,continent_noun,validation-a,9,parameter,6,1.0,-0.052083193632521826,True
llama,continent_noun,validation-a,10,knowledge,6,0.5,5.711384195213517e-08,True
llama,continent_noun,validation-a,10,object,6,1.0,-0.020833249223263312,False
llama,continent_noun,validation-a,10,parameter,6,1.0,-0.06250000295403879,True
llama,continent_noun,validation-a,11,knowledge,6,0.5,-0.02083337688721561,True
llama,continent_noun,validation-a,11,object,6,0.3333333333333333,-0.06250026574950121,False
llama,continent_noun,validation-a,11,parameter,6,1.0,1.7467148912680974e-07,True
llama,continent_noun,validation-a,12,knowledge,6,0.6666666666666666,-0.06250007745741945,True
llama,continent_noun,validation-a,12,object,6,0.6666666666666666,-2.3331085685640574e-07,False
llama,continent_noun,validation-a,12,parameter,6,1.0,-1.7426646081730723e-07,True
llama,continent_noun,validation-a,13,knowledge,6,0.8333333333333334,-0.0625001181664023,True
llama,continent_noun,validation-a,13,object,6,1.0,-0.04166655939479824,False
llama,continent_noun,validation-a,13,parameter,6,1.0,-2.9966273965934914e-07,True
llama,continent_noun,validation-a,14,knowledge,6,1.0,0.0833331692313853,True
llama,continent_noun,validation-a,14,object,6,1.0,-0.08333332414622419,False
llama,continent_noun,validation-a,14,parameter,6,1.0,0.02083341940791191,True
llama,continent_noun,validation-a,15,knowledge,6,1.0,0.624999910275316,True
llama,continent_noun,validation-a,15,object,6,1.0,-0.020833521496873193,True
llama,continent_noun,validation-a,15,parameter,6,1.0,0.15625003305467544,True
llama,continent_noun,validation-a,16,knowledge,6,1.0,0.729166575576528,True
llama,continent_noun,validation-a,16,object,6,1.0,0.04166668974842954,True
llama,continent_noun,validation-a,16,parameter,6,1.0,-0.04166657986691765,True
llama,continent_noun,validation-a,17,knowledge,6,1.0,0.7500002450736549,True
llama,continent_noun,validation-a,17,object,6,1.0,0.0624999258555666,False
llama,continent_noun,validation-a,17,parameter,6,1.0,0.020833349415624987,True
llama,continent_noun,validation-a,18,knowledge,6,1.0,0.7083334479248151,True
llama,continent_noun,validation-a,18,object,6,1.0,-0.0416668577187617,False
llama,continent_noun,validation-a,18,parameter,6,1.0,-9.412421302090745e-08,True
llama,continent_noun,validation-a,19,knowledge,6,1.0,0.95833335781208,True
llama,continent_noun,validation-a,19,object,6,1.0,0.03124962777898569,False
llama,continent_noun,validation-a,19,parameter,6,1.0,-0.020833373722174045,True
llama,continent_noun,validation-a,20,knowledge,6,1.0,1.104166722347145,True
llama,continent_noun,validation-a,20,object,6,1.0,-0.0104166509602995,False
llama,continent_noun,validation-a,20,parameter,6,1.0,0.04166664399478274,True
llama,continent_noun,validation-a,21,knowledge,6,1.0,1.4166666153420617,True
llama,continent_noun,validation-a,21,object,6,1.0,-0.06250031009646288,False
llama,continent_noun,validation-a,21,parameter,6,1.0,0.06250000322567455,True
llama,continent_noun,validation-a,22,knowledge,6,1.0,2.6874999506132253,True
llama,continent_noun,validation-a,22,object,6,1.0,-0.06250008887824757,False
llama,continent_noun,validation-a,22,parameter,6,1.0,-0.04166674953254794,True
llama,continent_noun,validation-a,23,knowledge,6,1.0,3.145833297923673,True
llama,continent_noun,validation-a,23,object,6,1.0,-0.08333342527960971,False
llama,continent_noun,validation-a,23,parameter,6,1.0,-0.031250224536051974,True
llama,continent_noun,validation-a,24,knowledge,6,1.0,4.04166675171776,True
llama,continent_noun,validation-a,24,object,6,1.0,-0.04166663040571923,False
llama,continent_noun,validation-a,24,parameter,6,1.0,1.1542821691523653e-07,True
llama,continent_noun,validation-a,25,knowledge,6,1.0,4.624999799256329,True
llama,continent_noun,validation-a,25,object,6,1.0,-0.020833581145173714,False
llama,continent_noun,validation-a,25,parameter,6,1.0,-0.02083327639653968,True
llama,continent_noun,validation-a,26,knowledge,6,1.0,5.479166661161192,True
llama,continent_noun,validation-a,26,object,6,1.0,-0.020833324277191426,False
llama,continent_noun,validation-a,26,parameter,6,1.0,-0.020833408314501867,True
llama,continent_noun,validation-a,27,knowledge,6,1.0,7.406249996997454,True
llama,continent_noun,validation-a,27,object,6,1.0,-0.041666751099304136,False
llama,continent_noun,validation-a,27,parameter,6,1.0,-0.08333321703927746,True
llama,continent_noun,validation-a,28,knowledge,6,1.0,16.34375030603648,True
llama,continent_noun,validation-a,28,object,6,1.0,-0.04166664529717916,False
llama,continent_noun,validation-a,28,parameter,6,1.0,-0.06250006763245135,True
llama,continent_noun,validation-b,1,knowledge,6,0.5,0.020833217931794934,True
llama,continent_noun,validation-b,1,object,6,1.0,-0.020833104220704016,False
llama,continent_noun,validation-b,1,parameter,6,1.0,-0.041666623505686104,True
llama,continent_noun,validation-b,2,knowledge,6,0.6666666666666666,-0.03124981887473647,True
llama,continent_noun,validation-b,2,object,6,1.0,0.020833149889464643,False
llama,continent_noun,validation-b,2,parameter,6,1.0,2.013014942237046e-09,True
llama,continent_noun,validation-b,3,knowledge,6,0.6666666666666666,-0.04166651470344126,True
llama,continent_noun,validation-b,3,object,6,1.0,1.9782601157203317e-07,False
llama,continent_noun,validation-b,3,parameter,6,1.0,-1.1432954732243372e-08,True
llama,continent_noun,validation-b,4,knowledge,6,0.5,-2.1461892174556851e-07,True
llama,continent_noun,validation-b,4,object,6,1.0,-0.010416844527450547,False
llama,continent_noun,validation-b,4,parameter,6,1.0,0.010416403720834452,True
llama,continent_noun,validation-b,5,knowledge,6,0.5,-0.020833302194660064,True
llama,continent_noun,validation-b,5,object,6,1.0,-0.031250042833562475,False
llama,continent_noun,validation-b,5,parameter,6,1.0,-0.06250002038965854,True
llama,continent_noun,validation-b,6,knowledge,6,0.3333333333333333,-0.04166650538779019,True
llama,continent_noun,validation-b,6,object,6,1.0,-0.03124984848788396,False
llama,continent_noun,validation-b,6,parameter,6,1.0,-0.031250218737113755,True
llama,continent_noun,validation-b,7,knowledge,6,0.6666666666666666,-0.05208331789860191,True
llama,continent_noun,validation-b,7,object,6,1.0,-0.052083295682678,False
llama,continent_noun,validation-b,7,parameter,6,1.0,-0.04166676759632537,True
llama,continent_noun,validation-b,8,knowledge,6,0.3333333333333333,0.010416664685180876,True
llama,continent_noun,validation-b,8,object,6,1.0,-0.03125037954062767,False
llama,continent_noun,validation-b,8,parameter,6,1.0,-0.01041655495403878,True
llama,continent_noun,validation-b,9,knowledge,6,0.5,-4.093938816424059e-09,True
llama,continent_noun,validation-b,9,object,6,1.0,-0.0416666055728759,False
llama,continent_noun,validation-b,9,parameter,6,1.0,-0.010416654683164477,True
llama,continent_noun,validation-b,10,knowledge,6,0.5,0.020833238784689456,True
llama,continent_noun,validation-b,10,object,6,1.0,-0.010416781294528239,False
llama,continent_noun,validation-b,10,parameter,6,1.0,-0.020833644300485808,True
llama,continent_noun,validation-b,11,knowledge,6,0.3333333333333333,-0.020833689253777266,True
llama,continent_noun,validation-b,11,object,6,1.0,-0.03125011362377942,False
llama,continent_noun,validation-b,11,parameter,6,1.0,-0.041666789458152685,True
llama,continent_noun,validation-b,12,knowledge,6,0.5,-0.06250012807383123,True
llama,continent_noun,validation-b,12,object,6,1.0,0.020833377770031802,False
llama,continent_noun,validation-b,12,parameter,6,1.0,-0.010416571101814043,True
llama,continent_noun,validation-b,13,knowledge,6,0.6666666666666666,-0.052083283965960916,True
llama,continent_noun,validation-b,13,object,6,1.0,-0.05208321607400042,False
llama,continent_noun,validation-b,13,parameter,6,1.0,3.2825482776388526e-07,True
llama,continent_noun,validation-b,14,knowledge,6,0.8333333333333334,0.03125003715103958,True
llama,continent_noun,validation-b,14,object,6,1.0,-0.04166674991332305,False
llama,continent_noun,validation-b,14,parameter,6,1.0,-0.04166697610344272,True
llama,continent_noun,validation-b,15,knowledge,6,0.6666666666666666,0.39583358384940465,True
llama,continent_noun,validation-b,15,object,6,1.0,-0.010416451118847661,True
llama,continent_noun,validation-b,15,parameter,6,1.0,0.05208353246174132,True
llama,continent_noun,validation-b,16,knowledge,6,1.0,0.6666664913936984,True
llama,continent_noun,validation-b,16,object,6,1.0,0.06249987506210648,False
llama,continent_noun,validation-b,16,parameter,6,1.0,-0.06249998308582387,True
llama,continent_noun,validation-b,17,knowledge,6,1.0,0.8333334379227988,True
llama,continent_noun,validation-b,17,object,6,1.0,0.010416445353863907,False
llama,continent_noun,validation-b,17,parameter,6,1.0,-0.020833316867841255,True
llama,continent_noun,validation-b,18,knowledge,6,1.0,0.822916718214401,True
llama,continent_noun,validation-b,18,object,6,1.0,0.01041653273083891,False
llama,continent_noun,validation-b,18,parameter,6,1.0,-0.07291653121016377,True
llama,continent_noun,validation-b,19,knowledge,6,1.0,1.3020831702645712,True
llama,continent_noun,validation-b,19,object,6,1.0,-0.031249808414334744,False
llama,continent_noun,validation-b,19,parameter,6,1.0,-0.04166683919902425,True
llama,continent_noun,validation-b,20,knowledge,6,1.0,1.5104164256626973,True
llama,continent_noun,validation-b,20,object,6,1.0,-0.08333348380741275,False
llama,continent_noun,validation-b,20,parameter,6,1.0,-0.08333358991755327,True
llama,continent_noun,validation-b,21,knowledge,6,1.0,1.5729163728974527,True
llama,continent_noun,validation-b,21,object,6,1.0,-0.062499775405740365,False
llama,continent_noun,validation-b,21,parameter,6,1.0,8.584902388975024e-08,True
llama,continent_noun,validation-b,22,knowledge,6,1.0,3.0833330963675207,True
llama,continent_noun,validation-b,22,object,6,1.0,-0.08333334720373387,False
llama,continent_noun,validation-b,22,parameter,6,1.0,-0.04166690138663398,True
llama,continent_noun,validation-b,23,knowledge,6,1.0,4.0104166411862625,True
llama,continent_noun,validation-b,23,object,6,1.0,-0.07291653697029687,False
llama,continent_noun,validation-b,23,parameter,6,1.0,-0.062499946284030244,True
llama,continent_noun,validation-b,24,knowledge,6,1.0,4.718750197202705,True
llama,continent_noun,validation-b,24,object,6,0.6666666666666666,-0.06250028092229817,False
llama,continent_noun,validation-b,24,parameter,6,1.0,0.041666699648582536,True
llama,continent_noun,validation-b,25,knowledge,6,1.0,5.052083386993521,True
llama,continent_noun,validation-b,25,object,6,1.0,-0.052083294622813504,False
llama,continent_noun,validation-b,25,parameter,6,1.0,0.010416444483174317,True
llama,continent_noun,validation-b,26,knowledge,6,1.0,6.010416790430706,True
llama,continent_noun,validation-b,26,object,6,0.6666666666666666,-0.010416849489653643,False
llama,continent_noun,validation-b,26,parameter,6,1.0,-1.3179427089948792e-07,True
llama,continent_noun,validation-b,27,knowledge,6,1.0,7.541666624354548,True
llama,continent_noun,validation-b,27,object,6,0.6666666666666666,1.0538982072455516e-07,False
llama,continent_noun,validation-b,27,parameter,6,1.0,-0.01041666563348069,True
llama,continent_noun,validation-b,28,knowledge,6,1.0,15.979166518858012,True
llama,continent_noun,validation-b,28,object,6,0.3333333333333333,-9.93410746025214e-09,False
llama,continent_noun,validation-b,28,parameter,6,0.6666666666666666,-0.04166691128436165,True
qwen,continent_adjective,selection,1,knowledge,6,0.5,0.010083256757430567,True
qwen,continent_adjective,selection,1,object,6,1.0,-0.09352496726436735,False
qwen,continent_adjective,selection,1,parameter,6,1.0,-0.0624657021107898,True
qwen,continent_adjective,selection,2,knowledge,6,0.6666666666666666,-0.12454464556023007,True
qwen,continent_adjective,selection,2,object,6,1.0,-0.11463940254170286,False
qwen,continent_adjective,selection,2,parameter,6,1.0,-0.08331308838622202,True
qwen,continent_adjective,selection,3,knowledge,6,0.8333333333333334,-0.13491129325124498,True
qwen,continent_adjective,selection,3,object,6,1.0,-0.06241036016098652,False
qwen,continent_adjective,selection,3,parameter,6,1.0,-0.09369005057436652,True
qwen,continent_adjective,selection,4,knowledge,6,0.5,-0.07297663351821863,True
qwen,continent_adjective,selection,4,object,6,1.0,-0.062032563233486826,False
qwen,continent_adjective,selection,4,parameter,6,1.0,-0.03108895878775305,True
qwen,continent_adjective,selection,5,knowledge,6,0.5,-0.03093631135574526,True
qwen,continent_adjective,selection,5,object,6,1.0,-0.10354396580063015,False
qwen,continent_adjective,selection,5,parameter,6,1.0,-0.020687499408571362,True
qwen,continent_adjective,selection,6,knowledge,6,0.6666666666666666,0.00021353194462865946,True
qwen,continent_adjective,selection,6,object,6,1.0,0.04172590827984854,False
qwen,continent_adjective,selection,6,parameter,6,1.0,0.021027737139585646,True
qwen,continent_adjective,selection,7,knowledge,6,0.6666666666666666,-0.04157891685223565,True
qwen,continent_adjective,selection,7,object,6,1.0,-0.08301238932963409,False
qwen,continent_adjective,selection,7,parameter,6,1.0,0.01003171462554538,True
qwen,continent_adjective,selection,8,knowledge,6,0.5,-0.12495854911189734,True
qwen,continent_adjective,selection,8,object,6,1.0,-0.09356536585726379,False
qwen,continent_adjective,selection,8,parameter,6,1.0,-0.04130494267640709,True
qwen,continent_adjective,selection,9,knowledge,6,0.5,-0.08340825647122092,True
qwen,continent_adjective,selection,9,object,6,1.0,-0.03148111017312516,False
qwen,continent_adjective,selection,9,parameter,6,1.0,-0.041739554498424994,True
qwen,continent_adjective,selection,10,knowledge,6,0.6666666666666666,-0.07220884324979929,True
qwen,continent_adjective,selection,10,object,6,1.0,0.02084733241410438,False
qwen,continent_adjective,selection,10,parameter,6,1.0,-0.062303513921648346,True
qwen,continent_adjective,selection,11,knowledge,6,0.5,-0.0002222259549640171,True
qwen,continent_adjective,selection,11,object,6,1.0,-0.031174136759849112,False
qwen,continent_adjective,selection,11,parameter,6,1.0,-0.031064756862195488,True
qwen,continent_adjective,selection,12,knowledge,6,0.5,-0.09349576051798181,True
qwen,continent_adjective,selection,12,object,6,1.0,-0.020608027237618863,False
qwen,continent_adjective,selection,12,parameter,6,1.0,-0.05207599373772117,True
qwen,continent_adjective,selection,13,knowledge,6,0.5,-0.021261240816481102,True
qwen,continent_adjective,selection,13,object,6,1.0,-0.051995937159584095,False
qwen,continent_adjective,selection,13,parameter,6,1.0,0.05224821991824058,True
qwen,continent_adjective,selection,14,knowledge,6,0.5,-0.03110839306946408,True
qwen,continent_adjective,selection,14,object,6,1.0,-0.010816060503704726,False
qwen,continent_adjective,selection,14,parameter,6,1.0,0.04166030752327288,True
qwen,continent_adjective,selection,15,knowledge,6,0.5,-0.11403332186925752,True
qwen,continent_adjective,selection,15,object,6,1.0,-0.04152338558197025,False
qwen,continent_adjective,selection,15,parameter,6,1.0,-0.09341119285326016,True
qwen,continent_adjective,selection,16,knowledge,6,0.6666666666666666,-0.06234089145936158,True
qwen,continent_adjective,selection,16,object,6,1.0,-0.042100278102848186,False
qwen,continent_adjective,selection,16,parameter,6,1.0,-0.051921260511657394,True
qwen,continent_adjective,selection,17,knowledge,6,0.5,-0.041059529001358896,True
qwen,continent_adjective,selection,17,object,6,1.0,-0.05206832199963903,False
qwen,continent_adjective,selection,17,parameter,6,1.0,-0.062295344716441534,True
qwen,continent_adjective,selection,18,knowledge,6,0.5,-0.07292082502938277,True
qwen,continent_adjective,selection,18,object,6,1.0,-0.041696942035410224,False
qwen,continent_adjective,selection,18,parameter,6,1.0,-0.05170263021881283,True
qwen,continent_adjective,selection,19,knowledge,6,0.5,-0.08306564203899806,True
qwen,continent_adjective,selection,19,object,6,1.0,3.999816290445324e-05,False
qwen,continent_adjective,selection,19,parameter,6,1.0,-0.08258772868678695,True
qwen,continent_adjective,selection,20,knowledge,6,0.5,-0.04150547031167899,True
qwen,continent_adjective,selection,20,object,6,1.0,-0.062411321380442544,False
qwen,continent_adjective,selection,20,parameter,6,1.0,-0.09359861462133523,True
qwen,continent_adjective,selection,21,knowledge,6,0.6666666666666666,-0.0520482963232259,True
qwen,continent_adjective,selection,21,object,6,0.6666666666666666,-0.10411014846857825,False
qwen,continent_adjective,selection,21,parameter,6,1.0,-0.05174829971423378,True
qwen,continent_adjective,selection,22,knowledge,6,0.3333333333333333,-0.10437942058081262,True
qwen,continent_adjective,selection,22,object,6,0.6666666666666666,-0.08330171547045968,False
qwen,continent_adjective,selection,22,parameter,6,1.0,0.02124778658626762,True
qwen,continent_adjective,selection,23,knowledge,6,0.8333333333333334,-0.031081592426460247,True
qwen,continent_adjective,selection,23,object,6,0.6666666666666666,-0.02097591489291517,False
qwen,continent_adjective,selection,23,parameter,6,1.0,0.0002950095829419297,True
qwen,continent_adjective,selection,24,knowledge,6,0.6666666666666666,-0.2183306669806484,True
qwen,continent_adjective,selection,24,object,6,1.0,-0.08310244111876368,False
qwen,continent_adjective,selection,24,parameter,6,1.0,-0.0518144423283194,True
qwen,continent_adjective,selection,25,knowledge,6,0.8333333333333334,-0.07235652780479995,True
qwen,continent_adjective,selection,25,object,6,0.6666666666666666,-0.12484469030943046,False
qwen,continent_adjective,selection,25,parameter,6,1.0,-0.052469267107300745,True
qwen,continent_adjective,selection,26,knowledge,6,0.6666666666666666,-0.1664174435935119,True
qwen,continent_adjective,selection,26,object,6,0.6666666666666666,-0.04166655879087718,False
qwen,continent_adjective,selection,26,parameter,6,1.0,-0.0004341448437206914,True
qwen,continent_adjective,selection,27,knowledge,6,0.8333333333333334,0.950627901637676,True
qwen,continent_adjective,selection,27,object,6,0.6666666666666666,0.041043796229762584,True
qwen,continent_adjective,selection,27,parameter,6,1.0,-0.12636605917236685,True
qwen,continent_adjective,selection,28,knowledge,6,1.0,2.8741694129253594,True
qwen,continent_adjective,selection,28,object,6,0.6666666666666666,0.07244673943197692,True
qwen,continent_adjective,selection,28,parameter,6,1.0,-0.10350331649542709,True
qwen,continent_adjective,selection,29,knowledge,6,1.0,2.8332795212484903,True
qwen,continent_adjective,selection,29,object,6,1.0,0.052006807224434695,True
qwen,continent_adjective,selection,29,parameter,6,1.0,-0.02909804835237159,True
qwen,continent_adjective,selection,30,knowledge,6,1.0,3.314574804833666,True
qwen,continent_adjective,selection,30,object,6,0.6666666666666666,0.07267049717484042,True
qwen,continent_adjective,selection,30,parameter,6,1.0,0.061537157555105665,True
qwen,continent_adjective,selection,31,knowledge,6,1.0,2.8806528303758325,True
qwen,continent_adjective,selection,31,object,6,0.6666666666666666,-0.04114038996575431,True
qwen,continent_adjective,selection,31,parameter,6,1.0,0.03384357921464698,True
qwen,continent_adjective,selection,32,knowledge,6,0.8333333333333334,3.691037483200773,True
qwen,continent_adjective,selection,32,object,6,1.0,0.11492977311951336,True
qwen,continent_adjective,selection,32,parameter,6,1.0,-0.1554038820638984,True
qwen,continent_adjective,selection,33,knowledge,6,0.8333333333333334,4.630126737055946,True
qwen,continent_adjective,selection,33,object,6,0.6666666666666666,-0.0312786743524877,False
qwen,continent_adjective,selection,33,parameter,6,1.0,-0.40682873751706217,True
qwen,continent_adjective,selection,34,knowledge,6,1.0,4.764051765807236,True
qwen,continent_adjective,selection,34,object,6,0.0,-0.12527769740698363,False
qwen,continent_adjective,selection,34,parameter,6,1.0,-0.3754811472026418,True
qwen,continent_adjective,selection,35,knowledge,6,1.0,5.111083212148429,True
qwen,continent_adjective,selection,35,object,6,0.0,-0.041693999953468605,False
qwen,continent_adjective,selection,35,parameter,6,1.0,-0.3747651089676106,True
qwen,continent_adjective,selection,36,knowledge,6,1.0,2.1211178264541863,True
qwen,continent_adjective,selection,36,object,6,0.0,-0.07298638441716321,False
qwen,continent_adjective,selection,36,parameter,6,1.0,-0.29163696700319025,True
qwen,continent_adjective,validation-a,1,knowledge,6,0.5,-0.019622047343545997,True
qwen,continent_adjective,validation-a,1,object,6,1.0,-0.06249676698833658,False
qwen,continent_adjective,validation-a,1,parameter,6,1.0,4.36849112096134e-05,True
qwen,continent_adjective,validation-a,2,knowledge,6,0.5,-0.04132849363524353,True
qwen,continent_adjective,validation-a,2,object,6,1.0,-0.11442468013441005,False
qwen,continent_adjective,validation-a,2,parameter,6,1.0,-0.041581073584438855,True
qwen,continent_adjective,validation-a,3,knowledge,6,0.3333333333333333,-0.09354029605242431,True
qwen,continent_adjective,validation-a,3,object,6,1.0,-0.06987335518291124,False
qwen,continent_adjective,validation-a,3,parameter,6,1.0,-0.029677349866688022,True
qwen,continent_adjective,validation-a,4,knowledge,6,0.3333333333333333,-0.0533851626539293,True
qwen,continent_adjective,validation-a,4,object,6,1.0,-0.032687935325498074,False
qwen,continent_adjective,validation-a,4,parameter,6,1.0,-0.010493441131454043,True
qwen,continent_adjective,validation-a,5,knowledge,6,0.3333333333333333,-0.1474150317423361,True
qwen,continent_adjective,validation-a,5,object,6,1.0,-0.07132790496893904,False
qwen,continent_adjective,validation-a,5,parameter,6,1.0,-0.08164916972899998,True
qwen,continent_adjective,validation-a,6,knowledge,6,0.3333333333333333,0.041776823307562466,True
qwen,continent_adjective,validation-a,6,object,6,1.0,-0.04166158429097777,False
qwen,continent_adjective,validation-a,6,parameter,6,1.0,-0.09250466331305537,True
qwen,continent_adjective,validation-a,7,knowledge,6,0.5,-0.04324637929846631,True
qwen,continent_adjective,validation-a,7,object,6,0.6666666666666666,-0.11476712463195327,False
qwen,continent_adjective,validation-a,7,parameter,6,1.0,-0.09505582005798867,True
qwen,continent_adjective,validation-a,8,knowledge,6,0.5,-0.07208219121643349,True
qwen,continent_adjective,validation-a,8,object,6,0.6666666666666666,-0.0522839118510016,False
qwen,continent_adjective,validation-a,8,parameter,6,1.0,-0.08635128881155651,True
qwen,continent_adjective,validation-a,9,knowledge,6,0.5,-0.10599979759350238,True
qwen,continent_adjective,validation-a,9,object,6,0.6666666666666666,-0.03865900365887379,False
qwen,continent_adjective,validation-a,9,parameter,6,1.0,-0.04166802927162887,True
qwen,continent_adjective,validation-a,10,knowledge,6,0.5,-0.05388329814195458,True
qwen,continent_adjective,validation-a,10,object,6,0.6666666666666666,-0.09521660970714645,False
qwen,continent_adjective,validation-a,10,parameter,6,1.0,-0.12806363868264725,True
qwen,continent_adjective,validation-a,11,knowledge,6,0.5,-0.052935059654790464,True
qwen,continent_adjective,validation-a,11,object,6,0.6666666666666666,-0.06590411654015801,False
qwen,continent_adjective,validation-a,11,parameter,6,1.0,-0.05326717637342426,True
qwen,continent_adjective,validation-a,12,knowledge,6,0.5,-0.00938942016803897,True
qwen,continent_adjective,validation-a,12,object,6,0.6666666666666666,-0.05351888548765753,False
qwen,continent_adjective,validation-a,12,parameter,6,1.0,-0.11458216696060694,True
qwen,continent_adjective,validation-a,13,knowledge,6,0.5,-0.08361259072387384,True
qwen,continent_adjective,validation-a,13,object,6,0.6666666666666666,-0.041679963481063474,False
qwen,continent_adjective,validation-a,13,parameter,6,1.0,-0.07151723930466385,True
qwen,continent_adjective,validation-a,14,knowledge,6,0.5,-0.11469204874640582,True
qwen,continent_adjective,validation-a,14,object,6,0.6666666666666666,-0.0445079365933528,False
qwen,continent_adjective,validation-a,14,parameter,6,1.0,-0.07315590923311295,True
qwen,continent_adjective,validation-a,15,knowledge,6,0.5,-0.08213097727502827,True
qwen,continent_adjective,validation-a,15,object,6,0.6666666666666666,0.030935607580621156,False
qwen,continent_adjective,validation-a,15,parameter,6,1.0,-0.12358872236037163,True
qwen,continent_adjective,validation-a,16,knowledge,6,0.5,-0.0521490664260682,True
qwen,continent_adjective,validation-a,16,object,6,1.0,-0.1129270067805237,False
qwen,continent_adjective,validation-a,16,parameter,6,1.0,-0.0745593679156021,True
qwen,continent_adjective,validation-a,17,knowledge,6,0.5,-0.05207799527761381,True
qwen,continent_adjective,validation-a,17,object,6,0.6666666666666666,-0.013304115627988722,False
qwen,continent_adjective,validation-a,17,parameter,6,1.0,-0.16524262164864467,True
qwen,continent_adjective,validation-a,18,knowledge,6,0.3333333333333333,-0.1055585313275363,True
qwen,continent_adjective,validation-a,18,object,6,1.0,-0.07159218555420921,False
qwen,continent_adjective,validation-a,18,parameter,6,1.0,0.0012980567917490263,True
qwen,continent_adjective,validation-a,19,knowledge,6,0.5,-0.07182379111831474,True
qwen,continent_adjective,validation-a,19,object,6,0.6666666666666666,-0.06380171235389298,False
qwen,continent_adjective,validation-a,19,parameter,6,1.0,-0.09259306597114877,True
qwen,continent_adjective,validation-a,20,knowledge,6,0.3333333333333333,-0.06270671900895763,True
qwen,continent_adjective,validation-a,20,object,6,1.0,-0.06983465618941409,False
qwen,continent_adjective,validation-a,20,parameter,6,1.0,-0.08481930929804093,True
qwen,continent_adjective,validation-a,21,knowledge,6,0.3333333333333333,-0.050916577025266946,True
qwen,continent_adjective,validation-a,21,object,6,1.0,0.010416475521424225,False
qwen,continent_adjective,validation-a,21,parameter,6,1.0,-0.011818316848765182,True
qwen,continent_adjective,validation-a,22,knowledge,6,0.5,-0.06272198721338403,True
qwen,continent_adjective,validation-a,22,object,6,0.3333333333333333,-0.03145445718750277,False
qwen,continent_adjective,validation-a,22,parameter,6,1.0,-0.061095621701573094,True
qwen,continent_adjective,validation-a,23,knowledge,6,0.8333333333333334,-0.051845000629252055,True
qwen,continent_adjective,validation-a,23,object,6,0.6666666666666666,-0.13417413716782298,False
qwen,continent_adjective,validation-a,23,parameter,6,1.0,-9.021482658987112e-06,True
qwen,continent_adjective,validation-a,24,knowledge,6,0.3333333333333333,-0.11270768989993485,True
qwen,continent_adjective,validation-a,24,object,6,0.6666666666666666,-0.03134592425260507,False
qwen,continent_adjective,validation-a,24,parameter,6,1.0,-0.1024802706817809,True
qwen,continent_adjective,validation-a,25,knowledge,6,0.6666666666666666,-0.029673066084266495,True
qwen,continent_adjective,validation-a,25,object,6,0.6666666666666666,-0.06392795482615081,False
qwen,continent_adjective,validation-a,25,parameter,6,1.0,0.06270201112821876,True
qwen,continent_adjective,validation-a,26,knowledge,6,0.6666666666666666,-0.16413273052827057,True
qwen,continent_adjective,validation-a,26,object,6,0.6666666666666666,-0.06393781750451429,False
qwen,continent_adjective,validation-a,26,parameter,6,1.0,-0.007942016356414186,True
qwen,continent_adjective,validation-a,27,knowledge,6,0.8333333333333334,1.2750498123307163,True
qwen,continent_adjective,validation-a,27,object,6,1.0,-0.04024192026705956,True
qwen,continent_adjective,validation-a,27,parameter,6,1.0,0.08670069529854155,True
qwen,continent_adjective,validation-a,28,knowledge,6,1.0,3.389970189014008,True
qwen,continent_adjective,validation-a,28,object,6,1.0,0.046539710718093374,True
qwen,continent_adjective,validation-a,28,parameter,6,1.0,0.26927517517236765,True
qwen,continent_adjective,validation-a,29,knowledge,6,1.0,3.2098190989569653,True
qwen,continent_adjective,validation-a,29,object,6,1.0,0.044951733246345306,True
qwen,continent_adjective,validation-a,29,parameter,6,1.0,0.25207875425003107,True
qwen,continent_adjective,validation-a,30,knowledge,6,1.0,3.645029502320426,True
qwen,continent_adjective,validation-a,30,object,6,1.0,0.06578062985791651,True
qwen,continent_adjective,validation-a,30,parameter,6,1.0,0.21704035492320864,True
qwen,continent_adjective,validation-a,31,knowledge,6,1.0,3.288864056871148,True
qwen,continent_adjective,validation-a,31,object,6,1.0,0.11784261403935639,True
qwen,continent_adjective,validation-a,31,parameter,6,1.0,0.46622778672360715,True
qwen,continent_adjective,validation-a,32,knowledge,6,1.0,4.341519482590239,True
qwen,continent_adjective,validation-a,32,object,6,1.0,0.07522492550106107,True
qwen,continent_adjective,validation-a,32,parameter,6,0.6666666666666666,-0.11517996111346446,True
qwen,continent_adjective,validation-a,33,knowledge,6,1.0,4.689576512371407,True
qwen,continent_adjective,validation-a,33,object,6,0.6666666666666666,-0.032411946849606466,False
qwen,continent_adjective,validation-a,33,parameter,6,0.6666666666666666,-0.2109981829909202,True
qwen,continent_adjective,validation-a,34,knowledge,6,1.0,5.871917630734458,True
qwen,continent_adjective,validation-a,34,object,6,0.3333333333333333,0.019405739413817475,False
qwen,continent_adjective,validation-a,34,parameter,6,0.6666666666666666,-0.37697244277948505,True
qwen,continent_adjective,validation-a,35,knowledge,6,1.0,5.82668750379211,True
qwen,continent_adjective,validation-a,35,object,6,0.6666666666666666,-0.0849173339453652,False
qwen,continent_adjective,validation-a,35,parameter,6,0.6666666666666666,-0.3254023895671783,True
qwen,continent_adjective,validation-a,36,knowledge,6,1.0,2.4693448493702213,True
qwen,continent_adjective,validation-a,36,object,6,0.0,-0.010525078262920338,False
qwen,continent_adjective,validation-a,36,parameter,6,0.6666666666666666,-0.19780983514647232,True
qwen,continent_adjective,validation-b,1,knowledge,6,0.6666666666666666,-0.04167199385381082,True
qwen,continent_adjective,validation-b,1,object,6,1.0,-0.052119937656243565,False
qwen,continent_adjective,validation-b,1,parameter,6,1.0,-0.08328265749878483,True
qwen,continent_adjective,validation-b,2,knowledge,6,0.6666666666666666,-0.020817891580804822,True
qwen,continent_adjective,validation-b,2,object,6,1.0,-0.04171423589051908,False
qwen,continent_adjective,validation-b,2,parameter,6,1.0,-0.08341756264364146,True
qwen,continent_adjective,validation-b,3,knowledge,6,0.6666666666666666,0.031201513508941996,True
qwen,continent_adjective,validation-b,3,object,6,1.0,-0.12491927331594374,False
qwen,continent_adjective,validation-b,3,parameter,6,1.0,-0.020884577194995778,True
qwen,continent_adjective,validation-b,4,knowledge,6,0.6666666666666666,-0.14584115470195988,True
qwen,continent_adjective,validation-b,4,object,6,1.0,-0.031232872572445555,False
qwen,continent_adjective,validation-b,4,parameter,6,1.0,0.041608425097175925,True
qwen,continent_adjective,validation-b,5,knowledge,6,0.5,-0.09370862200254729,True
qwen,continent_adjective,validation-b,5,object,6,1.0,-0.09367642645762923,False
qwen,continent_adjective,validation-b,5,parameter,6,1.0,-0.12492098511836502,True
qwen,continent_adjective,validation-b,6,knowledge,6,0.5,-0.06247179923226061,True
qwen,continent_adjective,validation-b,6,object,6,0.3333333333333333,-0.05201712020285261,False
qwen,continent_adjective,validation-b,6,parameter,6,1.0,-0.19780384978957954,True
qwen,continent_adjective,validation-b,7,knowledge,6,0.5,-0.09371169222041922,True
qwen,continent_adjective,validation-b,7,object,6,0.6666666666666666,-0.03122064721014794,False
qwen,continent_adjective,validation-b,7,parameter,6,1.0,-0.031219617225777554,True
qwen,continent_adjective,validation-b,8,knowledge,6,0.6666666666666666,-0.031259078289357,True
qwen,continent_adjective,validation-b,8,object,6,0.6666666666666666,-0.13538016478598064,False
qwen,continent_adjective,validation-b,8,parameter,6,1.0,3.559523842492848e-05,True
qwen,continent_adjective,validation-b,9,knowledge,6,0.5,-0.06241983045000173,True
qwen,continent_adjective,validation-b,9,object,6,0.6666666666666666,-0.1249605210879281,False
qwen,continent_adjective,validation-b,9,parameter,6,1.0,2.474430463432024e-05,True
qwen,continent_adjective,validation-b,10,knowledge,6,0.16666666666666666,0.04165013674863379,True
qwen,continent_adjective,validation-b,10,object,6,0.6666666666666666,-8.036176495807013e-06,False
qwen,continent_adjective,validation-b,10,parameter,6,1.0,-0.1354231867399752,True
qwen,continent_adjective,validation-b,11,knowledge,6,0.5,-0.062402670959954776,True
qwen,continent_adjective,validation-b,11,object,6,0.6666666666666666,-0.14575874659184745,False
qwen,continent_adjective,validation-b,11,parameter,6,1.0,-0.06253795091470238,True
qwen,continent_adjective,validation-b,12,knowledge,6,0.3333333333333333,-0.031310409552816054,True
qwen,continent_adjective,validation-b,12,object,6,0.6666666666666666,-0.031243492735181157,False
qwen,continent_adjective,validation-b,12,parameter,6,1.0,-0.05206228898881212,True
qwen,continent_adjective,validation-b,13,knowledge,6,0.5,-0.04167507488735585,True
qwen,continent_adjective,validation-b,13,object,6,0.6666666666666666,-1.8471168004907668e-05,False
qwen,continent_adjective,validation-b,13,parameter,6,1.0,-0.09374733102561095,True
qwen,continent_adjective,validation-b,14,knowledge,6,0.5,0.031198770227395773,True
qwen,continent_adjective,validation-b,14,object,6,1.0,-0.02081144086938972,False
qwen,continent_adjective,validation-b,14,parameter,6,1.0,-0.15623883076618011,True
qwen,continent_adjective,validation-b,15,knowledge,6,0.5,-0.031255157271137556,True
qwen,continent_adjective,validation-b,15,object,6,1.0,0.010414115905480987,False
qwen,continent_adjective,validation-b,15,parameter,6,1.0,-0.09372685520774364,True
qwen,continent_adjective,validation-b,16,knowledge,6,0.5,0.052023865638716416,True
qwen,continent_adjective,validation-b,16,object,6,1.0,-0.1040635547662229,False
qwen,continent_adjective,validation-b,16,parameter,6,1.0,0.041607799231769604,True
qwen,continent_adjective,validation-b,17,knowledge,6,0.3333333333333333,-0.04170035176764486,True
qwen,continent_adjective,validation-b,17,object,6,1.0,0.02080530737555364,False
qwen,continent_adjective,validation-b,17,parameter,6,1.0,-0.03123668467033743,True
qwen,continent_adjective,validation-b,18,knowledge,6,0.3333333333333333,-0.05206327660524342,True
qwen,continent_adjective,validation-b,18,object,6,1.0,-0.04175002738600142,False
qwen,continent_adjective,validation-b,18,parameter,6,1.0,-0.010411950415194346,True
qwen,continent_adjective,validation-b,19,knowledge,6,0.3333333333333333,-0.010408401191095134,True
qwen,continent_adjective,validation-b,19,object,6,1.0,-0.04169196628227686,False
qwen,continent_adjective,validation-b,19,parameter,6,1.0,-0.04164920933825063,True
qwen,continent_adjective,validation-b,20,knowledge,6,0.5,-0.1249135418786409,True
qwen,continent_adjective,validation-b,20,object,6,1.0,-0.07285933766979724,False
qwen,continent_adjective,validation-b,20,parameter,6,1.0,-0.08333638122265559,True
qwen,continent_adjective,validation-b,21,knowledge,6,0.3333333333333333,-0.08327214160817675,True
qwen,continent_adjective,validation-b,21,object,6,1.0,-0.09370562640871564,False
qwen,continent_adjective,validation-b,21,parameter,6,1.0,-0.07296245961799741,True
qwen,continent_adjective,validation-b,22,knowledge,6,0.5,-0.04174105313275807,True
qwen,continent_adjective,validation-b,22,object,6,0.6666666666666666,-0.020812018410651945,False
qwen,continent_adjective,validation-b,22,parameter,6,1.0,0.031215040438686024,True
qwen,continent_adjective,validation-b,23,knowledge,6,0.8333333333333334,-0.031257398397618395,True
qwen,continent_adjective,validation-b,23,object,6,0.6666666666666666,-0.05209972286199142,False
qwen,continent_adjective,validation-b,23,parameter,6,1.0,-0.041714622961687084,True
qwen,continent_adjective,validation-b,24,knowledge,6,0.5,-0.09376050108680072,True
qwen,continent_adjective,validation-b,24,object,6,1.0,0.010480921853930644,False
qwen,continent_adjective,validation-b,24,parameter,6,1.0,0.031100658804499894,True
qwen,continent_adjective,validation-b,25,knowledge,6,0.6666666666666666,-0.26030331496944353,True
qwen,continent_adjective,validation-b,25,object,6,0.6666666666666666,-0.03125791488332652,False
qwen,continent_adjective,validation-b,25,parameter,6,1.0,0.13550667332102267,True
qwen,continent_adjective,validation-b,26,knowledge,6,0.6666666666666666,-0.2186318169600175,True
qwen,continent_adjective,validation-b,26,object,6,0.6666666666666666,-0.09368014677659176,False
qwen,continent_adjective,validation-b,26,parameter,6,1.0,0.14569829716007612,True
qwen,continent_adjective,validation-b,27,knowledge,6,0.6666666666666666,1.1771701057106156,True
qwen,continent_adjective,validation-b,27,object,6,1.0,0.1457806993948907,True
qwen,continent_adjective,validation-b,27,parameter,6,1.0,0.15647145905169663,True
qwen,continent_adjective,validation-b,28,knowledge,6,0.8333333333333334,3.790200154131469,True
qwen,continent_adjective,validation-b,28,object,6,1.0,0.11461368603060387,True
qwen,continent_adjective,validation-b,28,parameter,6,1.0,-0.009957546970137315,True
qwen,continent_adjective,validation-b,29,knowledge,6,0.8333333333333334,3.7908674457466227,True
qwen,continent_adjective,validation-b,29,object,6,1.0,0.07291417149826884,True
qwen,continent_adjective,validation-b,29,parameter,6,1.0,0.041752862823500436,True
qwen,continent_adjective,validation-b,30,knowledge,6,0.8333333333333334,3.697643550072939,True
qwen,continent_adjective,validation-b,30,object,6,1.0,0.06252611683870175,True
qwen,continent_adjective,validation-b,30,parameter,6,1.0,0.031173270076881948,True
qwen,continent_adjective,validation-b,31,knowledge,6,0.8333333333333334,3.8127615668143444,True
qwen,continent_adjective,validation-b,31,object,6,1.0,0.04172640740337859,True
qwen,continent_adjective,validation-b,31,parameter,6,1.0,0.09386747974815535,True
qwen,continent_adjective,validation-b,32,knowledge,6,1.0,5.223331127487124,True
qwen,continent_adjective,validation-b,32,object,6,1.0,0.14578569961342208,True
qwen,continent_adjective,validation-b,32,parameter,6,1.0,-0.20805856817404825,True
qwen,continent_adjective,validation-b,33,knowledge,6,1.0,5.026140631300071,True
qwen,continent_adjective,validation-b,33,object,6,1.0,-0.02078482691509483,False
qwen,continent_adjective,validation-b,33,parameter,6,0.6666666666666666,-0.21858390002588143,True
qwen,continent_adjective,validation-b,34,knowledge,6,1.0,6.6252421966127795,True
qwen,continent_adjective,validation-b,34,object,6,0.3333333333333333,0.05206928384961884,False
qwen,continent_adjective,validation-b,34,parameter,6,0.6666666666666666,-0.28122513659074383,True
qwen,continent_adjective,validation-b,35,knowledge,6,1.0,5.926998879565986,True
qwen,continent_adjective,validation-b,35,object,6,0.6666666666666666,-0.052100400663145294,False
qwen,continent_adjective,validation-b,35,parameter,6,0.3333333333333333,-0.38544272976287175,True
qwen,continent_adjective,validation-b,36,knowledge,6,1.0,2.980079313495177,True
qwen,continent_adjective,validation-b,36,object,6,0.6666666666666666,-0.06250620306430696,False
qwen,continent_adjective,validation-b,36,parameter,6,0.6666666666666666,-0.25000523361328914,True
qwen,continent_code,selection,1,knowledge,6,0.6666666666666666,-0.03624130028817755,True
qwen,continent_code,selection,1,object,6,1.0,-0.06224979999325105,False
qwen,continent_code,selection,1,parameter,6,1.0,-0.031380263697466645,True
qwen,continent_code,selection,2,knowledge,6,0.6666666666666666,-0.07323688866403207,True
qwen,continent_code,selection,2,object,6,1.0,-0.07805915589165598,False
qwen,continent_code,selection,2,parameter,6,1.0,-0.11999185497079642,True
qwen,continent_code,selection,3,knowledge,6,0.6666666666666666,-0.06749079933228093,True
qwen,continent_code,selection,3,object,6,1.0,-0.005178237493481674,False
qwen,continent_code,selection,3,parameter,6,1.0,-0.08313868584683821,True
qwen,continent_code,selection,4,knowledge,6,0.5,-0.026038232074379643,True
qwen,continent_code,selection,4,object,6,1.0,-0.07790209052683869,False
qwen,continent_code,selection,4,parameter,6,1.0,-0.08873747192035353,True
qwen,continent_code,selection,5,knowledge,6,0.5,-0.08837008107977815,True
qwen,continent_code,selection,5,object,6,1.0,-0.05703644178386942,False
qwen,continent_code,selection,5,parameter,6,1.0,-0.08316390934290514,True
qwen,continent_code,selection,6,knowledge,6,0.6666666666666666,-0.04710937629267657,True
qwen,continent_code,selection,6,object,6,0.6666666666666666,-0.020828757755528688,False
qwen,continent_code,selection,6,parameter,6,1.0,-0.015766211591360012,True
qwen,continent_code,selection,7,knowledge,6,0.5,-0.015426018083672943,True
qwen,continent_code,selection,7,object,6,1.0,-0.09377078690777789,False
qwen,continent_code,selection,7,parameter,6,1.0,0.0002444204666195056,True
qwen,continent_code,selection,8,knowledge,6,0.3333333333333333,-0.0210492719489442,True
qwen,continent_code,selection,8,object,6,1.0,-0.025888113400422227,False
qwen,continent_code,selection,8,parameter,6,1.0,-0.09898899786061104,True
qwen,continent_code,selection,9,knowledge,6,0.6666666666666666,0.00527375128203289,True
qwen,continent_code,selection,9,object,6,1.0,-0.0052754500958229755,False
qwen,continent_code,selection,9,parameter,6,1.0,-0.0156449441119643,True
qwen,continent_code,selection,10,knowledge,6,0.3333333333333333,-0.010522913250402628,True
qwen,continent_code,selection,10,object,6,1.0,-0.05203993746169526,False
qwen,continent_code,selection,10,parameter,6,1.0,0.021247980707983064,True
qwen,continent_code,selection,11,knowledge,6,0.5,-0.08344112456903,True
qwen,continent_code,selection,11,object,6,1.0,-0.03635061860226566,False
qwen,continent_code,selection,11,parameter,6,1.0,-0.08310799524003205,True
qwen,continent_code,selection,12,knowledge,6,0.6666666666666666,-0.07318943319990485,True
qwen,continent_code,selection,12,object,6,1.0,-0.0731745015603309,False
qwen,continent_code,selection,12,parameter,6,1.0,-0.041892428208446596,True
qwen,continent_code,selection,13,knowledge,6,0.5,-0.020550096797975925,True
qwen,continent_code,selection,13,object,6,1.0,0.010187198215400414,False
qwen,continent_code,selection,13,parameter,6,1.0,0.026183894062493586,True
qwen,continent_code,selection,14,knowledge,6,0.5,-0.057193018464052635,True
qwen,continent_code,selection,14,object,6,1.0,-0.062420903113855765,False
qwen,continent_code,selection,14,parameter,6,1.0,-0.05180473378261278,True
qwen,continent_code,selection,15,knowledge,6,0.5,0.020651766467494777,True
qwen,continent_code,selection,15,object,6,1.0,-0.06232652442918152,False
qwen,continent_code,selection,15,parameter,6,1.0,-0.08309612430812288,True
qwen,continent_code,selection,16,knowledge,6,0.5,-0.01024571564246439,True
qwen,continent_code,selection,16,object,6,1.0,-0.08335445164055007,False
qwen,continent_code,selection,16,parameter,6,1.0,-0.06273337816941668,True
qwen,continent_code,selection,17,knowledge,6,0.3333333333333333,-0.06270871532918439,True
qwen,continent_code,selection,17,object,6,1.0,-0.021021488513288965,False
qwen,continent_code,selection,17,parameter,6,1.0,-0.015577968713415657,True
qwen,continent_code,selection,18,knowledge,6,0.3333333333333333,-0.031136876182131346,True
qwen,continent_code,selection,18,object,6,0.6666666666666666,-0.02604017374237818,False
qwen,continent_code,selection,18,parameter,6,1.0,-0.0572406074437879,True
qwen,continent_code,selection,19,knowledge,6,0.3333333333333333,-0.057239280485153664,True
qwen,continent_code,selection,19,object,6,1.0,-0.05223514429823221,False
qwen,continent_code,selection,19,parameter,6,1.0,-0.00010286200655210825,True
qwen,continent_code,selection,20,knowledge,6,0.6666666666666666,-0.08307820784591513,True
qwen,continent_code,selection,20,object,6,1.0,-0.04700515929713826,False
qwen,continent_code,selection,20,parameter,6,1.0,-0.12493683938188364,True
qwen,continent_code,selection,21,knowledge,6,0.6666666666666666,-0.10939234521803579,True
qwen,continent_code,selection,21,object,6,1.0,-0.06258038758889009,False
qwen,continent_code,selection,21,parameter,6,1.0,-0.15122816368989334,True
qwen,continent_code,selection,22,knowledge,6,0.5,-0.07797917485208927,True
qwen,continent_code,selection,22,object,6,1.0,-0.04701844683120271,False
qwen,continent_code,selection,22,parameter,6,1.0,-0.0938003871567048,True
qwen,continent_code,selection,23,knowledge,6,0.8333333333333334,0.03638537321824249,True
qwen,continent_code,selection,23,object,6,1.0,-0.05736528148668659,False
qwen,continent_code,selection,23,parameter,6,1.0,0.01572294237967261,True
qwen,continent_code,selection,24,knowledge,6,0.6666666666666666,-0.04652217683296557,True
qwen,continent_code,selection,24,object,6,0.6666666666666666,-0.06265648582613417,False
qwen,continent_code,selection,24,parameter,6,1.0,-0.29223430058791655,True
qwen,continent_code,selection,25,knowledge,6,0.6666666666666666,0.15140802265966613,True
qwen,continent_code,selection,25,object,6,0.3333333333333333,-0.04707234059825775,False
qwen,continent_code,selection,25,parameter,6,1.0,0.03183999958974937,True
qwen,continent_code,selection,26,knowledge,6,0.6666666666666666,0.13046751396934536,True
qwen,continent_code,selection,26,object,6,0.3333333333333333,-0.11450008190160568,False
qwen,continent_code,selection,26,parameter,6,1.0,-0.09857015074553979,True
qwen,continent_code,selection,27,knowledge,6,1.0,1.0261119181675913,True
qwen,continent_code,selection,27,object,6,0.6666666666666666,-0.09400762993038353,True
qwen,continent_code,selection,27,parameter,6,1.0,1.500789206078108,True
qwen,continent_code,selection,28,knowledge,6,1.0,2.1931027404224324,True
qwen,continent_code,selection,28,object,6,0.6666666666666666,-0.02107684378708541,True
qwen,continent_code,selection,28,parameter,6,1.0,1.1767563065807116,True
qwen,continent_code,selection,29,knowledge,6,1.0,2.6509489946450913,True
qwen,continent_code,selection,29,object,6,0.6666666666666666,0.07319218094472528,True
qwen,continent_code,selection,29,parameter,6,1.0,1.177326978392943,True
qwen,continent_code,selection,30,knowledge,6,1.0,3.635402036277507,True
qwen,continent_code,selection,30,object,6,0.6666666666666666,0.07806006890168266,True
qwen,continent_code,selection,30,parameter,6,1.0,1.057464304347884,True
qwen,continent_code,selection,31,knowledge,6,1.0,3.62957551502726,True
qwen,continent_code,selection,31,object,6,0.3333333333333333,0.020638456256108384,True
qwen,continent_code,selection,31,parameter,6,1.0,1.0366131603250703,True
qwen,continent_code,selection,32,knowledge,6,1.0,6.5989269061720535,True
qwen,continent_code,selection,32,object,6,0.3333333333333333,0.015591530503532638,True
qwen,continent_code,selection,32,parameter,6,1.0,0.9530794475432032,True
qwen,continent_code,selection,33,knowledge,6,1.0,8.103924891355902,True
qwen,continent_code,selection,33,object,6,0.0,0.005255981234474419,False
qwen,continent_code,selection,33,parameter,6,1.0,0.90108408108019,True
qwen,continent_code,selection,34,knowledge,6,1.0,9.218700754308554,True
qwen,continent_code,selection,34,object,6,0.0,-0.02083544104417001,False
qwen,continent_code,selection,34,parameter,6,1.0,-0.23948454002791192,True
qwen,continent_code,selection,35,knowledge,6,1.0,9.619775353245288,True
qwen,continent_code,selection,35,object,6,0.3333333333333333,-0.00010744376489431329,False
qwen,continent_code,selection,35,parameter,6,1.0,-0.09929568486807247,True
qwen,continent_code,selection,36,knowledge,6,1.0,5.0104168320041635,True
qwen,continent_code,selection,36,object,6,0.3333333333333333,-0.020833367615172918,False
qwen,continent_code,selection,36,parameter,6,1.0,-0.015624850144680152,True
qwen,continent_code,validation-a,1,knowledge,6,0.5,-0.06751812189704272,True
qwen,continent_code,validation-a,1,object,6,1.0,-0.06245373752815434,False
qwen,continent_code,validation-a,1,parameter,6,1.0,-0.07270309527766017,True
qwen,continent_code,validation-a,2,knowledge,6,0.5,-0.052101318479183575,True
qwen,continent_code,validation-a,2,object,6,1.0,0.005191144822542043,False
qwen,continent_code,validation-a,2,parameter,6,1.0,-0.02617315623379568,True
qwen,continent_code,validation-a,3,knowledge,6,0.5,-0.08357717025806247,True
qwen,continent_code,validation-a,3,object,6,1.0,-0.06255156177893657,False
qwen,continent_code,validation-a,3,parameter,6,1.0,1.963730843120475e-07,True
qwen,continent_code,validation-a,4,knowledge,6,0.6666666666666666,-0.0367904370628338,True
qwen,continent_code,validation-a,4,object,6,1.0,-0.05177660298911254,False
qwen,continent_code,validation-a,4,parameter,6,1.0,-0.07285404358352804,True
qwen,continent_code,validation-a,5,knowledge,6,0.5,-0.08352495253906984,True
qwen,continent_code,validation-a,5,object,6,1.0,-0.005097267388028591,False
qwen,continent_code,validation-a,5,parameter,6,1.0,-0.06780904560817665,True
qwen,continent_code,validation-a,6,knowledge,6,0.5,-0.0833186565575706,True
qwen,continent_code,validation-a,6,object,6,1.0,-0.19279898284830682,False
qwen,continent_code,validation-a,6,parameter,6,1.0,-0.06785337258935442,True
qwen,continent_code,validation-a,7,knowledge,6,0.5,-0.06805409207500664,True
qwen,continent_code,validation-a,7,object,6,1.0,0.010459549201343067,False
qwen,continent_code,validation-a,7,parameter,6,1.0,0.031085300898548475,True
qwen,continent_code,validation-a,8,knowledge,6,0.3333333333333333,0.010277689827484934,True
qwen,continent_code,validation-a,8,object,6,1.0,-0.11961819281178046,False
qwen,continent_code,validation-a,8,parameter,6,1.0,-0.10415638402207605,True
qwen,continent_code,validation-a,9,knowledge,6,0.3333333333333333,-0.046828504845625694,True
qwen,continent_code,validation-a,9,object,6,1.0,-0.08855861062808876,False
qwen,continent_code,validation-a,9,parameter,6,1.0,-0.08863999491944223,True
qwen,continent_code,validation-a,10,knowledge,6,0.5,-0.041885657383303965,True
qwen,continent_code,validation-a,10,object,6,1.0,-0.08854798583209345,False
qwen,continent_code,validation-a,10,parameter,6,1.0,-0.1301181346865974,True
qwen,continent_code,validation-a,11,knowledge,6,0.3333333333333333,-0.015684921859455393,True
qwen,continent_code,validation-a,11,object,6,1.0,-0.07803256062135233,False
qwen,continent_code,validation-a,11,parameter,6,1.0,-0.14077508025380325,True
qwen,continent_code,validation-a,12,knowledge,6,0.5,-0.08842578519962765,True
qwen,continent_code,validation-a,12,object,6,1.0,-0.09912770433132323,False
qwen,continent_code,validation-a,12,parameter,6,1.0,-0.06784416176934371,True
qwen,continent_code,validation-a,13,knowledge,6,0.3333333333333333,0.005304504828364046,True
qwen,continent_code,validation-a,13,object,6,1.0,-0.12494535610577391,False
qwen,continent_code,validation-a,13,parameter,6,1.0,-0.06773521048774,True
qwen,continent_code,validation-a,14,knowledge,6,0.3333333333333333,-0.07296709747411494,True
qwen,continent_code,validation-a,14,object,6,1.0,0.005363615193218152,False
qwen,continent_code,validation-a,14,parameter,6,1.0,0.005140644025208492,True
qwen,continent_code,validation-a,15,knowledge,6,0.3333333333333333,-0.08340881277789929,True
qwen,continent_code,validation-a,15,object,6,1.0,-0.036637703390326244,False
qwen,continent_code,validation-a,15,parameter,6,1.0,-0.17705034919801696,True
qwen,continent_code,validation-a,16,knowledge,6,0.5,-0.03639932672203845,True
qwen,continent_code,validation-a,16,object,6,1.0,-0.0053536546353190745,False
qwen,continent_code,validation-a,16,parameter,6,1.0,-0.05729861264545377,True
qwen,continent_code,validation-a,17,knowledge,6,0.3333333333333333,-0.0884733285709558,True
qwen,continent_code,validation-a,17,object,6,1.0,0.010163466272326602,False
qwen,continent_code,validation-a,17,parameter,6,1.0,-0.19787864231327984,True
qwen,continent_code,validation-a,18,knowledge,6,0.3333333333333333,0.01571951389907629,True
qwen,continent_code,validation-a,18,object,6,1.0,-0.020839290788956077,False
qwen,continent_code,validation-a,18,parameter,6,1.0,-0.06767257663329454,True
qwen,continent_code,validation-a,19,knowledge,6,0.3333333333333333,-0.12500012418769302,True
qwen,continent_code,validation-a,19,object,6,1.0,-0.08342249312513653,False
qwen,continent_code,validation-a,19,parameter,6,1.0,-0.04686888014195745,True
qwen,continent_code,validation-a,20,knowledge,6,0.3333333333333333,-0.005337387963995369,True
qwen,continent_code,validation-a,20,object,6,1.0,-0.025990814056721472,False
qwen,continent_code,validation-a,20,parameter,6,1.0,-0.04705420651810736,True
qwen,continent_code,validation-a,21,knowledge,6,0.3333333333333333,-0.14597636425493948,True
qwen,continent_code,validation-a,21,object,6,1.0,-0.021040398982018857,False
qwen,continent_code,validation-a,21,parameter,6,1.0,-0.1977891221011845,True
qwen,continent_code,validation-a,22,knowledge,6,0.6666666666666666,-0.025967361760573723,True
qwen,continent_code,validation-a,22,object,6,0.3333333333333333,-0.07791031115088269,False
qwen,continent_code,validation-a,22,parameter,6,1.0,-0.06251829471636937,True
qwen,continent_code,validation-a,23,knowledge,6,0.8333333333333334,-0.051826960586439,True
qwen,continent_code,validation-a,23,object,6,0.6666666666666666,-0.093945008688749,False
qwen,continent_code,validation-a,23,parameter,6,1.0,-0.025988894282230987,True
qwen,continent_code,validation-a,24,knowledge,6,0.8333333333333334,-0.30711525549037333,True
qwen,continent_code,validation-a,24,object,6,0.6666666666666666,0.00018362893525155494,False
qwen,continent_code,validation-a,24,parameter,6,1.0,-0.39050118522387817,True
qwen,continent_code,validation-a,25,knowledge,6,0.6666666666666666,-0.0052211780829765075,True
qwen,continent_code,validation-a,25,object,6,0.3333333333333333,-0.17186862038720108,False
qwen,continent_code,validation-a,25,parameter,6,1.0,-0.7393035883220023,True
qwen,continent_code,validation-a,26,knowledge,6,0.5,-0.06745893242645212,True
qwen,continent_code,validation-a,26,object,6,0.3333333333333333,-0.16679632727256907,False
qwen,continent_code,validation-a,26,parameter,6,1.0,-0.17695788802380247,True
qwen,continent_code,validation-a,27,knowledge,6,1.0,0.9690240832715679,True
qwen,continent_code,validation-a,27,object,6,0.6666666666666666,-0.04169229450316437,True
qwen,continent_code,validation-a,27,parameter,6,1.0,2.3964334119055906,True
qwen,continent_code,validation-a,28,knowledge,6,1.0,2.005655408569998,True
qwen,continent_code,validation-a,28,object,6,0.6666666666666666,-0.015668401829448914,True
qwen,continent_code,validation-a,28,parameter,6,1.0,1.1100122574924522,True
qwen,continent_code,validation-a,29,knowledge,6,1.0,2.1046332636329153,True
qwen,continent_code,validation-a,29,object,6,0.6666666666666666,-0.04674120014827092,True
qwen,continent_code,validation-a,29,parameter,6,1.0,1.0781166027181353,True
qwen,continent_code,validation-a,30,knowledge,6,1.0,2.940278021877006,True
qwen,continent_code,validation-a,30,object,6,0.6666666666666666,0.0729663057716389,True
qwen,continent_code,validation-a,30,parameter,6,1.0,1.1354687940765633,True
qwen,continent_code,validation-a,31,knowledge,6,1.0,2.734178521821074,True
qwen,continent_code,validation-a,31,object,6,0.3333333333333333,0.09887199594469584,True
qwen,continent_code,validation-a,31,parameter,6,1.0,1.229205339842622,True
qwen,continent_code,validation-a,32,knowledge,6,1.0,5.921229139530657,True
qwen,continent_code,validation-a,32,object,6,0.3333333333333333,0.03654324359119698,True
qwen,continent_code,validation-a,32,parameter,6,1.0,0.8642890682139068,True
qwen,continent_code,validation-a,33,knowledge,6,1.0,7.38522445651641,True
qwen,continent_code,validation-a,33,object,6,0.3333333333333333,-0.08855123824207567,False
qwen,continent_code,validation-a,33,parameter,6,1.0,1.0261400190757874,True
qwen,continent_code,validation-a,34,knowledge,6,1.0,8.963187858982973,True
qwen,continent_code,validation-a,34,object,6,0.3333333333333333,-0.046874650494605895,False
qwen,continent_code,validation-a,34,parameter,6,1.0,-0.18741019059200897,True
qwen,continent_code,validation-a,35,knowledge,6,1.0,9.08051321193546,True
qwen,continent_code,validation-a,35,object,6,0.3333333333333333,-0.03126099450289625,False
qwen,continent_code,validation-a,35,parameter,6,1.0,0.036375789114989246,True
qwen,continent_code,validation-a,36,knowledge,6,1.0,4.911458375653012,True
qwen,continent_code,validation-a,36,object,6,0.6666666666666666,-0.03125009081634763,False
qwen,continent_code,validation-a,36,parameter,6,1.0,-0.01562508966213727,True
qwen,continent_code,validation-b,1,knowledge,6,0.6666666666666666,-0.07788200883010413,True
qwen,continent_code,validation-b,1,object,6,1.0,-0.041479574369077454,False
qwen,continent_code,validation-b,1,parameter,6,1.0,-0.07774193172058119,True
qwen,continent_code,validation-b,2,knowledge,6,0.5,-0.06273038063651862,True
qwen,continent_code,validation-b,2,object,6,1.0,0.00012560871243749716,False
qwen,continent_code,validation-b,2,parameter,6,1.0,-0.01535572790272018,True
qwen,continent_code,validation-b,3,knowledge,6,0.6666666666666666,-0.005481373065473846,True
qwen,continent_code,validation-b,3,object,6,1.0,-0.05202178974582713,False
qwen,continent_code,validation-b,3,parameter,6,1.0,-0.04165211646034095,True
qwen,continent_code,validation-b,4,knowledge,6,0.5,-0.005653429226304258,True
qwen,continent_code,validation-b,4,object,6,1.0,-0.031244890772309,False
qwen,continent_code,validation-b,4,parameter,6,1.0,-0.00037152667212581036,True
qwen,continent_code,validation-b,5,knowledge,6,0.5,-0.07853112107936036,True
qwen,continent_code,validation-b,5,object,6,1.0,-0.06733549647295453,False
qwen,continent_code,validation-b,5,parameter,6,1.0,-0.06781224365169673,True
qwen,continent_code,validation-b,6,knowledge,6,0.3333333333333333,-0.07290985798249494,True
qwen,continent_code,validation-b,6,object,6,1.0,-0.015149886590127913,False
qwen,continent_code,validation-b,6,parameter,6,1.0,-0.016039935972723164,True
qwen,continent_code,validation-b,7,knowledge,6,0.5,-0.010462361780398052,True
qwen,continent_code,validation-b,7,object,6,1.0,0.005412659439651671,False
qwen,continent_code,validation-b,7,parameter,6,1.0,-0.0675576596488554,True
qwen,continent_code,validation-b,8,knowledge,6,0.16666666666666666,-0.06191060123974997,True
qwen,continent_code,validation-b,8,object,6,1.0,-0.06246922525428526,False
qwen,continent_code,validation-b,8,parameter,6,1.0,-0.021256722710821428,True
qwen,continent_code,validation-b,9,knowledge,6,0.6666666666666666,-0.02095764689806856,True
qwen,continent_code,validation-b,9,object,6,1.0,-0.00019286560552700394,False
qwen,continent_code,validation-b,9,parameter,6,1.0,0.004803337721753568,True
qwen,continent_code,validation-b,10,knowledge,6,0.5,-0.031272647569944446,True
qwen,continent_code,validation-b,10,object,6,1.0,0.030772149200634168,False
qwen,continent_code,validation-b,10,parameter,6,1.0,-0.0055040203172562014,True
qwen,continent_code,validation-b,11,knowledge,6,0.5,0.0051698249183166,True
qwen,continent_code,validation-b,11,object,6,1.0,-0.047183747973875256,False
qwen,continent_code,validation-b,11,parameter,6,1.0,0.025434434625064267,True
qwen,continent_code,validation-b,12,knowledge,6,0.6666666666666666,-0.07333973011558707,True
qwen,continent_code,validation-b,12,object,6,1.0,0.010836545886490967,False
qwen,continent_code,validation-b,12,parameter,6,1.0,-0.04210909765265569,True
qwen,continent_code,validation-b,13,knowledge,6,0.6666666666666666,-0.09835562155614733,True
qwen,continent_code,validation-b,13,object,6,1.0,-0.07284706624257353,False
qwen,continent_code,validation-b,13,parameter,6,1.0,-0.06320212284469542,True
qwen,continent_code,validation-b,14,knowledge,6,0.6666666666666666,-0.02565498476826633,True
qwen,continent_code,validation-b,14,object,6,1.0,-0.04178390768962004,False
qwen,continent_code,validation-b,14,parameter,6,1.0,-0.0003597498442028807,True
qwen,continent_code,validation-b,15,knowledge,6,0.6666666666666666,-0.03154241153345083,True
qwen,continent_code,validation-b,15,object,6,1.0,-0.05202305785412875,False
qwen,continent_code,validation-b,15,parameter,6,1.0,-0.025583471400366875,True
qwen,continent_code,validation-b,16,knowledge,6,0.5,-0.09431651732071109,True
qwen,continent_code,validation-b,16,object,6,1.0,0.010555241730192696,False
qwen,continent_code,validation-b,16,parameter,6,1.0,0.005108001816324759,True
qwen,continent_code,validation-b,17,knowledge,6,0.6666666666666666,-0.025985749719135733,True
qwen,continent_code,validation-b,17,object,6,1.0,-0.06776996774749477,False
qwen,continent_code,validation-b,17,parameter,6,1.0,-0.015400711375150422,True
qwen,continent_code,validation-b,18,knowledge,6,0.6666666666666666,-0.0419631999814906,True
qwen,continent_code,validation-b,18,object,6,1.0,-0.06245302120134966,False
qwen,continent_code,validation-b,18,parameter,6,1.0,-0.02124224986888616,True
qwen,continent_code,validation-b,19,knowledge,6,0.5,-0.01598971140284296,True
qwen,continent_code,validation-b,19,object,6,1.0,-0.00011768206884236673,False
qwen,continent_code,validation-b,19,parameter,6,1.0,-0.05723152281791499,True
qwen,continent_code,validation-b,20,knowledge,6,0.6666666666666666,-0.031357387896832734,True
qwen,continent_code,validation-b,20,object,6,1.0,-0.05206829175714962,False
qwen,continent_code,validation-b,20,parameter,6,1.0,-0.020981908560315784,True
qwen,continent_code,validation-b,21,knowledge,6,0.6666666666666666,-0.0994271239774586,True
qwen,continent_code,validation-b,21,object,6,1.0,-0.07779076228322405,False
qwen,continent_code,validation-b,21,parameter,6,1.0,-0.09891896305740507,True
qwen,continent_code,validation-b,22,knowledge,6,0.6666666666666666,-9.672799296822632e-05,True
qwen,continent_code,validation-b,22,object,6,1.0,-0.005305381907949899,False
qwen,continent_code,validation-b,22,parameter,6,1.0,-0.1354035992919762,True
qwen,continent_code,validation-b,23,knowledge,6,0.8333333333333334,-0.06806223553909756,True
qwen,continent_code,validation-b,23,object,6,1.0,-0.005118759581970759,False
qwen,continent_code,validation-b,23,parameter,6,1.0,-0.09894010658932,True
qwen,continent_code,validation-b,24,knowledge,6,0.8333333333333334,-0.11463832265871568,True
qwen,continent_code,validation-b,24,object,6,0.6666666666666666,-0.05216717518449817,False
qwen,continent_code,validation-b,24,parameter,6,1.0,0.06278971715384785,True
qwen,continent_code,validation-b,25,knowledge,6,0.8333333333333334,-0.10377625401208945,True
qwen,continent_code,validation-b,25,object,6,0.6666666666666666,-0.01575575598360975,False
qwen,continent_code,validation-b,25,parameter,6,1.0,0.1522267957846329,True
qwen,continent_code,validation-b,26,knowledge,6,0.6666666666666666,0.03101943202944804,True
qwen,continent_code,validation-b,26,object,6,0.6666666666666666,0.03128738830347544,False
qwen,continent_code,validation-b,26,parameter,6,1.0,0.26078908328049977,True
qwen,continent_code,validation-b,27,knowledge,6,1.0,1.318823711898342,True
qwen,continent_code,validation-b,27,object,6,0.6666666666666666,-0.13044164995266527,True
qwen,continent_code,validation-b,27,parameter,6,1.0,1.3650672733052172,True
qwen,continent_code,validation-b,28,knowledge,6,1.0,2.2614629872336747,True
qwen,continent_code,validation-b,28,object,6,0.6666666666666666,-0.07810932563021566,True
qwen,continent_code,validation-b,28,parameter,6,1.0,0.5423248605300042,True
qwen,continent_code,validation-b,29,knowledge,6,1.0,2.7401809010372444,True
qwen,continent_code,validation-b,29,object,6,0.3333333333333333,-0.07311392107324603,True
qwen,continent_code,validation-b,29,parameter,6,1.0,0.4845719674846028,True
qwen,continent_code,validation-b,30,knowledge,6,1.0,3.771338563450963,True
qwen,continent_code,validation-b,30,object,6,0.3333333333333333,-0.01044336335436687,True
qwen,continent_code,validation-b,30,parameter,6,1.0,1.0052352347913849,True
qwen,continent_code,validation-b,31,knowledge,6,1.0,3.9478424353462116,True
qwen,continent_code,validation-b,31,object,6,0.0,-0.10158718661758333,True
qwen,continent_code,validation-b,31,parameter,6,1.0,0.9424612978472613,True
qwen,continent_code,validation-b,32,knowledge,6,1.0,6.920875483803755,True
qwen,continent_code,validation-b,32,object,6,0.3333333333333333,-0.052458508655339145,True
qwen,continent_code,validation-b,32,parameter,6,1.0,0.9011607887129824,True
qwen,continent_code,validation-b,33,knowledge,6,1.0,8.317517876542976,True
qwen,continent_code,validation-b,33,object,6,0.3333333333333333,-0.06212096035968291,False
qwen,continent_code,validation-b,33,parameter,6,1.0,1.0101949162750952,True
qwen,continent_code,validation-b,34,knowledge,6,1.0,9.634744967701474,True
qwen,continent_code,validation-b,34,object,6,0.3333333333333333,-0.026053924682931516,False
qwen,continent_code,validation-b,34,parameter,6,1.0,-0.06795962674807517,True
qwen,continent_code,validation-b,35,knowledge,6,1.0,9.39556310631811,True
qwen,continent_code,validation-b,35,object,6,0.3333333333333333,-0.02083806447050307,False
qwen,continent_code,validation-b,35,parameter,6,1.0,-0.03142649965987468,True
qwen,continent_code,validation-b,36,knowledge,6,1.0,5.083333298407676,True
qwen,continent_code,validation-b,36,object,6,0.3333333333333333,-0.015624826347744165,False
qwen,continent_code,validation-b,36,parameter,6,1.0,-0.005208550908416029,True
qwen,continent_noun,selection,1,knowledge,6,0.5,-0.020833400796012327,True
qwen,continent_noun,selection,1,object,6,1.0,-0.18750016972383796,False
qwen,continent_noun,selection,1,parameter,6,1.0,-0.020833142009602554,True
qwen,continent_noun,selection,2,knowledge,6,0.5,-0.16666663626771575,True
qwen,continent_noun,selection,2,object,6,1.0,-0.08333335088779373,False
qwen,continent_noun,selection,2,parameter,6,1.0,-0.02083345603993318,True
qwen,continent_noun,selection,3,knowledge,6,0.5,-0.12500009272480384,True
qwen,continent_noun,selection,3,object,6,1.0,-0.1458333640427251,False
qwen,continent_noun,selection,3,parameter,6,1.0,-0.020833463146118444,True
qwen,continent_noun,selection,4,knowledge,6,0.5,-0.10416673899453599,True
qwen,continent_noun,selection,4,object,6,1.0,-0.04166687005393517,False
qwen,continent_noun,selection,4,parameter,6,1.0,-0.0833331697746568,True
qwen,continent_noun,selection,5,knowledge,6,0.5,-0.06250033363661109,True
qwen,continent_noun,selection,5,object,6,1.0,-0.020833209540190484,False
qwen,continent_noun,selection,5,parameter,6,1.0,-0.06250018595407407,True
qwen,continent_noun,selection,6,knowledge,6,0.5,-0.0833333344392789,True
qwen,continent_noun,selection,6,object,6,0.6666666666666666,-0.08333326558446667,False
qwen,continent_noun,selection,6,parameter,6,1.0,-0.020833255325366437,True
qwen,continent_noun,selection,7,knowledge,6,0.5,-0.06250000732931463,True
qwen,continent_noun,selection,7,object,6,0.6666666666666666,-0.02083324975683354,False
qwen,continent_noun,selection,7,parameter,6,1.0,-0.020833461390187342,True
qwen,continent_noun,selection,8,knowledge,6,0.5,-0.04166680068980592,True
qwen,continent_noun,selection,8,object,6,0.6666666666666666,-0.020833431631520696,False
qwen,continent_noun,selection,8,parameter,6,1.0,-0.062499997225434825,True
qwen,continent_noun,selection,9,knowledge,6,0.5,-0.04166680560350263,True
qwen,continent_noun,selection,9,object,6,0.6666666666666666,-0.041666543669028513,False
qwen,continent_noun,selection,9,parameter,6,1.0,-0.14583338424563408,True
qwen,continent_noun,selection,10,knowledge,6,0.5,-0.10416680923178015,True
qwen,continent_noun,selection,10,object,6,0.6666666666666666,-0.12499988555403738,False
qwen,continent_noun,selection,10,parameter,6,1.0,-0.08333362218399998,True
qwen,continent_noun,selection,11,knowledge,6,0.5,0.06250004342776568,True
qwen,continent_noun,selection,11,object,6,0.6666666666666666,-1.3542982438968787e-07,False
qwen,continent_noun,selection,11,parameter,6,1.0,-0.1041666520225893,True
qwen,continent_noun,selection,12,knowledge,6,0.3333333333333333,-0.10416679190529976,True
qwen,continent_noun,selection,12,object,6,0.6666666666666666,-0.08333334414055571,False
qwen,continent_noun,selection,12,parameter,6,1.0,-0.12499996943127674,True
qwen,continent_noun,selection,13,knowledge,6,0.3333333333333333,-2.447971686053707e-07,True
qwen,continent_noun,selection,13,object,6,0.6666666666666666,-0.041666694727609865,False
qwen,continent_noun,selection,13,parameter,6,1.0,1.1204974725842476e-08,True
qwen,continent_noun,selection,14,knowledge,6,0.5,-0.12499989525531419,True
qwen,continent_noun,selection,14,object,6,0.3333333333333333,-0.10416662487356614,False
qwen,continent_noun,selection,14,parameter,6,1.0,0.02083337156121464,True
qwen,continent_noun,selection,15,knowledge,6,0.3333333333333333,-0.08333320728464362,True
qwen,continent_noun,selection,15,object,6,0.3333333333333333,-0.12500003289217906,False
qwen,continent_noun,selection,15,parameter,6,1.0,-0.06250028328213375,True
qwen,continent_noun,selection,16,knowledge,6,0.3333333333333333,-1.0283353439610732e-09,True
qwen,continent_noun,selection,16,object,6,0.3333333333333333,-0.0833334434525265,False
qwen,continent_noun,selection,16,parameter,6,1.0,-0.06250015060747198,True
qwen,continent_noun,selection,17,knowledge,6,0.5,-0.0625000070091725,True
qwen,continent_noun,selection,17,object,6,0.6666666666666666,-0.08333341699229399,False
qwen,continent_noun,selection,17,parameter,6,1.0,-0.1041665279432588,True
qwen,continent_noun,selection,18,knowledge,6,0.5,-1.2484573138256866e-07,True
qwen,continent_noun,selection,18,object,6,0.6666666666666666,0.020833383231850654,False
qwen,continent_noun,selection,18,parameter,6,1.0,-0.041666481920401566,True
qwen,continent_noun,selection,19,knowledge,6,0.5,0.04166662255981161,True
qwen,continent_noun,selection,19,object,6,0.6666666666666666,-0.08333339496554495,False
qwen,continent_noun,selection,19,parameter,6,1.0,-0.08333342758123763,True
qwen,continent_noun,selection,20,knowledge,6,0.5,-0.041666543872755334,True
qwen,continent_noun,selection,20,object,6,1.0,-0.10416677715450835,False
qwen,continent_noun,selection,20,parameter,6,1.0,-0.06250008784506159,True
qwen,continent_noun,selection,21,knowledge,6,0.5,-0.020833496508809425,True
qwen,continent_noun,selection,21,object,6,1.0,-0.062499807492713444,False
qwen,continent_noun,selection,21,parameter,6,1.0,-0.04166662604256999,True
qwen,continent_noun,selection,22,knowledge,6,0.5,-0.02083340602500054,True
qwen,continent_noun,selection,22,object,6,0.3333333333333333,-0.08333316236288132,False
qwen,continent_noun,selection,22,parameter,6,1.0,-0.0416666028953235,True
qwen,continent_noun,selection,23,knowledge,6,0.6666666666666666,-0.020833524424233474,True
qwen,continent_noun,selection,23,object,6,0.6666666666666666,-0.020833290419735324,False
qwen,continent_noun,selection,23,parameter,6,1.0,-0.0833333575137658,True
qwen,continent_noun,selection,24,knowledge,6,0.6666666666666666,-0.10416675430800144,True
qwen,continent_noun,selection,24,object,6,0.6666666666666666,-0.12500002779900873,False
qwen,continent_noun,selection,24,parameter,6,1.0,0.06249992031856285,True
qwen,continent_noun,selection,25,knowledge,6,0.6666666666666666,0.08333320042099027,True
qwen,continent_noun,selection,25,object,6,1.0,-0.06250018281571101,False
qwen,continent_noun,selection,25,parameter,6,1.0,-0.04166680855269078,True
qwen,continent_noun,selection,26,knowledge,6,0.6666666666666666,0.04166655337030535,True
qwen,continent_noun,selection,26,object,6,1.0,-0.020833495781213664,False
qwen,continent_noun,selection,26,parameter,6,1.0,1.2160550492967825e-07,True
qwen,continent_noun,selection,27,knowledge,6,0.6666666666666666,0.4583333709112291,True
qwen,continent_noun,selection,27,object,6,0.3333333333333333,-0.0833332682523178,True
qwen,continent_noun,selection,27,parameter,6,1.0,0.20833327230745147,True
qwen,continent_noun,selection,28,knowledge,6,1.0,3.229166689755705,True
qwen,continent_noun,selection,28,object,6,1.0,-0.020833553309785202,True
qwen,continent_noun,selection,28,parameter,6,1.0,0.4583334449368218,True
qwen,continent_noun,selection,29,knowledge,6,1.0,3.562500050466042,True
qwen,continent_noun,selection,29,object,6,1.0,0.1249998607042168,True
qwen,continent_noun,selection,29,parameter,6,1.0,0.3750000287836883,True
qwen,continent_noun,selection,30,knowledge,6,0.8333333333333334,3.2499999801851422,True
qwen,continent_noun,selection,30,object,6,1.0,0.06249992834151877,True
qwen,continent_noun,selection,30,parameter,6,1.0,0.08333332445181435,True
qwen,continent_noun,selection,31,knowledge,6,1.0,2.895833260724127,True
qwen,continent_noun,selection,31,object,6,0.3333333333333333,-0.041666887943089634,True
qwen,continent_noun,selection,31,parameter,6,1.0,0.7291667048848467,True
qwen,continent_noun,selection,32,knowledge,6,0.8333333333333334,3.937499907830594,True
qwen,continent_noun,selection,32,object,6,1.0,-0.02083332240969564,True
qwen,continent_noun,selection,32,parameter,6,1.0,-0.0416664997586243,True
qwen,continent_noun,selection,33,knowledge,6,1.0,5.625000018786523,True
qwen,continent_noun,selection,33,object,6,0.6666666666666666,-0.06250014614973527,False
qwen,continent_noun,selection,33,parameter,6,1.0,-0.2708333995882034,True
qwen,continent_noun,selection,34,knowledge,6,1.0,5.604166672288557,True
qwen,continent_noun,selection,34,object,6,0.0,-0.04166674347167524,False
qwen,continent_noun,selection,34,parameter,6,1.0,-0.5000002997233727,True
qwen,continent_noun,selection,35,knowledge,6,1.0,6.708333172529819,True
qwen,continent_noun,selection,35,object,6,0.0,-0.06250014953548089,False
qwen,continent_noun,selection,35,parameter,6,1.0,-0.22916656141630182,True
qwen,continent_noun,selection,36,knowledge,6,1.0,3.520833229267737,True
qwen,continent_noun,selection,36,object,6,0.3333333333333333,-0.020833440483935796,False
qwen,continent_noun,selection,36,parameter,6,0.6666666666666666,-0.020833240676438436,True
qwen,continent_noun,validation-a,1,knowledge,6,0.5,-0.04166662167699542,True
qwen,continent_noun,validation-a,1,object,6,1.0,-0.04166677288594656,False
qwen,continent_noun,validation-a,1,parameter,6,1.0,-0.06249993196615833,True
qwen,continent_noun,validation-a,2,knowledge,6,0.6666666666666666,-0.08333346333771867,True
qwen,continent_noun,validation-a,2,object,6,1.0,-0.08333349974782323,False
qwen,continent_noun,validation-a,2,parameter,6,1.0,-0.020833262784435647,True
qwen,continent_noun,validation-a,3,knowledge,6,0.5,-0.06250021374701949,True
qwen,continent_noun,validation-a,3,object,6,1.0,0.04166673786191192,False
qwen,continent_noun,validation-a,3,parameter,6,1.0,-0.020833310996143457,True
qwen,continent_noun,validation-a,4,knowledge,6,0.5,-0.1249997866883253,True
qwen,continent_noun,validation-a,4,object,6,1.0,-2.3913647360929158e-08,False
qwen,continent_noun,validation-a,4,parameter,6,1.0,-0.06250002485709653,True
qwen,continent_noun,validation-a,5,knowledge,6,0.5,-0.02083368850435363,True
qwen,continent_noun,validation-a,5,object,6,1.0,-0.04166673436096365,False
qwen,continent_noun,validation-a,5,parameter,6,1.0,-0.12499988502289246,True
qwen,continent_noun,validation-a,6,knowledge,6,0.5,-0.0833327816799283,True
qwen,continent_noun,validation-a,6,object,6,0.3333333333333333,-0.06250004785033525,False
qwen,continent_noun,validation-a,6,parameter,6,1.0,0.0625001516006402,True
qwen,continent_noun,validation-a,7,knowledge,6,0.6666666666666666,-1.5273326425813138e-07,True
qwen,continent_noun,validation-a,7,object,6,0.6666666666666666,0.062499799884487096,False
qwen,continent_noun,validation-a,7,parameter,6,1.0,-0.0624998849016265,True
qwen,continent_noun,validation-a,8,knowledge,6,0.5,-0.12499996610373879,True
qwen,continent_noun,validation-a,8,object,6,0.6666666666666666,3.2147606058667148e-09,False
qwen,continent_noun,validation-a,8,parameter,6,1.0,-0.020833308478662122,True
qwen,continent_noun,validation-a,9,knowledge,6,0.5,-0.10416669255452385,True
qwen,continent_noun,validation-a,9,object,6,1.0,-1.5989280655048788e-07,False
qwen,continent_noun,validation-a,9,parameter,6,1.0,-0.16666701153008034,True
qwen,continent_noun,validation-a,10,knowledge,6,0.5,-0.20833369500663443,True
qwen,continent_noun,validation-a,10,object,6,0.6666666666666666,-0.10416650106950935,False
qwen,continent_noun,validation-a,10,parameter,6,1.0,-0.020833235560227575,True
qwen,continent_noun,validation-a,11,knowledge,6,0.5,-0.04166673997193963,True
qwen,continent_noun,validation-a,11,object,6,1.0,-0.08333308668928416,False
qwen,continent_noun,validation-a,11,parameter,6,1.0,-0.14583340537258968,True
qwen,continent_noun,validation-a,12,knowledge,6,0.5,-0.04166629422252299,True
qwen,continent_noun,validation-a,12,object,6,1.0,-0.020833335836262755,False
qwen,continent_noun,validation-a,12,parameter,6,1.0,-7.779453881084919e-08,True
qwen,continent_noun,validation-a,13,knowledge,6,0.6666666666666666,-0.062499956897227094,True
qwen,continent_noun,validation-a,13,object,6,1.0,-0.02083323838572445,False
qwen,continent_noun,validation-a,13,parameter,6,1.0,-0.1041665780491409,True
qwen,continent_noun,validation-a,14,knowledge,6,0.5,-0.062499535963676564,True
qwen,continent_noun,validation-a,14,object,6,1.0,-0.08333334237492333,False
qwen,continent_noun,validation-a,14,parameter,6,1.0,-0.041666386177287976,True
qwen,continent_noun,validation-a,15,knowledge,6,0.3333333333333333,-0.10416680186487308,True
qwen,continent_noun,validation-a,15,object,6,1.0,-0.10416658202787706,False
qwen,continent_noun,validation-a,15,parameter,6,1.0,-0.06250002348557852,True
qwen,continent_noun,validation-a,16,knowledge,6,0.3333333333333333,0.041666593780973926,True
qwen,continent_noun,validation-a,16,object,6,0.6666666666666666,-0.020833586514830433,False
qwen,continent_noun,validation-a,16,parameter,6,1.0,-0.041666567324379386,True
qwen,continent_noun,validation-a,17,knowledge,6,0.6666666666666666,-0.041666832483315375,True
qwen,continent_noun,validation-a,17,object,6,0.6666666666666666,-0.06250020422036566,False
qwen,continent_noun,validation-a,17,parameter,6,1.0,0.020833324832589522,True
qwen,continent_noun,validation-a,18,knowledge,6,0.3333333333333333,-0.04166704360250151,True
qwen,continent_noun,validation-a,18,object,6,1.0,-0.062499790633107,False
qwen,continent_noun,validation-a,18,parameter,6,1.0,-0.04166700080410616,True
qwen,continent_noun,validation-a,19,knowledge,6,0.5,-0.083333104452322,True
qwen,continent_noun,validation-a,19,object,6,1.0,-0.08333348749632327,False
qwen,continent_noun,validation-a,19,parameter,6,1.0,-0.08333325558608826,True
qwen,continent_noun,validation-a,20,knowledge,6,0.5,-0.04166663169113842,True
qwen,continent_noun,validation-a,20,object,6,1.0,-0.04166663110784915,False
qwen,continent_noun,validation-a,20,parameter,6,1.0,-0.041666593950746275,True
qwen,continent_noun,validation-a,21,knowledge,6,0.5,-0.083333458587731,True
qwen,continent_noun,validation-a,21,object,6,1.0,-0.06250010135408957,False
qwen,continent_noun,validation-a,21,parameter,6,1.0,-0.06250014318356989,True
qwen,continent_noun,validation-a,22,knowledge,6,0.5,-0.041666626648899786,True
qwen,continent_noun,validation-a,22,object,6,1.0,-0.04166664414272721,False
qwen,continent_noun,validation-a,22,parameter,6,1.0,-0.04166667286093192,True
qwen,continent_noun,validation-a,23,knowledge,6,0.8333333333333334,0.10416657796061675,True
qwen,continent_noun,validation-a,23,object,6,1.0,-0.06250001137474707,False
qwen,continent_noun,validation-a,23,parameter,6,1.0,-0.1666667301384829,True
qwen,continent_noun,validation-a,24,knowledge,6,0.6666666666666666,0.06249993711026036,True
qwen,continent_noun,validation-a,24,object,6,1.0,-0.14583314592649307,False
qwen,continent_noun,validation-a,24,parameter,6,1.0,0.020833116563153453,True
qwen,continent_noun,validation-a,25,knowledge,6,0.8333333333333334,0.10416680319758598,True
qwen,continent_noun,validation-a,25,object,6,0.6666666666666666,-0.10416656877957091,False
qwen,continent_noun,validation-a,25,parameter,6,1.0,0.06249992689481587,True
qwen,continent_noun,validation-a,26,knowledge,6,0.8333333333333334,0.04166658228496089,True
qwen,continent_noun,validation-a,26,object,6,1.0,-0.04166653400170617,False
qwen,continent_noun,validation-a,26,parameter,6,1.0,0.06249978761237192,True
qwen,continent_noun,validation-a,27,knowledge,6,0.8333333333333334,0.645833176207816,True
qwen,continent_noun,validation-a,27,object,6,0.6666666666666666,-0.041666710123536184,True
qwen,continent_noun,validation-a,27,parameter,6,1.0,0.4583332913595466,True
qwen,continent_noun,validation-a,28,knowledge,6,0.8333333333333334,3.645833206489139,True
qwen,continent_noun,validation-a,28,object,6,1.0,-0.04166690906034395,True
qwen,continent_noun,validation-a,28,parameter,6,1.0,0.2291665695386958,True
qwen,continent_noun,validation-a,29,knowledge,6,0.8333333333333334,3.854166810163103,True
qwen,continent_noun,validation-a,29,object,6,1.0,-6.501674457842777e-08,True
qwen,continent_noun,validation-a,29,parameter,6,1.0,0.3749999038336682,True
qwen,continent_noun,validation-a,30,knowledge,6,0.8333333333333334,3.70833329639936,True
qwen,continent_noun,validation-a,30,object,6,1.0,-0.02083328622757108,True
qwen,continent_noun,validation-a,30,parameter,6,1.0,-1.23071610402814e-07,True
qwen,continent_noun,validation-a,31,knowledge,6,0.8333333333333334,4.020833176614056,True
qwen,continent_noun,validation-a,31,object,6,1.0,-0.0416664375346348,True
qwen,continent_noun,validation-a,31,parameter,6,1.0,0.4374999023796894,True
qwen,continent_noun,validation-a,32,knowledge,6,1.0,4.937499962390575,True
qwen,continent_noun,validation-a,32,object,6,1.0,-0.1666662516775735,True
qwen,continent_noun,validation-a,32,parameter,6,1.0,-0.41666646896192105,True
qwen,continent_noun,validation-a,33,knowledge,6,1.0,6.437499809408715,True
qwen,continent_noun,validation-a,33,object,6,1.0,-0.10416654935033876,False
qwen,continent_noun,validation-a,33,parameter,6,0.6666666666666666,-0.20833347076162076,True
qwen,continent_noun,validation-a,34,knowledge,6,1.0,7.874999890069981,True
qwen,continent_noun,validation-a,34,object,6,0.6666666666666666,-0.08333353119451203,False
qwen,continent_noun,validation-a,34,parameter,6,0.3333333333333333,-0.3125001233577981,True
qwen,continent_noun,validation-a,35,knowledge,6,1.0,7.833333315113123,True
qwen,continent_noun,validation-a,35,object,6,0.6666666666666666,-0.12500011654386375,False
qwen,continent_noun,validation-a,35,parameter,6,0.3333333333333333,-0.291666508110211,True
qwen,continent_noun,validation-a,36,knowledge,6,1.0,3.5833332574038645,True
qwen,continent_noun,validation-a,36,object,6,0.0,-0.041666874856067196,False
qwen,continent_noun,validation-a,36,parameter,6,0.3333333333333333,-0.12499995880352799,True
qwen,continent_noun,validation-b,1,knowledge,6,0.5,-0.0208332513429923,True
qwen,continent_noun,validation-b,1,object,6,1.0,-0.18749994328754838,False
qwen,continent_noun,validation-b,1,parameter,6,1.0,-0.12499998013057241,True
qwen,continent_noun,validation-b,2,knowledge,6,0.5,-0.041666868090639284,True
qwen,continent_noun,validation-b,2,object,6,1.0,-0.16666682897266583,False
qwen,continent_noun,validation-b,2,parameter,6,1.0,-5.394152442772526e-08,True
qwen,continent_noun,validation-b,3,knowledge,6,0.3333333333333333,-0.16666665628387514,True
qwen,continent_noun,validation-b,3,object,6,1.0,8.016892630302586e-08,False
qwen,continent_noun,validation-b,3,parameter,6,1.0,-0.14583295261642587,True
qwen,continent_noun,validation-b,4,knowledge,6,0.3333333333333333,-0.06250004869434633,True
qwen,continent_noun,validation-b,4,object,6,1.0,-0.0625001405084428,False
qwen,continent_noun,validation-b,4,parameter,6,1.0,0.041666696835212264,True
qwen,continent_noun,validation-b,5,knowledge,6,0.5,-0.0625000264311287,True
qwen,continent_noun,validation-b,5,object,6,1.0,-0.06250016557047883,False
qwen,continent_noun,validation-b,5,parameter,6,1.0,0.08333319198694275,True
qwen,continent_noun,validation-b,6,knowledge,6,0.3333333333333333,-0.10416674501539093,True
qwen,continent_noun,validation-b,6,object,6,1.0,2.488559403129864e-07,False
qwen,continent_noun,validation-b,6,parameter,6,1.0,-0.0625000351004322,True
qwen,continent_noun,validation-b,7,knowledge,6,0.5,-0.08333342924743192,True
qwen,continent_noun,validation-b,7,object,6,1.0,-0.1041667296582697,False
qwen,continent_noun,validation-b,7,parameter,6,1.0,-0.10416668286173565,True
qwen,continent_noun,validation-b,8,knowledge,6,0.5,-0.04166680815493842,True
qwen,continent_noun,validation-b,8,object,6,1.0,-0.0833332982971721,False
qwen,continent_noun,validation-b,8,parameter,6,1.0,-0.08333339897944826,True
qwen,continent_noun,validation-b,9,knowledge,6,0.6666666666666666,-0.08333342182352985,True
qwen,continent_noun,validation-b,9,object,6,1.0,-0.083333369896233,False
qwen,continent_noun,validation-b,9,parameter,6,1.0,-0.02083356716684648,True
qwen,continent_noun,validation-b,10,knowledge,6,0.6666666666666666,-8.189211560261089e-08,True
qwen,continent_noun,validation-b,10,object,6,1.0,-0.08333319279699936,False
qwen,continent_noun,validation-b,10,parameter,6,1.0,-0.14583343643607805,True
qwen,continent_noun,validation-b,11,knowledge,6,0.6666666666666666,-0.020833187187236035,True
qwen,continent_noun,validation-b,11,object,6,1.0,-0.08333342164163088,False
qwen,continent_noun,validation-b,11,parameter,6,1.0,0.020833162219787482,True
qwen,continent_noun,validation-b,12,knowledge,6,0.6666666666666666,-0.0208334793545267,True
qwen,continent_noun,validation-b,12,object,6,1.0,-0.041666307191917426,False
qwen,continent_noun,validation-b,12,parameter,6,1.0,-0.12500010910540973,True
qwen,continent_noun,validation-b,13,knowledge,6,0.5,-0.0416666331148008,True
qwen,continent_noun,validation-b,13,object,6,1.0,-2.056852584642055e-07,False
qwen,continent_noun,validation-b,13,parameter,6,0.6666666666666666,-0.04166666835347617,True
qwen,continent_noun,validation-b,14,knowledge,6,0.5,-0.1458332460024394,True
qwen,continent_noun,validation-b,14,object,6,1.0,-0.062499846265078915,False
qwen,continent_noun,validation-b,14,parameter,6,0.6666666666666666,-0.18750025245026336,True
qwen,continent_noun,validation-b,15,knowledge,6,0.6666666666666666,-0.0833331824275471,True
qwen,continent_noun,validation-b,15,object,6,1.0,0.020833398824227828,False
qwen,continent_noun,validation-b,15,parameter,6,0.6666666666666666,-0.08333355607828707,True
qwen,continent_noun,validation-b,16,knowledge,6,0.6666666666666666,0.020833297183950578,True
qwen,continent_noun,validation-b,16,object,6,1.0,-0.0416670130083124,False
qwen,continent_noun,validation-b,16,parameter,6,0.6666666666666666,2.5584692281421795e-08,True
qwen,continent_noun,validation-b,17,knowledge,6,0.5,3.318079205838487e-08,True
qwen,continent_noun,validation-b,17,object,6,1.0,-0.1874999189506828,False
qwen,continent_noun,validation-b,17,parameter,6,1.0,-0.06250001880107448,True
qwen,continent_noun,validation-b,18,knowledge,6,0.5,0.0416664613536947,True
qwen,continent_noun,validation-b,18,object,6,1.0,-0.04166657948129189,False
qwen,continent_noun,validation-b,18,parameter,6,1.0,-8.218679189986311e-08,True
qwen,continent_noun,validation-b,19,knowledge,6,0.3333333333333333,-0.08333353335547145,True
qwen,continent_noun,validation-b,19,object,6,1.0,-0.020833463066082913,False
qwen,continent_noun,validation-b,19,parameter,6,1.0,-0.12499998327984939,True
qwen,continent_noun,validation-b,20,knowledge,6,0.5,-0.06250002183029815,True
qwen,continent_noun,validation-b,20,object,6,1.0,-0.0833335639157061,False
qwen,continent_noun,validation-b,20,parameter,6,1.0,-0.10416679388799821,True
qwen,continent_noun,validation-b,21,knowledge,6,0.5,-0.1250000387529629,True
qwen,continent_noun,validation-b,21,object,6,0.3333333333333333,-0.041666483112445946,False
qwen,continent_noun,validation-b,21,parameter,6,1.0,-0.020833263182188005,True
qwen,continent_noun,validation-b,22,knowledge,6,0.6666666666666666,-0.2708330843342992,True
qwen,continent_noun,validation-b,22,object,6,1.0,-0.10416688683350611,False
qwen,continent_noun,validation-b,22,parameter,6,1.0,-0.0833333361078985,True
qwen,continent_noun,validation-b,23,knowledge,6,0.6666666666666666,-0.16666679369761064,True
qwen,continent_noun,validation-b,23,object,6,1.0,-0.062499961545351354,False
qwen,continent_noun,validation-b,23,parameter,6,1.0,-0.22916694592519585,True
qwen,continent_noun,validation-b,24,knowledge,6,0.5,-0.1666664388103527,True
qwen,continent_noun,validation-b,24,object,6,1.0,0.08333321778263779,False
qwen,continent_noun,validation-b,24,parameter,6,1.0,-0.14583328425942454,True
qwen,continent_noun,validation-b,25,knowledge,6,0.6666666666666666,-0.29166654485743493,True
qwen,continent_noun,validation-b,25,object,6,1.0,-0.062499807005224284,False
qwen,continent_noun,validation-b,25,parameter,6,1.0,0.02083328146788213,True
qwen,continent_noun,validation-b,26,knowledge,6,0.6666666666666666,-0.5416665518629694,True
qwen,continent_noun,validation-b,26,object,6,1.0,-0.06250010510363305,False
qwen,continent_noun,validation-b,26,parameter,6,1.0,-0.1250000233145935,True
qwen,continent_noun,validation-b,27,knowledge,6,0.6666666666666666,0.6249999496891785,True
qwen,continent_noun,validation-b,27,object,6,1.0,0.10416654644844432,True
qwen,continent_noun,validation-b,27,parameter,6,1.0,0.5000001229176027,True
qwen,continent_noun,validation-b,28,knowledge,6,0.8333333333333334,3.166666800518821,True
qwen,continent_noun,validation-b,28,object,6,0.3333333333333333,-0.04166671152779598,True
qwen,continent_noun,validation-b,28,parameter,6,1.0,0.31250000053478283,True
qwen,continent_noun,validation-b,29,knowledge,6,0.8333333333333334,3.458333171241975,True
qwen,continent_noun,validation-b,29,object,6,1.0,0.12500003625730943,True
qwen,continent_noun,validation-b,29,parameter,6,1.0,0.04166660673217848,True
qwen,continent_noun,validation-b,30,knowledge,6,0.8333333333333334,3.562500035510311,True
qwen,continent_noun,validation-b,30,object,6,1.0,-0.020833425255356502,True
qwen,continent_noun,validation-b,30,parameter,6,1.0,0.1666666323059568,True
qwen,continent_noun,validation-b,31,knowledge,6,0.6666666666666666,4.125000060151554,True
qwen,continent_noun,validation-b,31,object,6,1.0,-0.10416668220447416,True
qwen,continent_noun,validation-b,31,parameter,6,1.0,0.666666578411726,True
qwen,continent_noun,validation-b,32,knowledge,6,1.0,5.10416666887977,True
qwen,continent_noun,validation-b,32,object,6,1.0,-0.020833468076792386,True
qwen,continent_noun,validation-b,32,parameter,6,1.0,-0.3958333186898623,True
qwen,continent_noun,validation-b,33,knowledge,6,1.0,6.4374999808569555,True
qwen,continent_noun,validation-b,33,object,6,0.6666666666666666,-0.04166671849573807,False
qwen,continent_noun,validation-b,33,parameter,6,1.0,-0.583333454636886,True
qwen,continent_noun,validation-b,34,knowledge,6,1.0,7.395833420734562,True
qwen,continent_noun,validation-b,34,object,6,0.6666666666666666,-0.06250012812476294,False
qwen,continent_noun,validation-b,34,parameter,6,0.6666666666666666,-0.5833332626789343,True
qwen,continent_noun,validation-b,35,knowledge,6,1.0,6.729166670653892,True
qwen,continent_noun,validation-b,35,object,6,1.0,-0.06250014185813295,False
qwen,continent_noun,validation-b,35,parameter,6,0.6666666666666666,-0.5416665813087699,True
qwen,continent_noun,validation-b,36,knowledge,6,1.0,3.3749999482570274,True
qwen,continent_noun,validation-b,36,object,6,1.0,-0.08333372168029503,False
qwen,continent_noun,validation-b,36,parameter,6,0.6666666666666666,-0.16666658063816917,True


==> anc/figures/narrow_lifecycle_v2/manifest.json <==
{
  "source_experiment": "严格路由实验030",
  "source_sha256": {
    "component_lifecycle_curves.csv": "ff8fd5bdfd73ef5d4e99e174bbfae99fd82b8b9352de22ace41b479db1d65b40",
    "downstream_knowledge_control_matrix.csv": "8b958cefb3b023b7c2cb2f91b95056b7e1f41e5b43247aa61caa7e80fc690f33"
  },
  "script_sha256": "517f81e893d4d196d5d3e42603cfe8df0efd5b98b917543086d27d94a5d5a2a8",
  "aggregation": "Mean of validation A/B; shading is their range, not confidence intervals. No smoothing or rescaling of scores.",
  "files": {
    "continent_adjective.pdf": "276a754316e193179af4a5fe1266d25fb2a1e77496c2b22b68111d865871899d",
    "continent_adjective.png": "a59c7eaedc2ddc5e9448a70c573952de8bb859256f84e2d236ee28ccee4add2b",
    "continent_code.pdf": "626029a291f1a9ed90b52a97f10fc80c1f5fa0b9269bbdb96d5c7b1f22c36c01",
    "continent_code.png": "d7c697e95894e7c9acd55a979d0f6159d5d29e5ae1bd32e67d5e8b175621d389",
    "continent_noun.pdf": "d4d1ad4ba2f7c6b4307da9c4cd3ef6df51a8c168ce8e826bc8e2b837e5560a16",
    "continent_noun.png": "63fb2c5107445455f338ebb21fa44352c9e2d08dc0ca1d1220c1771cc231b456",
    "later_knowledge.pdf": "dab5b1fd33192615605fa82a94edb79256f6f064950ba96dc71f44abb7ffefd1",
    "later_knowledge.png": "9df71ac04a86efb05ef10471774ccd06cdd8338922a402966bc153c72134cc72",
    "later_knowledge_data.csv": "6cfe3461d546a56b217110e1698a9b93b58ee1268d506d48c856e9ad30cb5c20",
    "lifecycle_data.csv": "053a641fa3dd652fe751ba0fd5f11b96f429be503a1c42e774dd4b72a227d795"
  }
}

==> anc/figures/narrow_lifecycle_v2/model_contracts.json <==
{
  "qwen": {
    "contract": {
      "adjective_task_sha256": "61d4c6c703095cd0d50b91e12bbdea44a38f0a5ce9e485b6f1c5d9e7ff6a547d",
      "analyzer_sha256": "0189a24aa7e8f2b858a2774b5320bcfcab2e6d2943978f4c8e046820b8e4777c",
      "answer_score": "per-sample semantic deletion damage minus strongest of eight norm-matched random deletion damages",
      "calibration_gates": {
        "baseline_accuracy_min": 0.9,
        "random_switch_hit_rate_max": 0.3333333333333333,
        "semantic_switch_hit_rate_min": 0.6666666666666666
      },
      "calibration_task_sha256": "cb1b82df09468838dba76eae5713bb1a9b374ac2c9f1ce0d7ec1f515c54ce85b",
      "code_task_sha256": "4d9c1114a118fb1d30076219406f07be6dec78e7d7276c8752ce98888b3e9c0c",
      "components": [
        "parameter_retrieval_route",
        "object_selection_route",
        "complete_target_knowledge"
      ],
      "contract_self_hash": "d5abc9d500ed2c3bcead8c436aa6e6fb51ea8abe4d8a3653bdf2fcca35529e61",
      "experiment_id": "严格路由实验027-030",
      "fixed_late_knowledge_block": 33,
      "knowledge_score": "per-sample downstream target-knowledge loss minus strongest of eight norm-matched random deletion losses",
      "layer_count": 36,
      "model_file_sha256": {
        "config.json": "eed00b17e22553979d090fa492e587e92885e328914c8e0b0b78f0a0d3576b3b",
        "model-00001-of-00002.safetensors": "67347b23fb4165b652eb6611f5e1f2a06dfcddba8e909df1b2b0b1857bee06c2",
        "model-00002-of-00002.safetensors": "a40d941d0e7e0b966ad8b62bb6d6b7c88cce1299197b599d9d0a4ce59aabfc1d"
      },
      "model_helper_sha256": "260f8d64f6073e4e3e6b5da52088606c6cb5cd5f49d3f8254a2d7943bb404213",
      "model_key": "qwen",
      "natural_scores": "signed component coefficient and target-direction hit",
      "natural_task_sha256": "b68fede8d72d1e76c57a9e8b5996c98b1be34ac457bdfae6a6e8290003ef51df",
      "random_control_count": 8,
      "random_seed": 202608310301,
      "route_interface_sha256": "430c9ee1b09a983a1ee075b3326b4b29e42c9be70939d6eb0294b798b357e401",
      "runner_sha256": "52546683acba75f5b90bba3d7070befa6b703b06f65962318f4e07cf9eba23fc",
      "schema_version": "three-component-multitask-contract-v1",
      "tasks": [
        "continent_noun",
        "continent_adjective",
        "continent_code"
      ],
      "tokenizer_file_sha256": {
        "merges.txt": "599bab54075088774b1733fde865d5bd747cbcc7a547c5bc12610e874e26f5e3",
        "tokenizer.json": "c0382117ea329cdf097041132f6d735924b697924d6f6fc3945713e96ce87539",
        "tokenizer_config.json": "5b5d4f65d0acd3b2d56a35b56d374a36cbc1c8fa5cf3b3febbbfabf22f359583",
        "vocab.json": "ca10d7e9fb3ed18575dd1e277a2579c16d108e32f27439684afa0e10b1440910"
      }
    },
    "source_sha256": "5F21351C1203EC086ED72F50DEA81F687647BAFE7E4CD155A39630D3F5878732"
  },
  "llama": {
    "contract": {
      "adjective_task_sha256": "1efc0dc45f7a8179cd5b8c90d06eee25df51a654df4b4dbb96daacbd774a7113",
      "analyzer_sha256": "0189a24aa7e8f2b858a2774b5320bcfcab2e6d2943978f4c8e046820b8e4777c",
      "answer_score": "per-sample semantic deletion damage minus strongest of eight norm-matched random deletion damages",
      "calibration_gates": {
        "baseline_accuracy_min": 0.9,
        "random_switch_hit_rate_max": 0.3333333333333333,
        "semantic_switch_hit_rate_min": 0.6666666666666666
      },
      "calibration_task_sha256": "fdcb45eddb0ed4044284789f4424812949ee8271ae55413e06c3657af02890a7",
      "code_task_sha256": "d0698216384a7ee2b1b605f07399a7c402c44cb9b0e2b0eb3cf898b762d16266",
      "components": [
        "parameter_retrieval_route",
        "object_selection_route",
        "complete_target_knowledge"
      ],
      "contract_self_hash": "38cb1ffd3031d7e97b2e1344c8f1daf4d8e5ff1ad6e935f7466abb44f4ac5dfb",
      "experiment_id": "严格路由实验027-030",
      "fixed_late_knowledge_block": 27,
      "knowledge_score": "per-sample downstream target-knowledge loss minus strongest of eight norm-matched random deletion losses",
      "layer_count": 28,
      "model_file_sha256": {
        "config.json": "39fb36dc5416f445ebc4e71cb71fbcf6727e80a35836d8ba1a1474c318467b7a",
        "model-00001-of-00002.safetensors": "13cbd6d16e927a0c5bad54102514e6e18b4a47b3a6eb911e39d678d328d19f55",
        "model-00002-of-00002.safetensors": "7b770216613ac5c34d7c54bdff1fa616bc4e338a9d0b20af6303e48c295ee23c"
      },
      "model_helper_sha256": "260f8d64f6073e4e3e6b5da52088606c6cb5cd5f49d3f8254a2d7943bb404213",
      "model_key": "llama",
      "natural_scores": "signed component coefficient and target-direction hit",
      "natural_task_sha256": "96210fbbbe2491780c17658e919ad995b8309e87f57f4679a904f51748a36389",
      "random_control_count": 8,
      "random_seed": 202608310302,
      "route_interface_sha256": "430c9ee1b09a983a1ee075b3326b4b29e42c9be70939d6eb0294b798b357e401",
      "runner_sha256": "52546683acba75f5b90bba3d7070befa6b703b06f65962318f4e07cf9eba23fc",
      "schema_version": "three-component-multitask-contract-v1",
      "tasks": [
        "continent_noun",
        "continent_adjective",
        "continent_code"
      ],
      "tokenizer_file_sha256": {
        "special_tokens_map.json": "6f38c73729248f6c127296386e3cdde96e254636cc58b4169d3fd32328d9a8ec",
        "tokenizer.json": "79e3e522635f3171300913bb421464a87de6222182a0570b9b2ccba2a964b2b4",
        "tokenizer_config.json": "9823dcfdc1121869029da45192238e85cf44f0b232a6d9dc20e4fe6f4242a14e"
      }
    },
    "source_sha256": "6A50DDA9D80DBAFBEABD2AF65C73C4C34D679497009D85452722D1B9561574F1"
  },
  "gemma": {
    "contract": {
      "adjective_task_sha256": "116ab4b8763f6eeda27ec8e07b08efb0234eceb01adc5abc8d311c48cfe6adb6",
      "analyzer_sha256": "0189a24aa7e8f2b858a2774b5320bcfcab2e6d2943978f4c8e046820b8e4777c",
      "answer_score": "per-sample semantic deletion damage minus strongest of eight norm-matched random deletion damages",
      "calibration_gates": {
        "baseline_accuracy_min": 0.9,
        "random_switch_hit_rate_max": 0.3333333333333333,
        "semantic_switch_hit_rate_min": 0.6666666666666666
      },
      "calibration_task_sha256": "b52768369c28bbdee090e582e85fda43db4a5af51ec227f2992d4e7df9199560",
      "code_task_sha256": "76fe0cba6c4dd0c1dca40aeff0cfdeb5b21ea84db6ff2543fb2e465918201887",
      "components": [
        "parameter_retrieval_route",
        "object_selection_route",
        "complete_target_knowledge"
      ],
      "contract_self_hash": "3d78db9dbb15c7baafdef6594441480c27fb4775eb5a611de744c5ed7eac7233",
      "experiment_id": "严格路由实验027-030",
      "fixed_late_knowledge_block": 32,
      "knowledge_score": "per-sample downstream target-knowledge loss minus strongest of eight norm-matched random deletion losses",
      "layer_count": 34,
      "model_file_sha256": {
        "config.json": "9059f680f4dbd1957f35cb44b9fdd6948f4792db7a7a35ee353ea42e68adf7ff",
        "model-00001-of-00002.safetensors": "eb5fd5e97ddd07b56778733e9653c07312529cb00980a318fc3e1c4e3b5a8f1f",
        "model-00002-of-00002.safetensors": "fdde0e5aa5ced0fa203b3d50f4ab78168b7e3a3e08c6349f5cc9326666e1bb13"
      },
      "model_helper_sha256": "260f8d64f6073e4e3e6b5da52088606c6cb5cd5f49d3f8254a2d7943bb404213",
      "model_key": "gemma",
      "natural_scores": "signed component coefficient and target-direction hit",
      "natural_task_sha256": "232a72cee089238563a4e3ea22a81f93a8141a51fceab43ab7e460ddfd3b9242",
      "random_control_count": 8,
      "random_seed": 202608310303,
      "route_interface_sha256": "430c9ee1b09a983a1ee075b3326b4b29e42c9be70939d6eb0294b798b357e401",
      "runner_sha256": "52546683acba75f5b90bba3d7070befa6b703b06f65962318f4e07cf9eba23fc",
      "schema_version": "three-component-multitask-contract-v1",
      "tasks": [
        "continent_noun",
        "continent_adjective",
        "continent_code"
      ],
      "tokenizer_file_sha256": {
        "added_tokens.json": "50b2f405ba56a26d4913fd772089992252d7f942123cc0a034d96424221ba946",
        "special_tokens_map.json": "2f7b0adf4fb469770bb1490e3e35df87b1dc578246c5e7e6fc76ecf33213a397",
        "tokenizer.json": "4667f2089529e8e7657cfb6d1c19910ae71ff5f28aa7ab2ff2763330affad795",
        "tokenizer_config.json": "bfe25c2735e395407beb78456ea9a6984a1f00d8c16fa04a8b75f2a614cf53e1"
      }
    },
    "source_sha256": "52A1BEBE64D3CCDBA949E110C3CF2CD89E21088E36A026C76182E0AFB10C3E00"
  }
}


==> anc/figures/natural_single_country_v1/FIGURE_CAPTION.md <==
# Qwen单国家自然问答逐层图

**跨措辞可读信息和因果作用具有不同的逐层变化。** 每次输入只询问一个国家；措辞A下的两个单国家问题构造国家对方向，措辞B/C评估该方向。（a）正确指向比例是方向系数的符号与当前国家一致的问题比例。该比例在全部层为100%，只说明请求区别可读。（b）答案作用是删除或翻转方向所造成的答案分差平均下降，减去八个实际等长度随机方向中最大的平均下降。线为24个新国家对的估计，阴影为以国家对为单位的95%百分位自助法区间。（c）在来源层删除方向后，后层目标知识分数的随机校正下降；横轴是干预层，纵轴是知识测量层。黑点表示逐点95%区间下界大于零，不是覆盖全图的同时检验。空心圆标记只依据三个选择国家对、在读取新国家结果前固定的第32层到第36层比较。该比较的删除知识作用点估计为正，但95%区间跨零；翻转方向的对应知识作用通过预登记检验。颜色尺度只适用于本实验的float32知识分数，不与旧bfloat16图比较绝对大小。

图能支持：请求相关方向从早层可读，但答案对它的可检测依赖集中在后层；定向翻转第32层方向会影响第36层目标知识和答案。

图不能支持：该方向在第1层就是完整的天然参数地址；第1—27层对模型毫无作用；删除该方向对后层知识形成具有已确认必要性；该方向覆盖模型全部检索功能；三个模型共享相同曲线。


==> anc/figures/natural_single_country_v1/manifest.json <==
{
  "inputs": {
    "analysis\\qwen\\manifest.json": "4eddea7eea7d13a4bc2269f3820b6c6f8f2dfb124cf1fb96d408b5fac32d7c0e",
    "analysis\\qwen\\layerwise.csv": "2fdd2de19ac42b1ff73da87229792571415fe30961fd3ceac30774f13689081f",
    "analysis\\qwen\\validation_later_knowledge.csv": "e3658cb83089d863794c0cefaf23829aa031f7f56167e151be9ab9af0841c2db",
    "analysis\\qwen\\registered_result.json": "26c5d490c574270e414e76d112572ae546e35550eee66c3e973fbb54ffde2e10"
  },
  "script_sha256": "31ba71fc882d72829b69434ab5cda61ebc25861ddf276269d0148ed4a97bffc8",
  "outputs": {
    "figures\\qwen_natural_single_country.pdf": "0bf5670165dcf2c38e8ca52cb3ef9281690241fa08f5d9041cca1b638879eaf5",
    "figures\\qwen_natural_single_country.png": "ce1eda9d680146f1b1a86bdcf4837986f19cc7a11d0cc46ffd35fd6e8340dabd"
  }
}


==> anc/figures/remaining_parts_v1/lifecycle_data.csv <==
model_key,task_kind,split,layer,component,sample_count,natural_target_hit_rate,answer_control_score_mean,object_selection_calibration_pass
gemma,continent_adjective,selection,1,knowledge,6,0.6666666666666666,-0.16666666666666666,True
gemma,continent_adjective,selection,1,object,6,0.0,-0.20833333333333331,False
gemma,continent_adjective,selection,1,parameter,6,1.0,-0.125,True
gemma,continent_adjective,selection,2,knowledge,6,0.6666666666666666,-0.3333333333333333,True
gemma,continent_adjective,selection,2,object,6,0.0,-0.08333333333333333,False
gemma,continent_adjective,selection,2,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_adjective,selection,3,knowledge,6,0.5,-1.9868213740892315e-08,True
gemma,continent_adjective,selection,3,object,6,0.3333333333333333,-0.08333333333333333,False
gemma,continent_adjective,selection,3,parameter,6,1.0,-0.25000013907725815,True
gemma,continent_adjective,selection,4,knowledge,6,0.5,-0.16666666666666666,True
gemma,continent_adjective,selection,4,object,6,0.6666666666666666,-0.20833333333333331,False
gemma,continent_adjective,selection,4,parameter,6,1.0,0.12500001986821374,True
gemma,continent_adjective,selection,5,knowledge,6,0.5,-0.08333333333333333,True
gemma,continent_adjective,selection,5,object,6,0.6666666666666666,-0.08333333333333333,False
gemma,continent_adjective,selection,5,parameter,6,1.0,-0.1666668057439248,True
gemma,continent_adjective,selection,6,knowledge,6,0.5,-0.08333349227880522,True
gemma,continent_adjective,selection,6,object,6,1.0,-0.2916666666666667,False
gemma,continent_adjective,selection,6,parameter,6,1.0,-0.12500013907725815,True
gemma,continent_adjective,selection,7,knowledge,6,0.5,-0.125,True
gemma,continent_adjective,selection,7,object,6,0.6666666666666666,-0.08333347241059148,False
gemma,continent_adjective,selection,7,parameter,6,1.0,-0.125,True
gemma,continent_adjective,selection,8,knowledge,6,0.5,0.0,True
gemma,continent_adjective,selection,8,object,6,1.0,-0.041666666666666664,False
gemma,continent_adjective,selection,8,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_adjective,selection,9,knowledge,6,0.5,-0.29166666666666663,True
gemma,continent_adjective,selection,9,object,6,0.6666666666666666,-0.08333319425607517,False
gemma,continent_adjective,selection,9,parameter,6,1.0,-0.1666668057439248,True
gemma,continent_adjective,selection,10,knowledge,6,0.3333333333333333,-0.16666666666666666,True
gemma,continent_adjective,selection,10,object,6,0.0,-0.12500013907725815,False
gemma,continent_adjective,selection,10,parameter,6,1.0,-0.04166666666666667,True
gemma,continent_adjective,selection,11,knowledge,6,0.5,0.0,True
gemma,continent_adjective,selection,11,object,6,1.0,-0.1666666865348804,False
gemma,continent_adjective,selection,11,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_adjective,selection,12,knowledge,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_adjective,selection,12,object,6,0.3333333333333333,-0.12499986092274185,False
gemma,continent_adjective,selection,12,parameter,6,1.0,-0.125,True
gemma,continent_adjective,selection,13,knowledge,6,0.6666666666666666,-0.41666666666666663,True
gemma,continent_adjective,selection,13,object,6,0.0,-0.20833333333333334,False
gemma,continent_adjective,selection,13,parameter,6,1.0,-0.08333325385975363,True
gemma,continent_adjective,selection,14,knowledge,6,0.6666666666666666,-0.4166666467984529,True
gemma,continent_adjective,selection,14,object,6,0.6666666666666666,-0.20833333333333331,False
gemma,continent_adjective,selection,14,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_adjective,selection,15,knowledge,6,0.6666666666666666,-0.4583331942560752,True
gemma,continent_adjective,selection,15,object,6,0.6666666666666666,-0.125,False
gemma,continent_adjective,selection,15,parameter,6,1.0,0.08333333333333333,True
gemma,continent_adjective,selection,16,knowledge,6,0.8333333333333334,-0.08333333333333334,True
gemma,continent_adjective,selection,16,object,6,0.3333333333333333,-0.25,False
gemma,continent_adjective,selection,16,parameter,6,1.0,-0.08333343267512441,True
gemma,continent_adjective,selection,17,knowledge,6,0.8333333333333334,-0.08333319425607516,True
gemma,continent_adjective,selection,17,object,6,0.6666666666666666,-0.375,False
gemma,continent_adjective,selection,17,parameter,6,1.0,-3.973642515031628e-08,True
gemma,continent_adjective,selection,18,knowledge,6,1.0,0.12499984105729323,True
gemma,continent_adjective,selection,18,object,6,0.3333333333333333,-0.12499986092274185,False
gemma,continent_adjective,selection,18,parameter,6,1.0,-0.9166666666666691,True
gemma,continent_adjective,selection,19,knowledge,6,1.0,0.7916666269330066,True
gemma,continent_adjective,selection,19,object,6,0.6666666666666666,-0.04166658719308695,False
gemma,continent_adjective,selection,19,parameter,6,1.0,0.1250000596036121,True
gemma,continent_adjective,selection,20,knowledge,6,0.8333333333333334,0.04166666666753838,True
gemma,continent_adjective,selection,20,object,6,0.6666666666666666,-0.20833333333333334,False
gemma,continent_adjective,selection,20,parameter,6,1.0,0.2083334128052255,True
gemma,continent_adjective,selection,21,knowledge,6,1.0,2.8750000397364253,True
gemma,continent_adjective,selection,21,object,6,0.6666666666666666,-0.24999992052642028,True
gemma,continent_adjective,selection,21,parameter,6,1.0,1.041666567324873,True
gemma,continent_adjective,selection,22,knowledge,6,1.0,3.250000139077258,True
gemma,continent_adjective,selection,22,object,6,0.6666666666666666,-0.20833333333333331,True
gemma,continent_adjective,selection,22,parameter,6,1.0,0.24999988079035873,True
gemma,continent_adjective,selection,23,knowledge,6,1.0,4.666666746139289,True
gemma,continent_adjective,selection,23,object,6,0.3333333333333333,-0.4166666666666667,True
gemma,continent_adjective,selection,23,parameter,6,1.0,0.7499998807895936,True
gemma,continent_adjective,selection,24,knowledge,6,1.0,5.666666729722007,True
gemma,continent_adjective,selection,24,object,6,0.6666666666666666,-0.125,False
gemma,continent_adjective,selection,24,parameter,6,1.0,1.7500000596042278,True
gemma,continent_adjective,selection,25,knowledge,6,1.0,7.541666716626388,True
gemma,continent_adjective,selection,25,object,6,1.0,-0.04166652758940851,False
gemma,continent_adjective,selection,25,parameter,6,1.0,-1.0833333832960268,True
gemma,continent_adjective,selection,26,knowledge,6,1.0,7.958333281425515,True
gemma,continent_adjective,selection,26,object,6,0.6666666666666666,-0.16666676600482333,False
gemma,continent_adjective,selection,26,parameter,6,1.0,-0.5416666666698393,True
gemma,continent_adjective,selection,27,knowledge,6,1.0,10.708333471190297,True
gemma,continent_adjective,selection,27,object,6,0.6666666666666666,-0.45833343267149,False
gemma,continent_adjective,selection,27,parameter,6,1.0,-0.7499999006671475,True
gemma,continent_adjective,selection,28,knowledge,6,1.0,9.291666965081202,True
gemma,continent_adjective,selection,28,object,6,0.6666666666666666,-0.5416669249535235,False
gemma,continent_adjective,selection,28,parameter,6,1.0,-0.500000099342202,True
gemma,continent_adjective,selection,29,knowledge,6,1.0,11.125000099468028,True
gemma,continent_adjective,selection,29,object,6,0.6666666666666666,-0.5833334128052255,False
gemma,continent_adjective,selection,29,parameter,6,1.0,-0.6666666865321152,True
gemma,continent_adjective,selection,30,knowledge,6,1.0,11.66666664653826,True
gemma,continent_adjective,selection,30,object,6,0.6666666666666666,-0.5833333333333333,False
gemma,continent_adjective,selection,30,parameter,6,1.0,-0.3750000794732197,True
gemma,continent_adjective,selection,31,knowledge,6,1.0,13.08333363242133,True
gemma,continent_adjective,selection,31,object,6,0.6666666666666666,-0.1666665275894085,False
gemma,continent_adjective,selection,31,parameter,6,1.0,-0.9166666865348804,True
gemma,continent_adjective,selection,32,knowledge,6,1.0,18.91666661322761,True
gemma,continent_adjective,selection,32,object,6,0.6666666666666666,-0.04166674614024638,False
gemma,continent_adjective,selection,32,parameter,6,1.0,-1.0833334724105914,True
gemma,continent_adjective,selection,33,knowledge,6,1.0,17.249999744731124,True
gemma,continent_adjective,selection,33,object,6,0.6666666666666666,-0.25,False
gemma,continent_adjective,selection,33,parameter,6,0.6666666666666666,-0.7500000397364252,True
gemma,continent_adjective,selection,34,knowledge,6,1.0,0.49999999999999994,True
gemma,continent_adjective,selection,34,object,6,0.6666666666666666,-0.08333347241059148,False
gemma,continent_adjective,selection,34,parameter,6,0.6666666666666666,-0.125,True
gemma,continent_adjective,validation-a,1,knowledge,6,0.3333333333333333,-0.3333335113359984,True
gemma,continent_adjective,validation-a,1,object,6,0.6666666666666666,-0.2916666865324563,False
gemma,continent_adjective,validation-a,1,parameter,6,0.3333333333333333,-0.16666666666666666,True
gemma,continent_adjective,validation-a,2,knowledge,6,0.5,-0.25000017800266505,True
gemma,continent_adjective,validation-a,2,object,6,0.6666666666666666,-0.25,False
gemma,continent_adjective,validation-a,2,parameter,6,0.3333333333333333,-0.08333339073336295,True
gemma,continent_adjective,validation-a,3,knowledge,6,0.16666666666666666,-0.08333335319912293,True
gemma,continent_adjective,validation-a,3,object,6,1.0,-0.12499996026842079,False
gemma,continent_adjective,validation-a,3,parameter,6,0.6666666666666666,-0.20833339293070216,True
gemma,continent_adjective,validation-a,4,knowledge,6,0.5,0.04166666666666666,True
gemma,continent_adjective,validation-a,4,object,6,0.6666666666666666,-0.08333337306491254,False
gemma,continent_adjective,validation-a,4,parameter,6,1.0,0.125,True
gemma,continent_adjective,validation-a,5,knowledge,6,0.3333333333333333,-0.125,True
gemma,continent_adjective,validation-a,5,object,6,1.0,-0.12499987997822852,False
gemma,continent_adjective,validation-a,5,parameter,6,0.3333333333333333,-0.375000099328948,True
gemma,continent_adjective,validation-a,6,knowledge,6,0.6666666666666666,-0.20833333333333331,True
gemma,continent_adjective,validation-a,6,object,6,1.0,-0.08333333333333334,False
gemma,continent_adjective,validation-a,6,parameter,6,0.6666666666666666,-0.16666662693508744,True
gemma,continent_adjective,validation-a,7,knowledge,6,0.5,-0.08333337306491255,True
gemma,continent_adjective,validation-a,7,object,6,1.0,-0.20833331346754372,False
gemma,continent_adjective,validation-a,7,parameter,6,1.0,-0.125,True
gemma,continent_adjective,validation-a,8,knowledge,6,0.5,-0.37499972184256575,True
gemma,continent_adjective,validation-a,8,object,6,1.0,-0.12499994040263117,False
gemma,continent_adjective,validation-a,8,parameter,6,1.0,-0.04166668653245628,True
gemma,continent_adjective,validation-a,9,knowledge,6,0.5,-0.12500008029019227,True
gemma,continent_adjective,validation-a,9,object,6,0.3333333333333333,-0.04166670639824589,False
gemma,continent_adjective,validation-a,9,parameter,6,1.0,-0.08333345335510484,True
gemma,continent_adjective,validation-a,10,knowledge,6,0.16666666666666666,-0.2916666666666667,True
gemma,continent_adjective,validation-a,10,object,6,0.6666666666666666,0.041666666666666685,False
gemma,continent_adjective,validation-a,10,parameter,6,1.0,-0.20833339293070213,True
gemma,continent_adjective,validation-a,11,knowledge,6,0.6666666666666666,-0.1249999227366061,True
gemma,continent_adjective,validation-a,11,object,6,1.0,-0.2916666666666667,False
gemma,continent_adjective,validation-a,11,parameter,6,1.0,-0.25000001986578957,True
gemma,continent_adjective,validation-a,12,knowledge,6,0.16666666666666666,-0.16666666666666666,True
gemma,continent_adjective,validation-a,12,object,6,0.6666666666666666,-0.16666662693508744,False
gemma,continent_adjective,validation-a,12,parameter,6,1.0,-0.20833321331156185,True
gemma,continent_adjective,validation-a,13,knowledge,6,0.3333333333333333,-0.16666666666666669,True
gemma,continent_adjective,validation-a,13,object,6,0.6666666666666666,-0.04166666885915524,False
gemma,continent_adjective,validation-a,13,parameter,6,1.0,-0.041666626935087436,True
gemma,continent_adjective,validation-a,14,knowledge,6,0.3333333333333333,-0.041666526779105595,True
gemma,continent_adjective,validation-a,14,object,6,0.3333333333333333,-1.986578961055141e-08,False
gemma,continent_adjective,validation-a,14,parameter,6,1.0,-0.2499999801342104,True
gemma,continent_adjective,validation-a,15,knowledge,6,0.5,-0.375,True
gemma,continent_adjective,validation-a,15,object,6,0.6666666666666666,0.0,False
gemma,continent_adjective,validation-a,15,parameter,6,1.0,-0.12499998013421039,True
gemma,continent_adjective,validation-a,16,knowledge,6,0.5,-0.1666666479086416,True
gemma,continent_adjective,validation-a,16,object,6,0.6666666666666666,-0.04166670639824589,False
gemma,continent_adjective,validation-a,16,parameter,6,1.0,-0.4583332943960462,True
gemma,continent_adjective,validation-a,17,knowledge,6,0.8333333333333334,0.24999982199733495,True
gemma,continent_adjective,validation-a,17,object,6,0.6666666666666666,-0.12499999999999997,False
gemma,continent_adjective,validation-a,17,parameter,6,1.0,0.041666510856885,True
gemma,continent_adjective,validation-a,18,knowledge,6,1.0,1.5833333237842453,True
gemma,continent_adjective,validation-a,18,object,6,0.6666666666666666,-0.5416666666666667,False
gemma,continent_adjective,validation-a,18,parameter,6,1.0,0.16666640536398825,True
gemma,continent_adjective,validation-a,19,knowledge,6,1.0,0.8333331544902951,True
gemma,continent_adjective,validation-a,19,object,6,0.6666666666666666,-0.16666666666666666,False
gemma,continent_adjective,validation-a,19,parameter,6,1.0,0.12499984102275145,True
gemma,continent_adjective,validation-a,20,knowledge,6,1.0,0.8333334840184156,True
gemma,continent_adjective,validation-a,20,object,6,0.6666666666666666,-0.3749999602684208,False
gemma,continent_adjective,validation-a,20,parameter,6,1.0,0.16666662348446454,True
gemma,continent_adjective,validation-a,21,knowledge,6,1.0,3.4583332255642745,True
gemma,continent_adjective,validation-a,21,object,6,0.6666666666666666,0.041666626935087436,True
gemma,continent_adjective,validation-a,21,parameter,6,1.0,0.5833331852263655,True
gemma,continent_adjective,validation-a,22,knowledge,6,1.0,3.9166666290863454,True
gemma,continent_adjective,validation-a,22,object,6,0.6666666666666666,-5.959736881777644e-08,True
gemma,continent_adjective,validation-a,22,parameter,6,1.0,0.20833329249580856,True
gemma,continent_adjective,validation-a,23,knowledge,6,1.0,4.958333249310574,True
gemma,continent_adjective,validation-a,23,object,6,0.6666666666666666,-0.04166684466933174,True
gemma,continent_adjective,validation-a,23,parameter,6,1.0,1.3749998256074227,True
gemma,continent_adjective,validation-a,24,knowledge,6,1.0,6.083333304624828,True
gemma,continent_adjective,validation-a,24,object,6,0.6666666666666666,-0.16666666666666666,False
gemma,continent_adjective,validation-a,24,parameter,6,1.0,1.9999999463422382,True
gemma,continent_adjective,validation-a,25,knowledge,6,1.0,11.458333458634723,True
gemma,continent_adjective,validation-a,25,object,6,1.0,0.041666528395580826,False
gemma,continent_adjective,validation-a,25,parameter,6,1.0,-1.1666666247474495,True
gemma,continent_adjective,validation-a,26,knowledge,6,1.0,11.87500021936072,True
gemma,continent_adjective,validation-a,26,object,6,1.0,0.041666488665214274,False
gemma,continent_adjective,validation-a,26,parameter,6,1.0,-0.9583333134675437,True
gemma,continent_adjective,validation-a,27,knowledge,6,1.0,16.541666826756675,True
gemma,continent_adjective,validation-a,27,object,6,1.0,-0.2500001382262174,False
gemma,continent_adjective,validation-a,27,parameter,6,0.3333333333333333,-0.5000000209717351,True
gemma,continent_adjective,validation-a,28,knowledge,6,1.0,15.999999928462104,True
gemma,continent_adjective,validation-a,28,object,6,1.0,9.853465599007905e-08,False
gemma,continent_adjective,validation-a,28,parameter,6,0.3333333333333333,-0.7500001398875611,True
gemma,continent_adjective,validation-a,29,knowledge,6,1.0,12.500000203447392,True
gemma,continent_adjective,validation-a,29,object,6,1.0,-0.583333387459182,False
gemma,continent_adjective,validation-a,29,parameter,6,0.3333333333333333,-0.5416665254209269,True
gemma,continent_adjective,validation-a,30,knowledge,6,1.0,15.916666832100683,True
gemma,continent_adjective,validation-a,30,object,6,1.0,-0.20833315152655513,False
gemma,continent_adjective,validation-a,30,parameter,6,0.3333333333333333,-0.7499999161591404,True
gemma,continent_adjective,validation-a,31,knowledge,6,1.0,19.166666666413906,True
gemma,continent_adjective,validation-a,31,object,6,1.0,-0.2500002963849208,False
gemma,continent_adjective,validation-a,31,parameter,6,0.0,-1.0833331378404787,True
gemma,continent_adjective,validation-a,32,knowledge,6,1.0,22.79166688459598,True
gemma,continent_adjective,validation-a,32,object,6,1.0,-0.08333333538212173,False
gemma,continent_adjective,validation-a,32,parameter,6,0.0,-1.0416665479048484,True
gemma,continent_adjective,validation-a,33,knowledge,6,1.0,20.124999778200646,True
gemma,continent_adjective,validation-a,33,object,6,0.3333333333333333,0.3333330353088968,False
gemma,continent_adjective,validation-a,33,parameter,6,0.0,-1.2500001190655894,True
gemma,continent_adjective,validation-a,34,knowledge,6,1.0,0.5833332133115618,True
gemma,continent_adjective,validation-a,34,object,6,0.6666666666666666,0.0,False
gemma,continent_adjective,validation-a,34,parameter,6,0.0,0.0,True
gemma,continent_adjective,validation-b,1,knowledge,6,0.8333333333333334,0.0,True
gemma,continent_adjective,validation-b,1,object,6,0.3333333333333333,-0.08333331346512315,False
gemma,continent_adjective,validation-b,1,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_adjective,validation-b,2,knowledge,6,0.5,0.08333335320154353,True
gemma,continent_adjective,validation-b,2,object,6,0.3333333333333333,-0.20833333333333334,False
gemma,continent_adjective,validation-b,2,parameter,6,1.0,-0.3333333333333333,True
gemma,continent_adjective,validation-b,3,knowledge,6,0.5,-0.2500000198682114,True
gemma,continent_adjective,validation-b,3,object,6,0.6666666666666666,-0.08333335320154353,False
gemma,continent_adjective,validation-b,3,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_adjective,validation-b,4,knowledge,6,0.5,-0.08333333333333334,True
gemma,continent_adjective,validation-b,4,object,6,0.3333333333333333,-0.04166666666666666,False
gemma,continent_adjective,validation-b,4,parameter,6,1.0,-0.33333333333333337,True
gemma,continent_adjective,validation-b,5,knowledge,6,0.3333333333333333,-0.04166666666666666,True
gemma,continent_adjective,validation-b,5,object,6,1.0,-0.20833333333333334,False
gemma,continent_adjective,validation-b,5,parameter,6,1.0,-0.20833335320154356,True
gemma,continent_adjective,validation-b,6,knowledge,6,0.6666666666666666,-0.0416666467984565,True
gemma,continent_adjective,validation-b,6,object,6,0.3333333333333333,-0.041666666666666685,False
gemma,continent_adjective,validation-b,6,parameter,6,1.0,-0.0416666467984565,True
gemma,continent_adjective,validation-b,7,knowledge,6,0.3333333333333333,-0.041666666666666685,True
gemma,continent_adjective,validation-b,7,object,6,1.0,-0.08333333333333334,False
gemma,continent_adjective,validation-b,7,parameter,6,1.0,0.041666666666666685,True
gemma,continent_adjective,validation-b,8,knowledge,6,0.5,-0.125,True
gemma,continent_adjective,validation-b,8,object,6,1.0,0.08333333333333334,False
gemma,continent_adjective,validation-b,8,parameter,6,1.0,-1.9868210188178637e-08,True
gemma,continent_adjective,validation-b,9,knowledge,6,0.6666666666666666,-0.16666666666666669,True
gemma,continent_adjective,validation-b,9,object,6,0.3333333333333333,-0.20833333333333334,False
gemma,continent_adjective,validation-b,9,parameter,6,1.0,-0.08333333333333334,True
gemma,continent_adjective,validation-b,10,knowledge,6,0.5,-0.08333333333333334,True
gemma,continent_adjective,validation-b,10,object,6,0.0,-0.25,False
gemma,continent_adjective,validation-b,10,parameter,6,1.0,1.9868210188178637e-08,True
gemma,continent_adjective,validation-b,11,knowledge,6,0.5,-0.29166664679845533,True
gemma,continent_adjective,validation-b,11,object,6,0.3333333333333333,-0.1250000198682102,False
gemma,continent_adjective,validation-b,11,parameter,6,1.0,-0.125,True
gemma,continent_adjective,validation-b,12,knowledge,6,0.5,1.9868211353912812e-08,True
gemma,continent_adjective,validation-b,12,object,6,0.0,0.0,False
gemma,continent_adjective,validation-b,12,parameter,6,1.0,-0.08333335320154353,True
gemma,continent_adjective,validation-b,13,knowledge,6,0.5,-0.41666666666666663,True
gemma,continent_adjective,validation-b,13,object,6,0.0,0.0,False
gemma,continent_adjective,validation-b,13,parameter,6,1.0,-0.16666666666666669,True
gemma,continent_adjective,validation-b,14,knowledge,6,0.5,-0.25,True
gemma,continent_adjective,validation-b,14,object,6,0.6666666666666666,-0.12499998013178984,False
gemma,continent_adjective,validation-b,14,parameter,6,1.0,-0.20833331346512318,True
gemma,continent_adjective,validation-b,15,knowledge,6,0.6666666666666666,-0.20833333333333331,True
gemma,continent_adjective,validation-b,15,object,6,0.6666666666666666,-0.04166668653487686,False
gemma,continent_adjective,validation-b,15,parameter,6,1.0,0.08333335320154353,True
gemma,continent_adjective,validation-b,16,knowledge,6,0.8333333333333334,-0.5416666865348768,True
gemma,continent_adjective,validation-b,16,object,6,1.0,-0.125,False
gemma,continent_adjective,validation-b,16,parameter,6,1.0,-0.3333333333333333,True
gemma,continent_adjective,validation-b,17,knowledge,6,1.0,0.2500000198682114,True
gemma,continent_adjective,validation-b,17,object,6,0.6666666666666666,-0.2500000198682102,False
gemma,continent_adjective,validation-b,17,parameter,6,1.0,-0.04166670640308234,True
gemma,continent_adjective,validation-b,18,knowledge,6,1.0,0.5000000198682103,True
gemma,continent_adjective,validation-b,18,object,6,0.6666666666666666,-0.08333331346512315,False
gemma,continent_adjective,validation-b,18,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_adjective,validation-b,19,knowledge,6,1.0,0.45833337306975486,True
gemma,continent_adjective,validation-b,19,object,6,1.0,-1.9868210188178637e-08,False
gemma,continent_adjective,validation-b,19,parameter,6,1.0,-0.2500000794728324,True
gemma,continent_adjective,validation-b,20,knowledge,6,0.8333333333333334,0.08333331346512785,True
gemma,continent_adjective,validation-b,20,object,6,0.6666666666666666,-0.08333333333333334,False
gemma,continent_adjective,validation-b,20,parameter,6,1.0,0.1249999602635784,True
gemma,continent_adjective,validation-b,21,knowledge,6,1.0,3.395833551883811,True
gemma,continent_adjective,validation-b,21,object,6,0.3333333333333333,-0.16666666666666669,True
gemma,continent_adjective,validation-b,21,parameter,6,1.0,0.6249999999999999,True
gemma,continent_adjective,validation-b,22,knowledge,6,1.0,4.208333412806166,True
gemma,continent_adjective,validation-b,22,object,6,0.3333333333333333,-0.625,True
gemma,continent_adjective,validation-b,22,parameter,6,1.0,0.6666666666666667,True
gemma,continent_adjective,validation-b,23,knowledge,6,0.8333333333333334,3.8333333134648537,True
gemma,continent_adjective,validation-b,23,object,6,0.0,-1.5000000198682102,True
gemma,continent_adjective,validation-b,23,parameter,6,1.0,4.499999880502713,True
gemma,continent_adjective,validation-b,24,knowledge,6,0.8333333333333334,5.208333313462616,True
gemma,continent_adjective,validation-b,24,object,6,0.3333333333333333,-0.16666668653487804,False
gemma,continent_adjective,validation-b,24,parameter,6,1.0,5.666666726271304,True
gemma,continent_adjective,validation-b,25,knowledge,6,1.0,9.500000099335827,True
gemma,continent_adjective,validation-b,25,object,6,1.0,0.12499999999999997,False
gemma,continent_adjective,validation-b,25,parameter,6,1.0,-0.2916666865348805,True
gemma,continent_adjective,validation-b,26,knowledge,6,1.0,10.791666607023425,True
gemma,continent_adjective,validation-b,26,object,6,1.0,0.12499999999999994,False
gemma,continent_adjective,validation-b,26,parameter,6,1.0,-0.16666672627130208,True
gemma,continent_adjective,validation-b,27,knowledge,6,1.0,14.10416676039045,True
gemma,continent_adjective,validation-b,27,object,6,1.0,-0.08333335320154467,False
gemma,continent_adjective,validation-b,27,parameter,6,1.0,-0.5000000198682136,True
gemma,continent_adjective,validation-b,28,knowledge,6,1.0,14.20833284124144,True
gemma,continent_adjective,validation-b,28,object,6,1.0,-0.04166662693024514,False
gemma,continent_adjective,validation-b,28,parameter,6,1.0,-0.4166666467984529,True
gemma,continent_adjective,validation-b,29,knowledge,6,1.0,15.583333357148874,True
gemma,continent_adjective,validation-b,29,object,6,1.0,-0.12500003973641566,False
gemma,continent_adjective,validation-b,29,parameter,6,1.0,-0.625,True
gemma,continent_adjective,validation-b,30,knowledge,6,1.0,15.416666372977541,True
gemma,continent_adjective,validation-b,30,object,6,1.0,-0.375,False
gemma,continent_adjective,validation-b,30,parameter,6,1.0,-0.6250000198682114,True
gemma,continent_adjective,validation-b,31,knowledge,6,1.0,16.291666672322947,True
gemma,continent_adjective,validation-b,31,object,6,1.0,-0.2916666865348768,False
gemma,continent_adjective,validation-b,31,parameter,6,0.6666666666666666,-0.3750000198682102,True
gemma,continent_adjective,validation-b,32,knowledge,6,1.0,22.18750000134255,True
gemma,continent_adjective,validation-b,32,object,6,0.6666666666666666,0.0,False
gemma,continent_adjective,validation-b,32,parameter,6,0.6666666666666666,-1.0000000198682113,True
gemma,continent_adjective,validation-b,33,knowledge,6,1.0,21.583333550265234,True
gemma,continent_adjective,validation-b,33,object,6,0.3333333333333333,-0.041666666666666685,False
gemma,continent_adjective,validation-b,33,parameter,6,0.3333333333333333,-0.5416666666666667,True
gemma,continent_adjective,validation-b,34,knowledge,6,1.0,0.45833333333333337,True
gemma,continent_adjective,validation-b,34,object,6,0.6666666666666666,0.0,False
gemma,continent_adjective,validation-b,34,parameter,6,0.3333333333333333,-0.041666666666666664,True
gemma,continent_code,selection,1,knowledge,6,0.5,-0.028909593907845497,True
gemma,continent_code,selection,1,object,6,0.3333333333333333,-0.07232775285838026,False
gemma,continent_code,selection,1,parameter,6,1.0,-0.12051285394496367,True
gemma,continent_code,selection,2,knowledge,6,0.5,-0.07596770183952609,True
gemma,continent_code,selection,2,object,6,0.3333333333333333,-0.11764724150998518,False
gemma,continent_code,selection,2,parameter,6,1.0,-0.1069503055477791,True
gemma,continent_code,selection,3,knowledge,6,0.3333333333333333,-0.03073786971465135,True
gemma,continent_code,selection,3,object,6,0.3333333333333333,-0.14106606439842534,False
gemma,continent_code,selection,3,parameter,6,1.0,-0.044993211910546435,True
gemma,continent_code,selection,4,knowledge,6,0.3333333333333333,-0.05259229715043527,True
gemma,continent_code,selection,4,object,6,1.0,0.012302587586390246,False
gemma,continent_code,selection,4,parameter,6,1.0,-0.09186543128336666,True
gemma,continent_code,selection,5,knowledge,6,0.5,-0.06784131390548964,True
gemma,continent_code,selection,5,object,6,0.0,-0.050188345328924314,False
gemma,continent_code,selection,5,parameter,6,1.0,-0.059388469480779804,True
gemma,continent_code,selection,6,knowledge,6,0.5,-0.04248843590478184,True
gemma,continent_code,selection,6,object,6,0.3333333333333333,-0.04610973596575718,False
gemma,continent_code,selection,6,parameter,6,1.0,0.023235681185459118,True
gemma,continent_code,selection,7,knowledge,6,0.3333333333333333,-0.04019634897940705,True
gemma,continent_code,selection,7,object,6,0.3333333333333333,-0.04953553999436622,False
gemma,continent_code,selection,7,parameter,6,1.0,0.03333743166750006,True
gemma,continent_code,selection,8,knowledge,6,0.5,-0.06127817689618571,True
gemma,continent_code,selection,8,object,6,0.6666666666666666,-0.09128107858941803,False
gemma,continent_code,selection,8,parameter,6,1.0,-0.017773171362951718,True
gemma,continent_code,selection,9,knowledge,6,0.6666666666666666,-0.004401929580751585,True
gemma,continent_code,selection,9,object,6,0.3333333333333333,-0.04518447579782976,False
gemma,continent_code,selection,9,parameter,6,1.0,-0.060883112066202706,True
gemma,continent_code,selection,10,knowledge,6,0.16666666666666666,-0.14363319527150983,True
gemma,continent_code,selection,10,object,6,0.3333333333333333,-0.05469803974725096,False
gemma,continent_code,selection,10,parameter,6,1.0,-0.050058432007034526,True
gemma,continent_code,selection,11,knowledge,6,0.6666666666666666,-0.06189299614316231,True
gemma,continent_code,selection,11,object,6,0.3333333333333333,-0.08657379206852056,False
gemma,continent_code,selection,11,parameter,6,1.0,0.023452885322825523,True
gemma,continent_code,selection,12,knowledge,6,0.6666666666666666,-0.23763114813093011,True
gemma,continent_code,selection,12,object,6,0.6666666666666666,-0.04371458268117105,False
gemma,continent_code,selection,12,parameter,6,1.0,-0.08620433967974843,True
gemma,continent_code,selection,13,knowledge,6,0.6666666666666666,-0.11878896435246133,True
gemma,continent_code,selection,13,object,6,0.6666666666666666,-0.003524012518028031,False
gemma,continent_code,selection,13,parameter,6,1.0,-0.06412483928946244,True
gemma,continent_code,selection,14,knowledge,6,0.6666666666666666,-0.27280233878715876,True
gemma,continent_code,selection,14,object,6,0.6666666666666666,-0.03026905902725237,False
gemma,continent_code,selection,14,parameter,6,1.0,-0.1190123850228133,True
gemma,continent_code,selection,15,knowledge,6,0.5,-0.14487430093314893,True
gemma,continent_code,selection,15,object,6,1.0,-0.08154126023635891,False
gemma,continent_code,selection,15,parameter,6,1.0,0.011137960242232715,True
gemma,continent_code,selection,16,knowledge,6,0.5,-0.3273133345113071,True
gemma,continent_code,selection,16,object,6,1.0,-0.07461685902518411,False
gemma,continent_code,selection,16,parameter,6,1.0,-0.07248036899691594,True
gemma,continent_code,selection,17,knowledge,6,0.8333333333333334,1.2528632669417732,True
gemma,continent_code,selection,17,object,6,1.0,-0.09960299448987087,False
gemma,continent_code,selection,17,parameter,6,1.0,0.6427416233128298,True
gemma,continent_code,selection,18,knowledge,6,0.8333333333333334,1.5000140917011986,True
gemma,continent_code,selection,18,object,6,0.0,0.001992521157594261,False
gemma,continent_code,selection,18,parameter,6,1.0,0.1460398311768074,True
gemma,continent_code,selection,19,knowledge,6,1.0,1.4532408619463837,True
gemma,continent_code,selection,19,object,6,0.0,-0.03941137861240425,False
gemma,continent_code,selection,19,parameter,6,1.0,0.1346241077132504,True
gemma,continent_code,selection,20,knowledge,6,1.0,1.6249781834194579,True
gemma,continent_code,selection,20,object,6,0.3333333333333333,-0.04017170542888001,False
gemma,continent_code,selection,20,parameter,6,1.0,0.16165400101923902,True
gemma,continent_code,selection,21,knowledge,6,1.0,4.819560821961406,True
gemma,continent_code,selection,21,object,6,0.3333333333333333,-0.0830350151166499,True
gemma,continent_code,selection,21,parameter,6,1.0,0.26322936888147785,True
gemma,continent_code,selection,22,knowledge,6,1.0,5.3145336368839535,True
gemma,continent_code,selection,22,object,6,0.6666666666666666,0.06388123990230574,True
gemma,continent_code,selection,22,parameter,6,1.0,0.07573322418589135,True
gemma,continent_code,selection,23,knowledge,6,0.8333333333333334,5.143943205951047,True
gemma,continent_code,selection,23,object,6,1.0,-0.023302554729544532,True
gemma,continent_code,selection,23,parameter,6,1.0,0.4773320080809166,True
gemma,continent_code,selection,24,knowledge,6,0.8333333333333334,6.165818959561731,True
gemma,continent_code,selection,24,object,6,0.6666666666666666,-0.07888898229037031,False
gemma,continent_code,selection,24,parameter,6,1.0,0.6358002069416007,True
gemma,continent_code,selection,25,knowledge,6,0.8333333333333334,6.218651985361257,True
gemma,continent_code,selection,25,object,6,0.6666666666666666,-0.19854791897493368,False
gemma,continent_code,selection,25,parameter,6,1.0,0.3535749993937902,True
gemma,continent_code,selection,26,knowledge,6,1.0,6.864678899114888,True
gemma,continent_code,selection,26,object,6,0.6666666666666666,-0.20184793852000854,False
gemma,continent_code,selection,26,parameter,6,1.0,0.4555408748145121,True
gemma,continent_code,selection,27,knowledge,6,0.8333333333333334,6.541056881553951,True
gemma,continent_code,selection,27,object,6,0.6666666666666666,-0.26527901628742256,False
gemma,continent_code,selection,27,parameter,6,1.0,0.42001396760922677,True
gemma,continent_code,selection,28,knowledge,6,0.8333333333333334,8.062511038669696,True
gemma,continent_code,selection,28,object,6,0.6666666666666666,-0.43747566277184546,False
gemma,continent_code,selection,28,parameter,6,1.0,0.18172407252863343,True
gemma,continent_code,selection,29,knowledge,6,1.0,7.650157956561874,True
gemma,continent_code,selection,29,object,6,0.6666666666666666,-0.33338542995991816,False
gemma,continent_code,selection,29,parameter,6,1.0,0.010224890775144019,True
gemma,continent_code,selection,30,knowledge,6,1.0,7.222796903733352,True
gemma,continent_code,selection,30,object,6,0.6666666666666666,-0.22915200320977647,False
gemma,continent_code,selection,30,parameter,6,1.0,-0.4215747607352587,True
gemma,continent_code,selection,31,knowledge,6,1.0,8.917875721895458,True
gemma,continent_code,selection,31,object,6,0.6666666666666666,-0.23956664333794225,False
gemma,continent_code,selection,31,parameter,6,1.0,-0.13722036764985052,True
gemma,continent_code,selection,32,knowledge,6,0.8333333333333334,8.111096320094191,True
gemma,continent_code,selection,32,object,6,0.6666666666666666,-0.17449011412612475,False
gemma,continent_code,selection,32,parameter,6,1.0,-0.14628336564507546,True
gemma,continent_code,selection,33,knowledge,6,0.8333333333333334,8.936333947348452,True
gemma,continent_code,selection,33,object,6,0.6666666666666666,-0.39062783807669155,False
gemma,continent_code,selection,33,parameter,6,1.0,-0.6328190538155146,True
gemma,continent_code,selection,34,knowledge,6,0.8333333333333334,0.1692708598208507,True
gemma,continent_code,selection,34,object,6,0.6666666666666666,0.0,False
gemma,continent_code,selection,34,parameter,6,1.0,-0.0026041666666666665,True
gemma,continent_code,validation-a,1,knowledge,6,0.6666666666666666,-0.04790828997825732,True
gemma,continent_code,validation-a,1,object,6,1.0,-0.0631241725828886,False
gemma,continent_code,validation-a,1,parameter,6,0.6666666666666666,-0.0835033111119022,True
gemma,continent_code,validation-a,2,knowledge,6,0.3333333333333333,-0.023505811268440386,True
gemma,continent_code,validation-a,2,object,6,0.0,-0.02299150226884687,False
gemma,continent_code,validation-a,2,parameter,6,0.3333333333333333,0.004642596701160073,True
gemma,continent_code,validation-a,3,knowledge,6,0.5,-0.008664307864222565,True
gemma,continent_code,validation-a,3,object,6,0.6666666666666666,-0.10979405545282361,False
gemma,continent_code,validation-a,3,parameter,6,1.0,0.021636347576797256,True
gemma,continent_code,validation-a,4,knowledge,6,0.5,-0.029705395301183067,True
gemma,continent_code,validation-a,4,object,6,0.6666666666666666,-0.041038819414097816,False
gemma,continent_code,validation-a,4,parameter,6,1.0,-0.045455594848533565,True
gemma,continent_code,validation-a,5,knowledge,6,0.5,-0.038370852426538704,True
gemma,continent_code,validation-a,5,object,6,0.3333333333333333,-0.10451874901386304,False
gemma,continent_code,validation-a,5,parameter,6,1.0,-0.08271164466470775,True
gemma,continent_code,validation-a,6,knowledge,6,0.6666666666666666,0.036586134141458615,True
gemma,continent_code,validation-a,6,object,6,0.3333333333333333,-0.09414805859883776,False
gemma,continent_code,validation-a,6,parameter,6,1.0,0.018429373943310637,True
gemma,continent_code,validation-a,7,knowledge,6,0.5,-0.08346337456412319,True
gemma,continent_code,validation-a,7,object,6,1.0,-0.09760209893768963,False
gemma,continent_code,validation-a,7,parameter,6,0.6666666666666666,-0.14380829156461533,True
gemma,continent_code,validation-a,8,knowledge,6,0.5,-0.11178471975470453,True
gemma,continent_code,validation-a,8,object,6,1.0,-0.08734893985999292,False
gemma,continent_code,validation-a,8,parameter,6,1.0,-0.0785606292677888,True
gemma,continent_code,validation-a,9,knowledge,6,0.5,-0.04223513234530666,True
gemma,continent_code,validation-a,9,object,6,1.0,0.006825369093955185,False
gemma,continent_code,validation-a,9,parameter,6,1.0,0.015464344178970654,True
gemma,continent_code,validation-a,10,knowledge,6,0.5,-0.0014231347893106303,True
gemma,continent_code,validation-a,10,object,6,0.6666666666666666,-0.03068714359857457,False
gemma,continent_code,validation-a,10,parameter,6,1.0,0.0304591041440195,True
gemma,continent_code,validation-a,11,knowledge,6,0.5,-0.009824471344415997,True
gemma,continent_code,validation-a,11,object,6,0.3333333333333333,-0.09229453341686167,False
gemma,continent_code,validation-a,11,parameter,6,1.0,-0.04337241897339557,True
gemma,continent_code,validation-a,12,knowledge,6,0.3333333333333333,-0.061540835652787486,True
gemma,continent_code,validation-a,12,object,6,1.0,-0.029366572659142776,False
gemma,continent_code,validation-a,12,parameter,6,1.0,-0.10573379180343068,True
gemma,continent_code,validation-a,13,knowledge,6,0.3333333333333333,0.0013110022603844609,True
gemma,continent_code,validation-a,13,object,6,1.0,-0.0757825327261609,False
gemma,continent_code,validation-a,13,parameter,6,1.0,0.01906881330034101,True
gemma,continent_code,validation-a,14,knowledge,6,0.6666666666666666,-0.159538388843373,True
gemma,continent_code,validation-a,14,object,6,0.6666666666666666,-0.04520381108090987,False
gemma,continent_code,validation-a,14,parameter,6,1.0,-0.0615788254265605,True
gemma,continent_code,validation-a,15,knowledge,6,0.6666666666666666,-0.22773285862862735,True
gemma,continent_code,validation-a,15,object,6,1.0,-0.01623821355498952,False
gemma,continent_code,validation-a,15,parameter,6,1.0,-0.09245150664420028,True
gemma,continent_code,validation-a,16,knowledge,6,0.8333333333333334,-0.20744155463832686,True
gemma,continent_code,validation-a,16,object,6,1.0,-0.12557087750460977,False
gemma,continent_code,validation-a,16,parameter,6,1.0,-0.04949362020120891,True
gemma,continent_code,validation-a,17,knowledge,6,0.6666666666666666,2.112994657208219,True
gemma,continent_code,validation-a,17,object,6,1.0,-0.18057095301143514,False
gemma,continent_code,validation-a,17,parameter,6,1.0,0.13255486697830554,True
gemma,continent_code,validation-a,18,knowledge,6,1.0,1.519294126979096,True
gemma,continent_code,validation-a,18,object,6,0.6666666666666666,-0.07345781130974653,False
gemma,continent_code,validation-a,18,parameter,6,1.0,-0.10297983584598569,True
gemma,continent_code,validation-a,19,knowledge,6,1.0,2.0554580679821584,True
gemma,continent_code,validation-a,19,object,6,0.6666666666666666,-0.10154514446368998,False
gemma,continent_code,validation-a,19,parameter,6,1.0,-0.04050538538200499,True
gemma,continent_code,validation-a,20,knowledge,6,1.0,1.2581273109729334,True
gemma,continent_code,validation-a,20,object,6,0.6666666666666666,-0.02938776606849084,False
gemma,continent_code,validation-a,20,parameter,6,1.0,0.38574421829309813,True
gemma,continent_code,validation-a,21,knowledge,6,1.0,4.037694120772485,True
gemma,continent_code,validation-a,21,object,6,0.6666666666666666,-0.2263374344092881,True
gemma,continent_code,validation-a,21,parameter,6,1.0,0.1230607585202487,True
gemma,continent_code,validation-a,22,knowledge,6,1.0,3.8047910725382255,True
gemma,continent_code,validation-a,22,object,6,0.3333333333333333,-0.0019971766256882493,True
gemma,continent_code,validation-a,22,parameter,6,1.0,0.3868586293690252,True
gemma,continent_code,validation-a,23,knowledge,6,1.0,3.232194714248787,True
gemma,continent_code,validation-a,23,object,6,0.6666666666666666,-0.09744206334714059,True
gemma,continent_code,validation-a,23,parameter,6,1.0,0.20434605299488834,True
gemma,continent_code,validation-a,24,knowledge,6,1.0,5.927566284674839,True
gemma,continent_code,validation-a,24,object,6,1.0,-0.16415465623075912,False
gemma,continent_code,validation-a,24,parameter,6,1.0,0.49961966022002,True
gemma,continent_code,validation-a,25,knowledge,6,1.0,5.971293157580439,True
gemma,continent_code,validation-a,25,object,6,1.0,-0.1477811755321075,False
gemma,continent_code,validation-a,25,parameter,6,1.0,0.47361910309076427,True
gemma,continent_code,validation-a,26,knowledge,6,1.0,6.81236521777691,True
gemma,continent_code,validation-a,26,object,6,1.0,-0.445962653679724,False
gemma,continent_code,validation-a,26,parameter,6,1.0,0.25276813166566586,True
gemma,continent_code,validation-a,27,knowledge,6,1.0,8.366398071826788,True
gemma,continent_code,validation-a,27,object,6,1.0,-0.19763280480886652,False
gemma,continent_code,validation-a,27,parameter,6,1.0,0.18402828005870714,True
gemma,continent_code,validation-a,28,knowledge,6,1.0,8.491599173670721,True
gemma,continent_code,validation-a,28,object,6,1.0,-0.34823319894208754,False
gemma,continent_code,validation-a,28,parameter,6,1.0,-0.03931565309236856,True
gemma,continent_code,validation-a,29,knowledge,6,1.0,9.352720593413059,True
gemma,continent_code,validation-a,29,object,6,1.0,-0.20839838252874188,False
gemma,continent_code,validation-a,29,parameter,6,1.0,-0.8830722625338556,True
gemma,continent_code,validation-a,30,knowledge,6,1.0,8.627980269480707,True
gemma,continent_code,validation-a,30,object,6,1.0,-0.15145900087857928,False
gemma,continent_code,validation-a,30,parameter,6,1.0,-0.8068556322471068,True
gemma,continent_code,validation-a,31,knowledge,6,1.0,10.938574536270718,True
gemma,continent_code,validation-a,31,object,6,1.0,-0.24743731831157825,False
gemma,continent_code,validation-a,31,parameter,6,1.0,-0.7892601649898054,True
gemma,continent_code,validation-a,32,knowledge,6,1.0,10.955383538577706,True
gemma,continent_code,validation-a,32,object,6,1.0,-0.32759059710463134,False
gemma,continent_code,validation-a,32,parameter,6,1.0,-0.5567132018726682,True
gemma,continent_code,validation-a,33,knowledge,6,1.0,10.751373225967138,True
gemma,continent_code,validation-a,33,object,6,1.0,-0.4392088564345613,False
gemma,continent_code,validation-a,33,parameter,6,1.0,-1.072917957653838,True
gemma,continent_code,validation-a,34,knowledge,6,1.0,0.22135407318516323,True
gemma,continent_code,validation-a,34,object,6,1.0,0.0,False
gemma,continent_code,validation-a,34,parameter,6,1.0,-0.026041644314924874,True
gemma,continent_code,validation-b,1,knowledge,6,0.6666666666666666,-0.1142950824774592,True
gemma,continent_code,validation-b,1,object,6,0.3333333333333333,-0.01610189172083428,False
gemma,continent_code,validation-b,1,parameter,6,1.0,-0.036834344345453,True
gemma,continent_code,validation-b,2,knowledge,6,0.3333333333333333,-0.11525189209366242,True
gemma,continent_code,validation-b,2,object,6,0.6666666666666666,-0.11356183234518843,False
gemma,continent_code,validation-b,2,parameter,6,1.0,-0.02058818020812462,True
gemma,continent_code,validation-b,3,knowledge,6,0.5,-0.07772755146012145,True
gemma,continent_code,validation-b,3,object,6,0.6666666666666666,-0.015427902185213796,False
gemma,continent_code,validation-b,3,parameter,6,0.6666666666666666,-0.09811354816535336,True
gemma,continent_code,validation-b,4,knowledge,6,0.3333333333333333,-0.014810891824708954,True
gemma,continent_code,validation-b,4,object,6,0.3333333333333333,-0.0838537535944397,False
gemma,continent_code,validation-b,4,parameter,6,1.0,-0.01561432751342788,True
gemma,continent_code,validation-b,5,knowledge,6,0.5,-0.010778278580877057,True
gemma,continent_code,validation-b,5,object,6,1.0,-0.030748462071869653,False
gemma,continent_code,validation-b,5,parameter,6,0.6666666666666666,-0.035189473843729495,True
gemma,continent_code,validation-b,6,knowledge,6,0.3333333333333333,0.004398829536360907,True
gemma,continent_code,validation-b,6,object,6,1.0,-0.12485199421621238,False
gemma,continent_code,validation-b,6,parameter,6,1.0,-0.15675427609267228,True
gemma,continent_code,validation-b,7,knowledge,6,0.5,-0.18761040099547918,True
gemma,continent_code,validation-b,7,object,6,1.0,-0.08257350628544438,False
gemma,continent_code,validation-b,7,parameter,6,0.3333333333333333,-0.2033122607970223,True
gemma,continent_code,validation-b,8,knowledge,6,0.3333333333333333,-0.03645819286165163,True
gemma,continent_code,validation-b,8,object,6,1.0,-0.11379606168543432,False
gemma,continent_code,validation-b,8,parameter,6,1.0,-0.07816686776171622,True
gemma,continent_code,validation-b,9,knowledge,6,0.6666666666666666,-0.11954425803075233,True
gemma,continent_code,validation-b,9,object,6,1.0,-0.057411718104691076,False
gemma,continent_code,validation-b,9,parameter,6,1.0,-0.1717019393080174,True
gemma,continent_code,validation-b,10,knowledge,6,0.5,-0.0938601533442404,True
gemma,continent_code,validation-b,10,object,6,0.3333333333333333,-0.051913608600062375,False
gemma,continent_code,validation-b,10,parameter,6,1.0,-0.06317457487337681,True
gemma,continent_code,validation-b,11,knowledge,6,0.6666666666666666,-0.057650091591843505,True
gemma,continent_code,validation-b,11,object,6,0.3333333333333333,0.026240228753143427,False
gemma,continent_code,validation-b,11,parameter,6,1.0,-0.10958734061849403,True
gemma,continent_code,validation-b,12,knowledge,6,0.5,-0.2187187635229269,True
gemma,continent_code,validation-b,12,object,6,1.0,-0.12470341272054004,False
gemma,continent_code,validation-b,12,parameter,6,1.0,-0.030719480322507778,True
gemma,continent_code,validation-b,13,knowledge,6,0.5,-0.09262548247049077,True
gemma,continent_code,validation-b,13,object,6,1.0,-0.021353319833378258,False
gemma,continent_code,validation-b,13,parameter,6,1.0,-0.021016948083117867,True
gemma,continent_code,validation-b,14,knowledge,6,0.6666666666666666,-0.431997112616718,True
gemma,continent_code,validation-b,14,object,6,0.6666666666666666,0.00988884301697842,False
gemma,continent_code,validation-b,14,parameter,6,1.0,-0.43729630189504104,True
gemma,continent_code,validation-b,15,knowledge,6,0.6666666666666666,-0.0627433226913278,True
gemma,continent_code,validation-b,15,object,6,1.0,-0.02673598332770174,False
gemma,continent_code,validation-b,15,parameter,6,1.0,-0.20340343867451338,True
gemma,continent_code,validation-b,16,knowledge,6,0.6666666666666666,-0.020587805275737864,True
gemma,continent_code,validation-b,16,object,6,1.0,-0.16646780857501872,False
gemma,continent_code,validation-b,16,parameter,6,1.0,-0.5312324458117222,True
gemma,continent_code,validation-b,17,knowledge,6,0.8333333333333334,1.3901363408319038,True
gemma,continent_code,validation-b,17,object,6,1.0,-0.14585740763629929,False
gemma,continent_code,validation-b,17,parameter,6,1.0,-1.3687903302128954,True
gemma,continent_code,validation-b,18,knowledge,6,1.0,1.5578412588834045,True
gemma,continent_code,validation-b,18,object,6,0.6666666666666666,-0.14601969641603318,False
gemma,continent_code,validation-b,18,parameter,6,1.0,-0.486812270250858,True
gemma,continent_code,validation-b,19,knowledge,6,1.0,1.4550055933462438,True
gemma,continent_code,validation-b,19,object,6,0.6666666666666666,-0.17175577782393248,False
gemma,continent_code,validation-b,19,parameter,6,1.0,-0.6655571024236883,True
gemma,continent_code,validation-b,20,knowledge,6,1.0,1.2401973014886973,True
gemma,continent_code,validation-b,20,object,6,0.6666666666666666,-0.07286862369596747,False
gemma,continent_code,validation-b,20,parameter,6,1.0,-0.6814920219677305,True
gemma,continent_code,validation-b,21,knowledge,6,1.0,3.803189383157334,True
gemma,continent_code,validation-b,21,object,6,0.6666666666666666,-0.1871949272836749,True
gemma,continent_code,validation-b,21,parameter,6,1.0,-0.9568471844053921,True
gemma,continent_code,validation-b,22,knowledge,6,1.0,4.489530893480696,True
gemma,continent_code,validation-b,22,object,6,0.6666666666666666,-0.13527898225963025,True
gemma,continent_code,validation-b,22,parameter,6,1.0,-0.5411918093456081,True
gemma,continent_code,validation-b,23,knowledge,6,1.0,4.286178738850317,True
gemma,continent_code,validation-b,23,object,6,0.6666666666666666,-0.24497362753595553,True
gemma,continent_code,validation-b,23,parameter,6,1.0,-0.749956751053368,True
gemma,continent_code,validation-b,24,knowledge,6,1.0,5.2329622073905595,True
gemma,continent_code,validation-b,24,object,6,1.0,-0.42187654879406244,False
gemma,continent_code,validation-b,24,parameter,6,1.0,0.15588452883971135,True
gemma,continent_code,validation-b,25,knowledge,6,1.0,4.90974405766618,True
gemma,continent_code,validation-b,25,object,6,1.0,-0.23407911152268213,False
gemma,continent_code,validation-b,25,parameter,6,1.0,0.3437945207880777,True
gemma,continent_code,validation-b,26,knowledge,6,0.8333333333333334,6.873724494042993,True
gemma,continent_code,validation-b,26,object,6,0.0,-0.5625358135441729,False
gemma,continent_code,validation-b,26,parameter,6,1.0,0.35916524387796994,True
gemma,continent_code,validation-b,27,knowledge,6,1.0,6.0319495018034175,True
gemma,continent_code,validation-b,27,object,6,0.6666666666666666,-0.2756711842957854,False
gemma,continent_code,validation-b,27,parameter,6,1.0,-0.1870389714200253,True
gemma,continent_code,validation-b,28,knowledge,6,1.0,6.380058840623553,True
gemma,continent_code,validation-b,28,object,6,0.3333333333333333,-0.1719048017788888,False
gemma,continent_code,validation-b,28,parameter,6,1.0,0.03664858786958958,True
gemma,continent_code,validation-b,29,knowledge,6,0.8333333333333334,8.235144066917686,True
gemma,continent_code,validation-b,29,object,6,0.3333333333333333,-0.2761852918968846,False
gemma,continent_code,validation-b,29,parameter,6,1.0,-0.09348115557835734,True
gemma,continent_code,validation-b,30,knowledge,6,1.0,9.161685708048038,True
gemma,continent_code,validation-b,30,object,6,0.3333333333333333,-0.27108102982091015,False
gemma,continent_code,validation-b,30,parameter,6,1.0,0.05747752962628283,True
gemma,continent_code,validation-b,31,knowledge,6,1.0,10.120459772168097,True
gemma,continent_code,validation-b,31,object,6,0.3333333333333333,-0.29656454524896014,False
gemma,continent_code,validation-b,31,parameter,6,1.0,-0.05746273029671005,True
gemma,continent_code,validation-b,32,knowledge,6,1.0,10.763639165786458,True
gemma,continent_code,validation-b,32,object,6,0.3333333333333333,-0.22376533411420496,False
gemma,continent_code,validation-b,32,parameter,6,1.0,-0.6718853912314954,True
gemma,continent_code,validation-b,33,knowledge,6,1.0,10.221938961613617,True
gemma,continent_code,validation-b,33,object,6,0.3333333333333333,-0.23453964781871645,False
gemma,continent_code,validation-b,33,parameter,6,1.0,-0.3385507992167523,True
gemma,continent_code,validation-b,34,knowledge,6,1.0,0.20312499006566515,True
gemma,continent_code,validation-b,34,object,6,0.3333333333333333,-0.020833333333333332,False
gemma,continent_code,validation-b,34,parameter,6,1.0,-0.026041676601001502,True
gemma,continent_noun,selection,1,knowledge,6,0.5,-0.041666666666666664,True
gemma,continent_noun,selection,1,object,6,0.6666666666666666,-0.125,False
gemma,continent_noun,selection,1,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_noun,selection,2,knowledge,6,0.5,-0.33333333333333337,True
gemma,continent_noun,selection,2,object,6,1.0,-0.08333333333333333,False
gemma,continent_noun,selection,2,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,selection,3,knowledge,6,0.8333333333333334,0.0,True
gemma,continent_noun,selection,3,object,6,0.6666666666666666,-0.2916666666666667,False
gemma,continent_noun,selection,3,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,selection,4,knowledge,6,0.6666666666666666,0.0,True
gemma,continent_noun,selection,4,object,6,0.6666666666666666,-0.20833333333333331,False
gemma,continent_noun,selection,4,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_noun,selection,5,knowledge,6,0.6666666666666666,-0.125,True
gemma,continent_noun,selection,5,object,6,0.0,0.0,False
gemma,continent_noun,selection,5,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,selection,6,knowledge,6,0.6666666666666666,-0.16666666666666666,True
gemma,continent_noun,selection,6,object,6,0.0,-0.08333333333333333,False
gemma,continent_noun,selection,6,parameter,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_noun,selection,7,knowledge,6,0.5,-0.125,True
gemma,continent_noun,selection,7,object,6,0.6666666666666666,-0.125,False
gemma,continent_noun,selection,7,parameter,6,1.0,-0.041666666666666664,True
gemma,continent_noun,selection,8,knowledge,6,0.5,-0.08333333333333334,True
gemma,continent_noun,selection,8,object,6,1.0,-0.08333333333333334,False
gemma,continent_noun,selection,8,parameter,6,1.0,0.041666666666666664,True
gemma,continent_noun,selection,9,knowledge,6,0.6666666666666666,-0.041666666666666664,True
gemma,continent_noun,selection,9,object,6,0.3333333333333333,-0.20833333333333331,False
gemma,continent_noun,selection,9,parameter,6,1.0,-0.041666666666666664,True
gemma,continent_noun,selection,10,knowledge,6,0.3333333333333333,0.0,True
gemma,continent_noun,selection,10,object,6,0.3333333333333333,-0.20833333333333331,False
gemma,continent_noun,selection,10,parameter,6,1.0,-0.25,True
gemma,continent_noun,selection,11,knowledge,6,0.3333333333333333,0.08333333333333334,True
gemma,continent_noun,selection,11,object,6,1.0,-0.16666666666666666,False
gemma,continent_noun,selection,11,parameter,6,1.0,-0.16666666666666666,True
gemma,continent_noun,selection,12,knowledge,6,0.5,-0.08333333333333333,True
gemma,continent_noun,selection,12,object,6,0.0,0.0,False
gemma,continent_noun,selection,12,parameter,6,1.0,-0.125,True
gemma,continent_noun,selection,13,knowledge,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_noun,selection,13,object,6,0.3333333333333333,-0.20833333333333331,False
gemma,continent_noun,selection,13,parameter,6,1.0,-0.33333333333333337,True
gemma,continent_noun,selection,14,knowledge,6,0.6666666666666666,-0.3333333333333333,True
gemma,continent_noun,selection,14,object,6,1.0,-0.16666666666666666,False
gemma,continent_noun,selection,14,parameter,6,1.0,-0.2916666666666667,True
gemma,continent_noun,selection,15,knowledge,6,0.5,-0.5000000397364252,True
gemma,continent_noun,selection,15,object,6,1.0,0.0,False
gemma,continent_noun,selection,15,parameter,6,1.0,-0.2916666666666667,True
gemma,continent_noun,selection,16,knowledge,6,0.6666666666666666,-0.5416666666666667,True
gemma,continent_noun,selection,16,object,6,1.0,0.0,False
gemma,continent_noun,selection,16,parameter,6,1.0,-0.4166666666666667,True
gemma,continent_noun,selection,17,knowledge,6,0.6666666666666666,0.0,True
gemma,continent_noun,selection,17,object,6,0.6666666666666666,0.125,False
gemma,continent_noun,selection,17,parameter,6,1.0,0.6250000198682137,True
gemma,continent_noun,selection,18,knowledge,6,1.0,1.0416666865348803,True
gemma,continent_noun,selection,18,object,6,0.3333333333333333,-0.08333333333333333,False
gemma,continent_noun,selection,18,parameter,6,1.0,0.5416667064030919,True
gemma,continent_noun,selection,19,knowledge,6,0.8333333333333334,0.7083333532015472,True
gemma,continent_noun,selection,19,object,6,0.3333333333333333,0.04166666666666667,False
gemma,continent_noun,selection,19,parameter,6,1.0,1.208333412806174,True
gemma,continent_noun,selection,20,knowledge,6,0.6666666666666666,0.29166668653488037,True
gemma,continent_noun,selection,20,object,6,0.6666666666666666,-0.041666666666666664,False
gemma,continent_noun,selection,20,parameter,6,1.0,1.5000000596044756,True
gemma,continent_noun,selection,21,knowledge,6,0.6666666666666666,2.666666746136343,True
gemma,continent_noun,selection,21,object,6,0.6666666666666666,0.125,True
gemma,continent_noun,selection,21,parameter,6,1.0,2.0416666666659844,True
gemma,continent_noun,selection,22,knowledge,6,0.5,1.7499999402231576,True
gemma,continent_noun,selection,22,object,6,0.6666666666666666,-0.16666666666666669,True
gemma,continent_noun,selection,22,parameter,6,1.0,1.7500000596042278,True
gemma,continent_noun,selection,23,knowledge,6,0.8333333333333334,2.0416666467353934,True
gemma,continent_noun,selection,23,object,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_noun,selection,23,parameter,6,1.0,1.8750000397364017,True
gemma,continent_noun,selection,24,knowledge,6,0.8333333333333334,2.499999920354944,True
gemma,continent_noun,selection,24,object,6,1.0,0.0,False
gemma,continent_noun,selection,24,parameter,6,1.0,3.6250000794724415,True
gemma,continent_noun,selection,25,knowledge,6,0.6666666666666666,5.500000089111248,True
gemma,continent_noun,selection,25,object,6,1.0,-0.16666666666666666,False
gemma,continent_noun,selection,25,parameter,6,1.0,0.125,True
gemma,continent_noun,selection,26,knowledge,6,0.6666666666666666,4.499999942199812,True
gemma,continent_noun,selection,26,object,6,0.3333333333333333,-0.20833333333333334,False
gemma,continent_noun,selection,26,parameter,6,1.0,-0.5416666865348805,True
gemma,continent_noun,selection,27,knowledge,6,0.8333333333333334,7.583333328686594,True
gemma,continent_noun,selection,27,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,selection,27,parameter,6,1.0,-0.5416666865348804,True
gemma,continent_noun,selection,28,knowledge,6,0.8333333333333334,9.375000145707912,True
gemma,continent_noun,selection,28,object,6,0.6666666666666666,0.04166666666666666,False
gemma,continent_noun,selection,28,parameter,6,1.0,-0.5833333333333334,True
gemma,continent_noun,selection,29,knowledge,6,1.0,11.458333314058091,True
gemma,continent_noun,selection,29,object,6,0.6666666666666666,-0.04166666666666666,False
gemma,continent_noun,selection,29,parameter,6,1.0,-0.5416667064030918,True
gemma,continent_noun,selection,30,knowledge,6,1.0,11.79166669694348,True
gemma,continent_noun,selection,30,object,6,0.6666666666666666,-0.08333333333333334,False
gemma,continent_noun,selection,30,parameter,6,1.0,-0.16666666666666669,True
gemma,continent_noun,selection,31,knowledge,6,1.0,13.33333365153927,True
gemma,continent_noun,selection,31,object,6,0.3333333333333333,-0.25,False
gemma,continent_noun,selection,31,parameter,6,1.0,-0.7500000596046353,True
gemma,continent_noun,selection,32,knowledge,6,1.0,15.833333753177456,True
gemma,continent_noun,selection,32,object,6,0.6666666666666666,-0.16666666666666666,False
gemma,continent_noun,selection,32,parameter,6,1.0,-0.041666666666666664,True
gemma,continent_noun,selection,33,knowledge,6,1.0,15.87500012874894,True
gemma,continent_noun,selection,33,object,6,0.3333333333333333,0.041666666666666664,False
gemma,continent_noun,selection,33,parameter,6,1.0,-0.666666726271302,True
gemma,continent_noun,selection,34,knowledge,6,1.0,0.375,True
gemma,continent_noun,selection,34,object,6,0.6666666666666666,-0.041666666666666664,False
gemma,continent_noun,selection,34,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,validation-a,1,knowledge,6,0.8333333333333334,-0.20833333333333331,True
gemma,continent_noun,validation-a,1,object,6,0.6666666666666666,-0.08333333333333333,False
gemma,continent_noun,validation-a,1,parameter,6,0.6666666666666666,-0.08333337306976082,True
gemma,continent_noun,validation-a,2,knowledge,6,0.5,-0.16666666666666666,True
gemma,continent_noun,validation-a,2,object,6,0.6666666666666666,0.041666666666666664,False
gemma,continent_noun,validation-a,2,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,validation-a,3,knowledge,6,0.5,-0.041666666666666664,True
gemma,continent_noun,validation-a,3,object,6,0.3333333333333333,-0.1666666865348804,False
gemma,continent_noun,validation-a,3,parameter,6,0.6666666666666666,-0.1666666865348804,True
gemma,continent_noun,validation-a,4,knowledge,6,0.5,-0.25000001986821374,True
gemma,continent_noun,validation-a,4,object,6,0.6666666666666666,-0.2916666666666667,False
gemma,continent_noun,validation-a,4,parameter,6,1.0,-0.20833335320154708,True
gemma,continent_noun,validation-a,5,knowledge,6,0.5,-0.041666666666666664,True
gemma,continent_noun,validation-a,5,object,6,0.0,0.0,False
gemma,continent_noun,validation-a,5,parameter,6,0.6666666666666666,-0.33333333333333337,True
gemma,continent_noun,validation-a,6,knowledge,6,0.5,-0.12499998013178626,True
gemma,continent_noun,validation-a,6,object,6,0.0,-0.16666666666666666,False
gemma,continent_noun,validation-a,6,parameter,6,1.0,-0.25000001986821374,True
gemma,continent_noun,validation-a,7,knowledge,6,0.5,-0.33333335320154706,True
gemma,continent_noun,validation-a,7,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-a,7,parameter,6,1.0,0.08333331346511959,True
gemma,continent_noun,validation-a,8,knowledge,6,0.5,0.0,True
gemma,continent_noun,validation-a,8,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-a,8,parameter,6,1.0,-0.33333333333333337,True
gemma,continent_noun,validation-a,9,knowledge,6,0.5,0.0,True
gemma,continent_noun,validation-a,9,object,6,0.6666666666666666,-0.041666666666666664,False
gemma,continent_noun,validation-a,9,parameter,6,1.0,0.0,True
gemma,continent_noun,validation-a,10,knowledge,6,0.5,-0.37500001986821374,True
gemma,continent_noun,validation-a,10,object,6,1.0,-0.041666666666666664,False
gemma,continent_noun,validation-a,10,parameter,6,1.0,-0.12500001986821374,True
gemma,continent_noun,validation-a,11,knowledge,6,0.3333333333333333,-0.16666666666666666,True
gemma,continent_noun,validation-a,11,object,6,0.6666666666666666,-0.1666666865348804,False
gemma,continent_noun,validation-a,11,parameter,6,1.0,-0.1666666865348804,True
gemma,continent_noun,validation-a,12,knowledge,6,0.6666666666666666,-0.25000001986821374,True
gemma,continent_noun,validation-a,12,object,6,0.6666666666666666,-0.125,False
gemma,continent_noun,validation-a,12,parameter,6,1.0,-0.08333331346511959,True
gemma,continent_noun,validation-a,13,knowledge,6,0.6666666666666666,-0.041666686534880405,True
gemma,continent_noun,validation-a,13,object,6,0.6666666666666666,-0.20833335320154706,False
gemma,continent_noun,validation-a,13,parameter,6,1.0,-0.3333333333333333,True
gemma,continent_noun,validation-a,14,knowledge,6,0.6666666666666666,-0.12500001986821374,True
gemma,continent_noun,validation-a,14,object,6,0.3333333333333333,-0.25000001986821374,False
gemma,continent_noun,validation-a,14,parameter,6,1.0,-0.04166664679845292,True
gemma,continent_noun,validation-a,15,knowledge,6,0.5,-0.5000000397364252,True
gemma,continent_noun,validation-a,15,object,6,1.0,-0.2916666865348804,False
gemma,continent_noun,validation-a,15,parameter,6,1.0,-0.0833333532015447,True
gemma,continent_noun,validation-a,16,knowledge,6,0.6666666666666666,0.37500001986821374,True
gemma,continent_noun,validation-a,16,object,6,1.0,-1.9868213740892315e-08,False
gemma,continent_noun,validation-a,16,parameter,6,1.0,-0.8333333333333334,True
gemma,continent_noun,validation-a,17,knowledge,6,1.0,-0.4166667064029307,True
gemma,continent_noun,validation-a,17,object,6,1.0,0.12499998013178626,False
gemma,continent_noun,validation-a,17,parameter,6,1.0,1.166666507712487,True
gemma,continent_noun,validation-a,18,knowledge,6,1.0,1.0416667461395075,True
gemma,continent_noun,validation-a,18,object,6,0.6666666666666666,0.041666666666666664,False
gemma,continent_noun,validation-a,18,parameter,6,1.0,0.791666646797315,True
gemma,continent_noun,validation-a,19,knowledge,6,1.0,0.6666666666666666,True
gemma,continent_noun,validation-a,19,object,6,0.6666666666666666,-0.2916666467984529,False
gemma,continent_noun,validation-a,19,parameter,6,1.0,1.083333293596226,True
gemma,continent_noun,validation-a,20,knowledge,6,1.0,0.4166665474573487,True
gemma,continent_noun,validation-a,20,object,6,1.0,-0.25,False
gemma,continent_noun,validation-a,20,parameter,6,1.0,1.6666666070608898,True
gemma,continent_noun,validation-a,21,knowledge,6,1.0,3.2916664979900188,True
gemma,continent_noun,validation-a,21,object,6,0.6666666666666666,-0.29166668653488037,True
gemma,continent_noun,validation-a,21,parameter,6,1.0,2.0833334128045053,True
gemma,continent_noun,validation-a,22,knowledge,6,1.0,2.6250000362585046,True
gemma,continent_noun,validation-a,22,object,6,0.6666666666666666,-0.08333333333333333,True
gemma,continent_noun,validation-a,22,parameter,6,1.0,0.79166670640247,True
gemma,continent_noun,validation-a,23,knowledge,6,1.0,4.624999970946799,True
gemma,continent_noun,validation-a,23,object,6,1.0,-0.12500001986821374,True
gemma,continent_noun,validation-a,23,parameter,6,1.0,1.5416666865344673,True
gemma,continent_noun,validation-a,24,knowledge,6,1.0,4.541666621134711,True
gemma,continent_noun,validation-a,24,object,6,1.0,-0.125,False
gemma,continent_noun,validation-a,24,parameter,6,1.0,1.916666587179711,True
gemma,continent_noun,validation-a,25,knowledge,6,1.0,9.58333306019457,True
gemma,continent_noun,validation-a,25,object,6,1.0,-0.16666666666666669,False
gemma,continent_noun,validation-a,25,parameter,6,1.0,-0.7083333730697584,True
gemma,continent_noun,validation-a,26,knowledge,6,1.0,11.083333234618598,True
gemma,continent_noun,validation-a,26,object,6,0.3333333333333333,-0.12499998013178626,False
gemma,continent_noun,validation-a,26,parameter,6,1.0,-0.29166672627129364,True
gemma,continent_noun,validation-a,27,knowledge,6,1.0,13.083333281173742,True
gemma,continent_noun,validation-a,27,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-a,27,parameter,6,0.6666666666666666,-0.3333333333333333,True
gemma,continent_noun,validation-a,28,knowledge,6,1.0,14.83333341113621,True
gemma,continent_noun,validation-a,28,object,6,0.3333333333333333,-0.12500001986821374,False
gemma,continent_noun,validation-a,28,parameter,6,0.6666666666666666,-0.25,True
gemma,continent_noun,validation-a,29,knowledge,6,1.0,14.000000053974723,True
gemma,continent_noun,validation-a,29,object,6,0.3333333333333333,-0.375,False
gemma,continent_noun,validation-a,29,parameter,6,0.3333333333333333,-0.7083333532015448,True
gemma,continent_noun,validation-a,30,knowledge,6,1.0,15.791666545377193,True
gemma,continent_noun,validation-a,30,object,6,0.3333333333333333,-0.37500001986821374,False
gemma,continent_noun,validation-a,30,parameter,6,0.0,-0.7916666666666667,True
gemma,continent_noun,validation-a,31,knowledge,6,1.0,18.854166326695807,True
gemma,continent_noun,validation-a,31,object,6,1.0,0.04166666666666666,False
gemma,continent_noun,validation-a,31,parameter,6,0.0,-1.0833333134650438,True
gemma,continent_noun,validation-a,32,knowledge,6,1.0,19.541666158933616,True
gemma,continent_noun,validation-a,32,object,6,0.6666666666666666,-0.08333333333333333,False
gemma,continent_noun,validation-a,32,parameter,6,0.0,-0.7083333333333333,True
gemma,continent_noun,validation-a,33,knowledge,6,1.0,20.249999876168072,True
gemma,continent_noun,validation-a,33,object,6,0.6666666666666666,-0.08333329359690822,False
gemma,continent_noun,validation-a,33,parameter,6,0.0,-1.041666686534878,True
gemma,continent_noun,validation-a,34,knowledge,6,1.0,0.37499999999999994,True
gemma,continent_noun,validation-a,34,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-a,34,parameter,6,0.0,0.0,True
gemma,continent_noun,validation-b,1,knowledge,6,0.5,-0.16666666666666666,True
gemma,continent_noun,validation-b,1,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,1,parameter,6,1.0,-0.08333333333333334,True
gemma,continent_noun,validation-b,2,knowledge,6,0.5,-0.041666666666666685,True
gemma,continent_noun,validation-b,2,object,6,0.6666666666666666,-0.04166666666666666,False
gemma,continent_noun,validation-b,2,parameter,6,0.6666666666666666,-0.08333333333333334,True
gemma,continent_noun,validation-b,3,knowledge,6,0.5,-0.20833333333333331,True
gemma,continent_noun,validation-b,3,object,6,0.3333333333333333,-0.08333333333333334,False
gemma,continent_noun,validation-b,3,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_noun,validation-b,4,knowledge,6,0.5,-0.125,True
gemma,continent_noun,validation-b,4,object,6,1.0,-0.04166666666666666,False
gemma,continent_noun,validation-b,4,parameter,6,1.0,0.04166666666666666,True
gemma,continent_noun,validation-b,5,knowledge,6,0.5,0.0,True
gemma,continent_noun,validation-b,5,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,5,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,validation-b,6,knowledge,6,0.6666666666666666,0.0,True
gemma,continent_noun,validation-b,6,object,6,0.3333333333333333,0.0,False
gemma,continent_noun,validation-b,6,parameter,6,0.6666666666666666,0.0,True
gemma,continent_noun,validation-b,7,knowledge,6,0.5,-0.16666666666666666,True
gemma,continent_noun,validation-b,7,object,6,1.0,0.0,False
gemma,continent_noun,validation-b,7,parameter,6,1.0,0.0,True
gemma,continent_noun,validation-b,8,knowledge,6,0.6666666666666666,-0.125,True
gemma,continent_noun,validation-b,8,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,8,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_noun,validation-b,9,knowledge,6,0.3333333333333333,-0.20833333333333331,True
gemma,continent_noun,validation-b,9,object,6,0.6666666666666666,-0.041666666666666685,False
gemma,continent_noun,validation-b,9,parameter,6,1.0,-0.25,True
gemma,continent_noun,validation-b,10,knowledge,6,0.6666666666666666,0.04166666666666667,True
gemma,continent_noun,validation-b,10,object,6,0.3333333333333333,-0.08333333333333334,False
gemma,continent_noun,validation-b,10,parameter,6,1.0,-0.08333333333333333,True
gemma,continent_noun,validation-b,11,knowledge,6,0.5,-0.08333333333333334,True
gemma,continent_noun,validation-b,11,object,6,1.0,0.04166666666666666,False
gemma,continent_noun,validation-b,11,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_noun,validation-b,12,knowledge,6,0.5,-0.125,True
gemma,continent_noun,validation-b,12,object,6,1.0,-0.08333333333333334,False
gemma,continent_noun,validation-b,12,parameter,6,1.0,-0.25,True
gemma,continent_noun,validation-b,13,knowledge,6,0.5,-0.04166666666666666,True
gemma,continent_noun,validation-b,13,object,6,1.0,-0.08333333333333334,False
gemma,continent_noun,validation-b,13,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_noun,validation-b,14,knowledge,6,0.5,-0.125,True
gemma,continent_noun,validation-b,14,object,6,1.0,-0.08333333333333334,False
gemma,continent_noun,validation-b,14,parameter,6,1.0,-0.16666666666666669,True
gemma,continent_noun,validation-b,15,knowledge,6,0.5,-0.04166666666666666,True
gemma,continent_noun,validation-b,15,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,15,parameter,6,1.0,-0.2916666666666667,True
gemma,continent_noun,validation-b,16,knowledge,6,0.5,0.0,True
gemma,continent_noun,validation-b,16,object,6,1.0,-0.2916666666666667,False
gemma,continent_noun,validation-b,16,parameter,6,1.0,-0.4166666666666667,True
gemma,continent_noun,validation-b,17,knowledge,6,0.6666666666666666,-0.08333333333333337,True
gemma,continent_noun,validation-b,17,object,6,1.0,0.45833333333333326,False
gemma,continent_noun,validation-b,17,parameter,6,1.0,0.33333333333333337,True
gemma,continent_noun,validation-b,18,knowledge,6,0.8333333333333334,1.125,True
gemma,continent_noun,validation-b,18,object,6,1.0,-0.08333333333333333,False
gemma,continent_noun,validation-b,18,parameter,6,1.0,0.0,True
gemma,continent_noun,validation-b,19,knowledge,6,0.8333333333333334,0.9583333333333334,True
gemma,continent_noun,validation-b,19,object,6,1.0,-0.125,False
gemma,continent_noun,validation-b,19,parameter,6,1.0,0.6666666666666665,True
gemma,continent_noun,validation-b,20,knowledge,6,0.8333333333333334,0.49999999999999994,True
gemma,continent_noun,validation-b,20,object,6,1.0,0.04166666666666666,False
gemma,continent_noun,validation-b,20,parameter,6,1.0,1.25,True
gemma,continent_noun,validation-b,21,knowledge,6,0.8333333333333334,2.875,True
gemma,continent_noun,validation-b,21,object,6,1.0,0.08333333333333331,True
gemma,continent_noun,validation-b,21,parameter,6,1.0,0.9583333333333333,True
gemma,continent_noun,validation-b,22,knowledge,6,0.8333333333333334,2.999999980131728,True
gemma,continent_noun,validation-b,22,object,6,1.0,0.24999999999999994,True
gemma,continent_noun,validation-b,22,parameter,6,1.0,1.125,True
gemma,continent_noun,validation-b,23,knowledge,6,1.0,4.000000135626257,True
gemma,continent_noun,validation-b,23,object,6,1.0,0.04166666666666666,True
gemma,continent_noun,validation-b,23,parameter,6,1.0,0.625,True
gemma,continent_noun,validation-b,24,knowledge,6,0.8333333333333334,3.7916667647392948,True
gemma,continent_noun,validation-b,24,object,6,1.0,-0.16666666666666669,False
gemma,continent_noun,validation-b,24,parameter,6,1.0,2.0,True
gemma,continent_noun,validation-b,25,knowledge,6,0.8333333333333334,9.29166662951199,True
gemma,continent_noun,validation-b,25,object,6,0.6666666666666666,-0.125,False
gemma,continent_noun,validation-b,25,parameter,6,1.0,-0.20833333333333334,True
gemma,continent_noun,validation-b,26,knowledge,6,1.0,12.208333336830938,True
gemma,continent_noun,validation-b,26,object,6,1.0,-0.29166666666666663,False
gemma,continent_noun,validation-b,26,parameter,6,1.0,-0.20833333333333331,True
gemma,continent_noun,validation-b,27,knowledge,6,1.0,13.500000220349687,True
gemma,continent_noun,validation-b,27,object,6,0.6666666666666666,-0.3333333333333333,False
gemma,continent_noun,validation-b,27,parameter,6,0.6666666666666666,-0.5,True
gemma,continent_noun,validation-b,28,knowledge,6,1.0,15.583333079785618,True
gemma,continent_noun,validation-b,28,object,6,1.0,-0.08333333333333333,False
gemma,continent_noun,validation-b,28,parameter,6,0.6666666666666666,-0.625,True
gemma,continent_noun,validation-b,29,knowledge,6,1.0,15.24999980461498,True
gemma,continent_noun,validation-b,29,object,6,0.6666666666666666,-0.5,False
gemma,continent_noun,validation-b,29,parameter,6,0.6666666666666666,-0.5416666666666666,True
gemma,continent_noun,validation-b,30,knowledge,6,1.0,14.291666589579698,True
gemma,continent_noun,validation-b,30,object,6,0.6666666666666666,-0.25,False
gemma,continent_noun,validation-b,30,parameter,6,0.6666666666666666,-0.7083333333333333,True
gemma,continent_noun,validation-b,31,knowledge,6,1.0,15.708333489409295,True
gemma,continent_noun,validation-b,31,object,6,0.6666666666666666,-0.20833333333333337,False
gemma,continent_noun,validation-b,31,parameter,6,0.3333333333333333,-0.7916666666666666,True
gemma,continent_noun,validation-b,32,knowledge,6,1.0,17.249999947672066,True
gemma,continent_noun,validation-b,32,object,6,0.6666666666666666,-0.08333333333333331,False
gemma,continent_noun,validation-b,32,parameter,6,0.3333333333333333,-0.625,True
gemma,continent_noun,validation-b,33,knowledge,6,1.0,19.66666675119875,True
gemma,continent_noun,validation-b,33,object,6,0.3333333333333333,-0.125,False
gemma,continent_noun,validation-b,33,parameter,6,0.3333333333333333,-0.6666666666666667,True
gemma,continent_noun,validation-b,34,knowledge,6,1.0,0.5,True
gemma,continent_noun,validation-b,34,object,6,0.6666666666666666,0.0,False
gemma,continent_noun,validation-b,34,parameter,6,0.3333333333333333,0.0,True
llama,continent_adjective,selection,1,knowledge,6,0.5,-0.0418108918966027,True
llama,continent_adjective,selection,1,object,6,1.0,-0.020734957142849453,False
llama,continent_adjective,selection,1,parameter,6,1.0,-0.04630609771993477,True
llama,continent_adjective,selection,2,knowledge,6,0.5,-0.046078257403375275,True
llama,continent_adjective,selection,2,object,6,1.0,0.005384357020375317,False
llama,continent_adjective,selection,2,parameter,6,1.0,-0.03070146343088709,True
llama,continent_adjective,selection,3,knowledge,6,0.5,-0.03143713255121838,True
llama,continent_adjective,selection,3,object,6,1.0,-0.02532698698147821,False
llama,continent_adjective,selection,3,parameter,6,1.0,-0.04237642798398156,True
llama,continent_adjective,selection,4,knowledge,6,0.5,-0.02565967072829759,True
llama,continent_adjective,selection,4,object,6,1.0,-0.010628740608808585,False
llama,continent_adjective,selection,4,parameter,6,1.0,-0.03168846793899623,True
llama,continent_adjective,selection,5,knowledge,6,0.3333333333333333,-0.04125699805930101,True
llama,continent_adjective,selection,5,object,6,1.0,-0.030926623250707053,False
llama,continent_adjective,selection,5,parameter,6,1.0,-0.009936949868764106,True
llama,continent_adjective,selection,6,knowledge,6,0.3333333333333333,-0.02090932513237931,True
llama,continent_adjective,selection,6,object,6,1.0,-0.0733892300631851,False
llama,continent_adjective,selection,6,parameter,6,1.0,-0.036565260466886684,True
llama,continent_adjective,selection,7,knowledge,6,0.3333333333333333,-0.03202745965487945,True
llama,continent_adjective,selection,7,object,6,1.0,-0.020407085631935235,False
llama,continent_adjective,selection,7,parameter,6,1.0,-0.021427201378780104,True
llama,continent_adjective,selection,8,knowledge,6,0.6666666666666666,0.010818293570385624,True
llama,continent_adjective,selection,8,object,6,0.3333333333333333,-8.215686830226332e-05,False
llama,continent_adjective,selection,8,parameter,6,1.0,0.015775768387053784,True
llama,continent_adjective,selection,9,knowledge,6,0.5,-0.015062319168161292,True
llama,continent_adjective,selection,9,object,6,0.0,-0.020896778199433662,False
llama,continent_adjective,selection,9,parameter,6,1.0,-0.025311327456923514,True
llama,continent_adjective,selection,10,knowledge,6,0.5,-0.020165697060292587,True
llama,continent_adjective,selection,10,object,6,0.0,-0.021667564661280874,False
llama,continent_adjective,selection,10,parameter,6,1.0,-0.014480831484737184,True
llama,continent_adjective,selection,11,knowledge,6,0.3333333333333333,-0.056886269410218425,True
llama,continent_adjective,selection,11,object,6,0.6666666666666666,0.000359537744467767,False
llama,continent_adjective,selection,11,parameter,6,1.0,-0.013589142996352166,True
llama,continent_adjective,selection,12,knowledge,6,0.8333333333333334,-0.016494345628113177,True
llama,continent_adjective,selection,12,object,6,0.6666666666666666,-0.06717822912711804,False
llama,continent_adjective,selection,12,parameter,6,1.0,-0.01310357423305201,True
llama,continent_adjective,selection,13,knowledge,6,0.8333333333333334,0.020003440193249844,True
llama,continent_adjective,selection,13,object,6,1.0,-0.03128950490887898,False
llama,continent_adjective,selection,13,parameter,6,1.0,-0.0860606985418902,True
llama,continent_adjective,selection,14,knowledge,6,0.6666666666666666,0.2689648875966668,True
llama,continent_adjective,selection,14,object,6,1.0,-0.03652010636869818,False
llama,continent_adjective,selection,14,parameter,6,1.0,0.10235139719346384,True
llama,continent_adjective,selection,15,knowledge,6,0.8333333333333334,0.6571683523410077,True
llama,continent_adjective,selection,15,object,6,1.0,-0.016042576782638207,True
llama,continent_adjective,selection,15,parameter,6,1.0,0.08009892250023162,True
llama,continent_adjective,selection,16,knowledge,6,1.0,1.2670352251443546,True
llama,continent_adjective,selection,16,object,6,1.0,-0.030889189705097426,False
llama,continent_adjective,selection,16,parameter,6,1.0,0.11083597776208383,True
llama,continent_adjective,selection,17,knowledge,6,0.8333333333333334,1.2726796561473748,True
llama,continent_adjective,selection,17,object,6,1.0,-0.0527317862676379,False
llama,continent_adjective,selection,17,parameter,6,1.0,0.0911774372313327,True
llama,continent_adjective,selection,18,knowledge,6,1.0,1.2173003098287154,True
llama,continent_adjective,selection,18,object,6,1.0,0.010181837681254061,False
llama,continent_adjective,selection,18,parameter,6,1.0,0.05183322031613594,True
llama,continent_adjective,selection,19,knowledge,6,0.8333333333333334,1.2077025474670033,True
llama,continent_adjective,selection,19,object,6,1.0,0.04093099829333369,False
llama,continent_adjective,selection,19,parameter,6,1.0,-0.0369027901518469,True
llama,continent_adjective,selection,20,knowledge,6,1.0,1.335459915547593,True
llama,continent_adjective,selection,20,object,6,1.0,-0.02010070515583114,False
llama,continent_adjective,selection,20,parameter,6,1.0,0.021035006662714295,True
llama,continent_adjective,selection,21,knowledge,6,1.0,1.3937957070593257,True
llama,continent_adjective,selection,21,object,6,1.0,0.035283565855934285,False
llama,continent_adjective,selection,21,parameter,6,1.0,0.05681303436479841,True
llama,continent_adjective,selection,22,knowledge,6,1.0,1.6719380810924727,True
llama,continent_adjective,selection,22,object,6,0.6666666666666666,-0.00016788290910578138,False
llama,continent_adjective,selection,22,parameter,6,1.0,-0.014525517753403012,True
llama,continent_adjective,selection,23,knowledge,6,1.0,1.9615313486647212,True
llama,continent_adjective,selection,23,object,6,1.0,-0.03139321917357544,False
llama,continent_adjective,selection,23,parameter,6,1.0,-0.046628347695029035,True
llama,continent_adjective,selection,24,knowledge,6,1.0,2.150330591168313,True
llama,continent_adjective,selection,24,object,6,1.0,-0.03753579392893395,False
llama,continent_adjective,selection,24,parameter,6,1.0,0.027170850550949886,True
llama,continent_adjective,selection,25,knowledge,6,1.0,2.3611979514874597,True
llama,continent_adjective,selection,25,object,6,1.0,-0.020255907695779268,False
llama,continent_adjective,selection,25,parameter,6,1.0,-0.03178006446493479,True
llama,continent_adjective,selection,26,knowledge,6,1.0,2.7246039449528325,True
llama,continent_adjective,selection,26,object,6,0.6666666666666666,-0.039549915886406474,False
llama,continent_adjective,selection,26,parameter,6,1.0,-0.04660176204439873,True
llama,continent_adjective,selection,27,knowledge,6,1.0,3.852299919725435,True
llama,continent_adjective,selection,27,object,6,0.6666666666666666,-0.06047225769725628,False
llama,continent_adjective,selection,27,parameter,6,1.0,-0.07323601786629297,True
llama,continent_adjective,selection,28,knowledge,6,1.0,9.188796548017612,True
llama,continent_adjective,selection,28,object,6,0.6666666666666666,-0.08485568438967069,False
llama,continent_adjective,selection,28,parameter,6,1.0,-0.12664195716691515,True
llama,continent_adjective,validation-a,1,knowledge,6,0.5,-0.00020958138338755816,True
llama,continent_adjective,validation-a,1,object,6,1.0,-0.04141481247885774,False
llama,continent_adjective,validation-a,1,parameter,6,1.0,-0.01047085560761237,True
llama,continent_adjective,validation-a,2,knowledge,6,0.5,-0.031367343011273384,True
llama,continent_adjective,validation-a,2,object,6,1.0,-0.04197587946934315,False
llama,continent_adjective,validation-a,2,parameter,6,1.0,-0.010322391487231167,True
llama,continent_adjective,validation-a,3,knowledge,6,0.3333333333333333,-0.02022660295673025,True
llama,continent_adjective,validation-a,3,object,6,1.0,0.020914809060438227,False
llama,continent_adjective,validation-a,3,parameter,6,1.0,-0.04176846916379873,True
llama,continent_adjective,validation-a,4,knowledge,6,0.5,-0.00016160555727158868,True
llama,continent_adjective,validation-a,4,object,6,1.0,-0.05232559490347437,False
llama,continent_adjective,validation-a,4,parameter,6,1.0,-0.041604504042576686,True
llama,continent_adjective,validation-a,5,knowledge,6,0.5,-0.031224331774865277,True
llama,continent_adjective,validation-a,5,object,6,0.6666666666666666,0.020450224736123346,False
llama,continent_adjective,validation-a,5,parameter,6,1.0,-0.06222937246396516,True
llama,continent_adjective,validation-a,6,knowledge,6,0.5,-0.0729284245268597,True
llama,continent_adjective,validation-a,6,object,6,1.0,-0.0519632937212009,False
llama,continent_adjective,validation-a,6,parameter,6,1.0,-0.010111840999646422,True
llama,continent_adjective,validation-a,7,knowledge,6,0.5,-0.04171093419912116,True
llama,continent_adjective,validation-a,7,object,6,1.0,-0.031071495759533718,False
llama,continent_adjective,validation-a,7,parameter,6,1.0,-0.020920181899176285,True
llama,continent_adjective,validation-a,8,knowledge,6,0.5,0.01012776435042421,True
llama,continent_adjective,validation-a,8,object,6,1.0,-0.031096825347049162,False
llama,continent_adjective,validation-a,8,parameter,6,1.0,-0.02095814839412924,True
llama,continent_adjective,validation-a,9,knowledge,6,0.5,-0.06189272632764187,True
llama,continent_adjective,validation-a,9,object,6,1.0,0.020721033094256804,False
llama,continent_adjective,validation-a,9,parameter,6,1.0,-0.031259998494836815,True
llama,continent_adjective,validation-a,10,knowledge,6,0.5,-0.031117753979439534,True
llama,continent_adjective,validation-a,10,object,6,0.6666666666666666,-0.02094702191728478,False
llama,continent_adjective,validation-a,10,parameter,6,1.0,-0.030705463446793146,True
llama,continent_adjective,validation-a,11,knowledge,6,0.6666666666666666,-4.512045901113501e-05,True
llama,continent_adjective,validation-a,11,object,6,1.0,-0.05206814560612353,False
llama,continent_adjective,validation-a,11,parameter,6,1.0,-0.04144152010364147,True
llama,continent_adjective,validation-a,12,knowledge,6,0.8333333333333334,0.00010845021946200538,True
llama,continent_adjective,validation-a,12,object,6,1.0,-0.021068744312894218,False
llama,continent_adjective,validation-a,12,parameter,6,1.0,0.00017127246731737009,True
llama,continent_adjective,validation-a,13,knowledge,6,1.0,0.05242595060068803,True
llama,continent_adjective,validation-a,13,object,6,1.0,-0.010384673034423033,False
llama,continent_adjective,validation-a,13,parameter,6,1.0,-0.04170300545714175,True
llama,continent_adjective,validation-a,14,knowledge,6,1.0,0.34460469807284727,True
llama,continent_adjective,validation-a,14,object,6,1.0,-0.051454765935583666,False
llama,continent_adjective,validation-a,14,parameter,6,1.0,0.032371053947523855,True
llama,continent_adjective,validation-a,15,knowledge,6,1.0,0.6797511981809901,True
llama,continent_adjective,validation-a,15,object,6,1.0,-0.05148445085311929,True
llama,continent_adjective,validation-a,15,parameter,6,1.0,0.11424108814389912,True
llama,continent_adjective,validation-a,16,knowledge,6,1.0,1.4021930445354278,True
llama,continent_adjective,validation-a,16,object,6,1.0,0.0003152002561061327,True
llama,continent_adjective,validation-a,16,parameter,6,1.0,0.09503411862533541,True
llama,continent_adjective,validation-a,17,knowledge,6,1.0,1.4141735363082262,True
llama,continent_adjective,validation-a,17,object,6,1.0,-0.010383153528285522,False
llama,continent_adjective,validation-a,17,parameter,6,1.0,0.20741729856429933,True
llama,continent_adjective,validation-a,18,knowledge,6,1.0,1.4035504039638909,True
llama,continent_adjective,validation-a,18,object,6,1.0,-0.030663498551196728,False
llama,continent_adjective,validation-a,18,parameter,6,1.0,0.17700042707535127,True
llama,continent_adjective,validation-a,19,knowledge,6,1.0,1.3537612743190646,True
llama,continent_adjective,validation-a,19,object,6,1.0,-0.009894449491791116,False
llama,continent_adjective,validation-a,19,parameter,6,1.0,0.12592940451577306,True
llama,continent_adjective,validation-a,20,knowledge,6,1.0,1.4195943821638743,True
llama,continent_adjective,validation-a,20,object,6,1.0,-0.03117774943530094,False
llama,continent_adjective,validation-a,20,parameter,6,1.0,0.10500546727174273,True
llama,continent_adjective,validation-a,21,knowledge,6,1.0,1.5202977985997372,True
llama,continent_adjective,validation-a,21,object,6,1.0,-0.04064899738295935,False
llama,continent_adjective,validation-a,21,parameter,6,1.0,0.10371547358712026,True
llama,continent_adjective,validation-a,22,knowledge,6,1.0,2.2525256371348705,True
llama,continent_adjective,validation-a,22,object,6,1.0,-0.03135422064224258,False
llama,continent_adjective,validation-a,22,parameter,6,1.0,0.08271959168875279,True
llama,continent_adjective,validation-a,23,knowledge,6,1.0,2.3698372941386574,True
llama,continent_adjective,validation-a,23,object,6,1.0,-0.010322469344828278,False
llama,continent_adjective,validation-a,23,parameter,6,1.0,0.030849972385719113,True
llama,continent_adjective,validation-a,24,knowledge,6,1.0,2.624416905532901,True
llama,continent_adjective,validation-a,24,object,6,1.0,-0.021012941545147136,False
llama,continent_adjective,validation-a,24,parameter,6,1.0,0.11428014045426,True
llama,continent_adjective,validation-a,25,knowledge,6,1.0,3.079260427475674,True
llama,continent_adjective,validation-a,25,object,6,1.0,-0.04194873050437309,False
llama,continent_adjective,validation-a,25,parameter,6,1.0,0.12435633620771114,True
llama,continent_adjective,validation-a,26,knowledge,6,1.0,3.640961755620083,True
llama,continent_adjective,validation-a,26,object,6,1.0,-0.07266044040443376,False
llama,continent_adjective,validation-a,26,parameter,6,1.0,0.05168510881776456,True
llama,continent_adjective,validation-a,27,knowledge,6,1.0,4.627896709629567,True
llama,continent_adjective,validation-a,27,object,6,1.0,-0.051696166706581906,False
llama,continent_adjective,validation-a,27,parameter,6,1.0,0.02108747671203067,True
llama,continent_adjective,validation-a,28,knowledge,6,1.0,10.29369809788962,True
llama,continent_adjective,validation-a,28,object,6,1.0,-0.010016220388934014,False
llama,continent_adjective,validation-a,28,parameter,6,0.6666666666666666,0.020512439077720046,True
llama,continent_adjective,validation-b,1,knowledge,6,0.5,0.009752498755309109,True
llama,continent_adjective,validation-b,1,object,6,1.0,-0.0006725680626307913,False
llama,continent_adjective,validation-b,1,parameter,6,1.0,-0.04199890880651462,True
llama,continent_adjective,validation-b,2,knowledge,6,0.5,-0.0012910575896967202,True
llama,continent_adjective,validation-b,2,object,6,1.0,-0.012450671638362111,False
llama,continent_adjective,validation-b,2,parameter,6,1.0,-0.03823333151134042,True
llama,continent_adjective,validation-b,3,knowledge,6,0.5,-0.033061029850311265,True
llama,continent_adjective,validation-b,3,object,6,1.0,-0.027331577720663823,False
llama,continent_adjective,validation-b,3,parameter,6,1.0,-0.03131729737894299,True
llama,continent_adjective,validation-b,4,knowledge,6,0.5,-0.030062966766611986,True
llama,continent_adjective,validation-b,4,object,6,1.0,-0.05264853759338924,False
llama,continent_adjective,validation-b,4,parameter,6,1.0,-0.039291891516768374,True
llama,continent_adjective,validation-b,5,knowledge,6,0.3333333333333333,-0.00759308349127726,True
llama,continent_adjective,validation-b,5,object,6,0.6666666666666666,-0.0414704740299688,False
llama,continent_adjective,validation-b,5,parameter,6,1.0,-0.060728976333242216,True
llama,continent_adjective,validation-b,6,knowledge,6,0.5,-0.03128103573302118,True
llama,continent_adjective,validation-b,6,object,6,1.0,-0.020125940859240167,False
llama,continent_adjective,validation-b,6,parameter,6,1.0,-0.042094759929265514,True
llama,continent_adjective,validation-b,7,knowledge,6,0.5,-0.010562847450880021,True
llama,continent_adjective,validation-b,7,object,6,1.0,-0.050233940176743395,False
llama,continent_adjective,validation-b,7,parameter,6,1.0,-0.041838967183139175,True
llama,continent_adjective,validation-b,8,knowledge,6,0.6666666666666666,-0.04062741115922108,True
llama,continent_adjective,validation-b,8,object,6,0.6666666666666666,0.0029654567188117653,False
llama,continent_adjective,validation-b,8,parameter,6,1.0,-0.05139831346362674,True
llama,continent_adjective,validation-b,9,knowledge,6,0.6666666666666666,-0.03891397817157364,True
llama,continent_adjective,validation-b,9,object,6,1.0,-0.017336269908507045,False
llama,continent_adjective,validation-b,9,parameter,6,1.0,-0.04020029825915117,True
llama,continent_adjective,validation-b,10,knowledge,6,0.5,-0.01046497900582229,True
llama,continent_adjective,validation-b,10,object,6,0.6666666666666666,-0.04293285313178785,False
llama,continent_adjective,validation-b,10,parameter,6,1.0,-0.028691164712654427,True
llama,continent_adjective,validation-b,11,knowledge,6,0.3333333333333333,-0.05087782326639474,True
llama,continent_adjective,validation-b,11,object,6,0.6666666666666666,-0.030069682781080093,False
llama,continent_adjective,validation-b,11,parameter,6,1.0,-0.08879280040370455,True
llama,continent_adjective,validation-b,12,knowledge,6,0.6666666666666666,-0.0011026831246757256,True
llama,continent_adjective,validation-b,12,object,6,1.0,-0.03889611567622827,False
llama,continent_adjective,validation-b,12,parameter,6,1.0,0.020311043990659527,True
llama,continent_adjective,validation-b,13,knowledge,6,0.8333333333333334,0.011534271354321387,True
llama,continent_adjective,validation-b,13,object,6,1.0,-0.010969732034330566,False
llama,continent_adjective,validation-b,13,parameter,6,1.0,0.04238991075059555,True
llama,continent_adjective,validation-b,14,knowledge,6,1.0,0.2248706815056115,True
llama,continent_adjective,validation-b,14,object,6,1.0,-0.05909504403825849,False
llama,continent_adjective,validation-b,14,parameter,6,1.0,0.15270235693606082,True
llama,continent_adjective,validation-b,15,knowledge,6,0.8333333333333334,0.4588293052899341,True
llama,continent_adjective,validation-b,15,object,6,1.0,0.01821066930521435,True
llama,continent_adjective,validation-b,15,parameter,6,1.0,0.21876670112639357,True
llama,continent_adjective,validation-b,16,knowledge,6,1.0,1.1574522825831082,True
llama,continent_adjective,validation-b,16,object,6,1.0,0.05167997423753453,False
llama,continent_adjective,validation-b,16,parameter,6,1.0,0.16522457052875933,True
llama,continent_adjective,validation-b,17,knowledge,6,1.0,1.2288903195682603,True
llama,continent_adjective,validation-b,17,object,6,1.0,0.0012614486768143252,False
llama,continent_adjective,validation-b,17,parameter,6,1.0,0.1512243678298546,True
llama,continent_adjective,validation-b,18,knowledge,6,1.0,1.2886105252691777,True
llama,continent_adjective,validation-b,18,object,6,1.0,-0.03001030555848653,False
llama,continent_adjective,validation-b,18,parameter,6,1.0,0.15274636686081067,True
llama,continent_adjective,validation-b,19,knowledge,6,1.0,1.307841849581261,True
llama,continent_adjective,validation-b,19,object,6,0.6666666666666666,0.026140043870933976,False
llama,continent_adjective,validation-b,19,parameter,6,1.0,0.23908721423746707,True
llama,continent_adjective,validation-b,20,knowledge,6,1.0,1.4774003635005404,True
llama,continent_adjective,validation-b,20,object,6,0.6666666666666666,-0.021931840213558946,False
llama,continent_adjective,validation-b,20,parameter,6,1.0,0.12926411848457064,True
llama,continent_adjective,validation-b,21,knowledge,6,1.0,1.4146828096078632,True
llama,continent_adjective,validation-b,21,object,6,0.6666666666666666,0.0467947666766122,False
llama,continent_adjective,validation-b,21,parameter,6,1.0,0.2128877597763979,True
llama,continent_adjective,validation-b,22,knowledge,6,1.0,2.0589135370391887,True
llama,continent_adjective,validation-b,22,object,6,0.6666666666666666,0.020796917388603713,False
llama,continent_adjective,validation-b,22,parameter,6,1.0,0.1478069518634584,True
llama,continent_adjective,validation-b,23,knowledge,6,1.0,2.183505077045993,True
llama,continent_adjective,validation-b,23,object,6,0.6666666666666666,0.031127816570612293,False
llama,continent_adjective,validation-b,23,parameter,6,1.0,0.17001389362849295,True
llama,continent_adjective,validation-b,24,knowledge,6,1.0,2.4686152248614235,True
llama,continent_adjective,validation-b,24,object,6,0.6666666666666666,0.04821597775056337,False
llama,continent_adjective,validation-b,24,parameter,6,1.0,0.2226759731323303,True
llama,continent_adjective,validation-b,25,knowledge,6,1.0,2.81481565553986,True
llama,continent_adjective,validation-b,25,object,6,0.6666666666666666,-0.010636342514771968,False
llama,continent_adjective,validation-b,25,parameter,6,1.0,0.15918167536923045,True
llama,continent_adjective,validation-b,26,knowledge,6,1.0,3.1695381895066626,True
llama,continent_adjective,validation-b,26,object,6,0.6666666666666666,-0.04848528398239675,False
llama,continent_adjective,validation-b,26,parameter,6,1.0,0.07022535300347955,True
llama,continent_adjective,validation-b,27,knowledge,6,1.0,4.102838832186535,True
llama,continent_adjective,validation-b,27,object,6,0.6666666666666666,0.0033385696830616034,False
llama,continent_adjective,validation-b,27,parameter,6,1.0,0.038652550720144056,True
llama,continent_adjective,validation-b,28,knowledge,6,1.0,9.214217226486653,True
llama,continent_adjective,validation-b,28,object,6,0.6666666666666666,0.010212774194466569,False
llama,continent_adjective,validation-b,28,parameter,6,1.0,0.02202903273670624,True
llama,continent_code,selection,1,knowledge,6,0.5,-0.0025758703780714622,True
llama,continent_code,selection,1,object,6,1.0,-0.03906345746539349,False
llama,continent_code,selection,1,parameter,6,1.0,-0.028622888332392904,True
llama,continent_code,selection,2,knowledge,6,0.5,-0.020935542736424395,True
llama,continent_code,selection,2,object,6,1.0,-0.010428284173485736,False
llama,continent_code,selection,2,parameter,6,1.0,-0.005154493138585773,True
llama,continent_code,selection,3,knowledge,6,0.5,-0.018193219099127113,True
llama,continent_code,selection,3,object,6,1.0,-0.01562666179355195,False
llama,continent_code,selection,3,parameter,6,1.0,-0.01822130648330737,True
llama,continent_code,selection,4,knowledge,6,0.5,-0.01837085306260633,True
llama,continent_code,selection,4,object,6,1.0,-0.015529871351645852,False
llama,continent_code,selection,4,parameter,6,1.0,-0.023413389070204477,True
llama,continent_code,selection,5,knowledge,6,0.5,-0.03643767662530687,True
llama,continent_code,selection,5,object,6,1.0,-0.0208392854936695,False
llama,continent_code,selection,5,parameter,6,1.0,-0.018333965785283603,True
llama,continent_code,selection,6,knowledge,6,0.5,-0.023442641836178762,True
llama,continent_code,selection,6,object,6,0.6666666666666666,-0.01831871230433535,False
llama,continent_code,selection,6,parameter,6,1.0,-0.023504830115143704,True
llama,continent_code,selection,7,knowledge,6,0.5,-0.013050761236324131,True
llama,continent_code,selection,7,object,6,1.0,0.007820173765139769,False
llama,continent_code,selection,7,parameter,6,1.0,-0.03115824978885939,True
llama,continent_code,selection,8,knowledge,6,0.5,-0.005305022816780063,True
llama,continent_code,selection,8,object,6,1.0,-0.005258702284512158,False
llama,continent_code,selection,8,parameter,6,1.0,-0.0026203426294462893,True
llama,continent_code,selection,9,knowledge,6,0.5,-0.03639582003537119,True
llama,continent_code,selection,9,object,6,1.0,-0.0208621033621057,False
llama,continent_code,selection,9,parameter,6,1.0,-0.0051797494472036,True
llama,continent_code,selection,10,knowledge,6,0.5,-0.01041010634844497,True
llama,continent_code,selection,10,object,6,1.0,-0.013029715312313783,False
llama,continent_code,selection,10,parameter,6,1.0,0.010403467314517911,True
llama,continent_code,selection,11,knowledge,6,0.5,-0.023453630359502618,True
llama,continent_code,selection,11,object,6,0.6666666666666666,-0.007718568781304687,False
llama,continent_code,selection,11,parameter,6,1.0,0.005185055753675748,True
llama,continent_code,selection,12,knowledge,6,0.6666666666666666,-0.00519970339670787,True
llama,continent_code,selection,12,object,6,0.6666666666666666,-0.018251299881285377,False
llama,continent_code,selection,12,parameter,6,1.0,0.015609992326668966,True
llama,continent_code,selection,13,knowledge,6,0.8333333333333334,0.03131792916807778,True
llama,continent_code,selection,13,object,6,0.6666666666666666,-0.03904453937078263,False
llama,continent_code,selection,13,parameter,6,1.0,-0.007803357736065664,True
llama,continent_code,selection,14,knowledge,6,0.8333333333333334,0.552133478140604,True
llama,continent_code,selection,14,object,6,0.6666666666666666,-0.02349579311900622,False
llama,continent_code,selection,14,parameter,6,1.0,0.2526588175252679,True
llama,continent_code,selection,15,knowledge,6,1.0,1.5418077285286624,True
llama,continent_code,selection,15,object,6,0.6666666666666666,-0.01570539822387218,True
llama,continent_code,selection,15,parameter,6,1.0,0.41689754293080716,True
llama,continent_code,selection,16,knowledge,6,1.0,2.3389402208931642,True
llama,continent_code,selection,16,object,6,0.3333333333333333,-0.02864070694158727,False
llama,continent_code,selection,16,parameter,6,1.0,0.4871499995782263,True
llama,continent_code,selection,17,knowledge,6,1.0,2.79230826639711,True
llama,continent_code,selection,17,object,6,0.3333333333333333,-0.05469921132468395,False
llama,continent_code,selection,17,parameter,6,1.0,0.29945868625660904,True
llama,continent_code,selection,18,knowledge,6,1.0,2.299959195686521,True
llama,continent_code,selection,18,object,6,0.6666666666666666,-0.01302856782907232,False
llama,continent_code,selection,18,parameter,6,1.0,0.22673917316372655,True
llama,continent_code,selection,19,knowledge,6,1.0,2.7895401140147746,True
llama,continent_code,selection,19,object,6,0.6666666666666666,-0.013023410099776811,False
llama,continent_code,selection,19,parameter,6,1.0,0.2031252554600845,True
llama,continent_code,selection,20,knowledge,6,1.0,2.8831292572343346,True
llama,continent_code,selection,20,object,6,0.6666666666666666,-0.028640258922678186,False
llama,continent_code,selection,20,parameter,6,1.0,0.21603357247386157,True
llama,continent_code,selection,21,knowledge,6,1.0,2.901189073116863,True
llama,continent_code,selection,21,object,6,0.3333333333333333,-0.05466956583783637,False
llama,continent_code,selection,21,parameter,6,1.0,0.1407105659588221,True
llama,continent_code,selection,22,knowledge,6,1.0,3.40121726297942,True
llama,continent_code,selection,22,object,6,0.3333333333333333,-0.026092460730069433,False
llama,continent_code,selection,22,parameter,6,1.0,0.21108272213056506,True
llama,continent_code,selection,23,knowledge,6,1.0,3.4766755444275077,True
llama,continent_code,selection,23,object,6,0.6666666666666666,-0.023517073356439745,False
llama,continent_code,selection,23,parameter,6,1.0,0.20054975451193968,True
llama,continent_code,selection,24,knowledge,6,1.0,3.6252651653386843,True
llama,continent_code,selection,24,object,6,0.3333333333333333,-0.015637818274626625,False
llama,continent_code,selection,24,parameter,6,1.0,0.29700504696984353,True
llama,continent_code,selection,25,knowledge,6,1.0,3.479319963470668,True
llama,continent_code,selection,25,object,6,0.3333333333333333,-0.01302377543318774,False
llama,continent_code,selection,25,parameter,6,1.0,0.2056788084926969,True
llama,continent_code,selection,26,knowledge,6,1.0,3.6667812550822414,True
llama,continent_code,selection,26,object,6,0.6666666666666666,0.0025188956860802136,False
llama,continent_code,selection,26,parameter,6,1.0,0.16414591999182448,True
llama,continent_code,selection,27,knowledge,6,1.0,4.125117907132638,True
llama,continent_code,selection,27,object,6,0.6666666666666666,0.005212439703124498,False
llama,continent_code,selection,27,parameter,6,1.0,-0.08073562228219089,True
llama,continent_code,selection,28,knowledge,6,1.0,8.216145775154777,True
llama,continent_code,selection,28,object,6,0.6666666666666666,-0.007812472831574272,False
llama,continent_code,selection,28,parameter,6,1.0,-0.101562584284693,True
llama,continent_code,validation-a,1,knowledge,6,0.3333333333333333,-0.041621284185718345,True
llama,continent_code,validation-a,1,object,6,1.0,-0.0026216276226023183,False
llama,continent_code,validation-a,1,parameter,6,1.0,-0.026249875935339638,True
llama,continent_code,validation-a,2,knowledge,6,0.5,-0.033887795857026504,True
llama,continent_code,validation-a,2,object,6,1.0,-0.020863053922463827,False
llama,continent_code,validation-a,2,parameter,6,1.0,-0.02606840596869612,True
llama,continent_code,validation-a,3,knowledge,6,0.5,-0.020834058008707267,True
llama,continent_code,validation-a,3,object,6,1.0,-0.008015388353972716,False
llama,continent_code,validation-a,3,parameter,6,1.0,-0.026030543605202183,True
llama,continent_code,validation-a,4,knowledge,6,0.5,3.8562006542027134e-05,True
llama,continent_code,validation-a,4,object,6,1.0,-0.03645549846661804,False
llama,continent_code,validation-a,4,parameter,6,1.0,-0.020704769605951395,True
llama,continent_code,validation-a,5,knowledge,6,0.5,-0.020711834797718136,True
llama,continent_code,validation-a,5,object,6,1.0,0.005231191484957283,False
llama,continent_code,validation-a,5,parameter,6,1.0,-0.005245436558955893,True
llama,continent_code,validation-a,6,knowledge,6,0.5,-0.01302440399445004,True
llama,continent_code,validation-a,6,object,6,1.0,-0.015682111590649583,False
llama,continent_code,validation-a,6,parameter,6,1.0,-0.015522373395773077,True
llama,continent_code,validation-a,7,knowledge,6,0.3333333333333333,-0.013037046119355484,True
llama,continent_code,validation-a,7,object,6,1.0,0.010415691583527103,False
llama,continent_code,validation-a,7,parameter,6,1.0,-0.005160414603854709,True
llama,continent_code,validation-a,8,knowledge,6,0.5,-0.020847824753218447,True
llama,continent_code,validation-a,8,object,6,1.0,-0.04943445805497504,False
llama,continent_code,validation-a,8,parameter,6,1.0,-0.010407700517286381,True
llama,continent_code,validation-a,9,knowledge,6,0.5,-0.013009116565323591,True
llama,continent_code,validation-a,9,object,6,0.6666666666666666,-0.012924999649233843,False
llama,continent_code,validation-a,9,parameter,6,1.0,-0.020824428673601382,True
llama,continent_code,validation-a,10,knowledge,6,0.5,-0.010485541326033854,True
llama,continent_code,validation-a,10,object,6,0.3333333333333333,-0.02604564334948615,False
llama,continent_code,validation-a,10,parameter,6,1.0,-0.028626793106089583,True
llama,continent_code,validation-a,11,knowledge,6,0.5,-0.005131254383210641,True
llama,continent_code,validation-a,11,object,6,0.0,-0.020672443829122734,False
llama,continent_code,validation-a,11,parameter,6,1.0,0.010245177632668856,True
llama,continent_code,validation-a,12,knowledge,6,1.0,0.007783544506385928,True
llama,continent_code,validation-a,12,object,6,0.6666666666666666,-0.028632086309774728,False
llama,continent_code,validation-a,12,parameter,6,1.0,0.007848022495788125,True
llama,continent_code,validation-a,13,knowledge,6,0.8333333333333334,0.05744909933635729,True
llama,continent_code,validation-a,13,object,6,0.6666666666666666,-0.015410425570432077,False
llama,continent_code,validation-a,13,parameter,6,1.0,0.04691876914519828,True
llama,continent_code,validation-a,14,knowledge,6,1.0,0.9037565490965941,True
llama,continent_code,validation-a,14,object,6,1.0,-0.049522115589828296,False
llama,continent_code,validation-a,14,parameter,6,1.0,0.005190683504679328,True
llama,continent_code,validation-a,15,knowledge,6,1.0,2.10439138100143,True
llama,continent_code,validation-a,15,object,6,1.0,-0.031279752789563034,True
llama,continent_code,validation-a,15,parameter,6,1.0,0.30214312628459083,True
llama,continent_code,validation-a,16,knowledge,6,1.0,2.9172401205541214,True
llama,continent_code,validation-a,16,object,6,1.0,-0.013132164073567766,True
llama,continent_code,validation-a,16,parameter,6,1.0,0.424898503748788,True
llama,continent_code,validation-a,17,knowledge,6,1.0,3.1488956886753385,True
llama,continent_code,validation-a,17,object,6,1.0,-0.0027184375468702164,False
llama,continent_code,validation-a,17,parameter,6,1.0,0.30505039430833375,True
llama,continent_code,validation-a,18,knowledge,6,1.0,2.758154222935066,True
llama,continent_code,validation-a,18,object,6,1.0,5.686759679216814e-05,False
llama,continent_code,validation-a,18,parameter,6,1.0,0.26328408466110886,True
llama,continent_code,validation-a,19,knowledge,6,1.0,3.14857743091405,True
llama,continent_code,validation-a,19,object,6,1.0,-0.018239214581475,False
llama,continent_code,validation-a,19,parameter,6,1.0,0.20353981380518843,True
llama,continent_code,validation-a,20,knowledge,6,1.0,3.3152588471027684,True
llama,continent_code,validation-a,20,object,6,0.6666666666666666,-0.02366755477639041,False
llama,continent_code,validation-a,20,parameter,6,1.0,0.18248894920035735,True
llama,continent_code,validation-a,21,knowledge,6,1.0,3.42463559812154,True
llama,continent_code,validation-a,21,object,6,0.6666666666666666,0.002589887317602309,False
llama,continent_code,validation-a,21,parameter,6,1.0,0.14332411725952926,True
llama,continent_code,validation-a,22,knowledge,6,1.0,3.8022000880580435,True
llama,continent_code,validation-a,22,object,6,0.6666666666666666,-0.013178901988718888,False
llama,continent_code,validation-a,22,parameter,6,1.0,0.2477453614803835,True
llama,continent_code,validation-a,23,knowledge,6,1.0,3.7869055526516604,True
llama,continent_code,validation-a,23,object,6,0.6666666666666666,-0.023406087614072625,False
llama,continent_code,validation-a,23,parameter,6,1.0,0.3232224393677825,True
llama,continent_code,validation-a,24,knowledge,6,1.0,3.802461919446614,True
llama,continent_code,validation-a,24,object,6,0.6666666666666666,-0.02881081035502575,False
llama,continent_code,validation-a,24,parameter,6,1.0,0.3647818133662592,True
llama,continent_code,validation-a,25,knowledge,6,1.0,3.888169249636803,True
llama,continent_code,validation-a,25,object,6,0.3333333333333333,-0.007813225398952758,False
llama,continent_code,validation-a,25,parameter,6,1.0,0.2994202062511704,True
llama,continent_code,validation-a,26,knowledge,6,1.0,4.195138928433683,True
llama,continent_code,validation-a,26,object,6,0.6666666666666666,0.0050361244875603,False
llama,continent_code,validation-a,26,parameter,6,1.0,0.2733942730810668,True
llama,continent_code,validation-a,27,knowledge,6,1.0,4.572761211680245,True
llama,continent_code,validation-a,27,object,6,0.3333333333333333,-0.028644845051682445,False
llama,continent_code,validation-a,27,parameter,6,1.0,-0.04931414970315017,True
llama,continent_code,validation-a,28,knowledge,6,1.0,8.783854106334426,True
llama,continent_code,validation-a,28,object,6,0.3333333333333333,-0.03645828833881145,False
llama,continent_code,validation-a,28,parameter,6,1.0,-0.1432292379710513,True
llama,continent_code,validation-b,1,knowledge,6,0.5,-0.005322495104034412,True
llama,continent_code,validation-b,1,object,6,1.0,-0.015629218000261364,False
llama,continent_code,validation-b,1,parameter,6,1.0,-0.010432008918542124,True
llama,continent_code,validation-b,2,knowledge,6,0.5,-0.010475459324879921,True
llama,continent_code,validation-b,2,object,6,1.0,-0.02594793848917713,False
llama,continent_code,validation-b,2,parameter,6,1.0,-0.005266561969013613,True
llama,continent_code,validation-b,3,knowledge,6,0.5,-0.020892262175038923,True
llama,continent_code,validation-b,3,object,6,1.0,-0.01574312502846927,False
llama,continent_code,validation-b,3,parameter,6,1.0,-6.483879345372135e-05,True
llama,continent_code,validation-b,4,knowledge,6,0.5,-0.010444831064281365,True
llama,continent_code,validation-b,4,object,6,1.0,-0.020834474782835365,False
llama,continent_code,validation-b,4,parameter,6,1.0,-0.02613766459398903,True
llama,continent_code,validation-b,5,knowledge,6,0.5,-0.015628202872600618,True
llama,continent_code,validation-b,5,object,6,1.0,9.891931919507168e-05,False
llama,continent_code,validation-b,5,parameter,6,1.0,-0.005210010689249126,True
llama,continent_code,validation-b,6,knowledge,6,0.3333333333333333,-0.010309026872164395,True
llama,continent_code,validation-b,6,object,6,1.0,5.751960695002736e-06,False
llama,continent_code,validation-b,6,parameter,6,1.0,-0.026048943723859946,True
llama,continent_code,validation-b,7,knowledge,6,0.3333333333333333,-0.005229678677703001,True
llama,continent_code,validation-b,7,object,6,1.0,-0.015668306145623017,False
llama,continent_code,validation-b,7,parameter,6,1.0,-0.005263389604200103,True
llama,continent_code,validation-b,8,knowledge,6,0.5,-0.010400292537572872,True
llama,continent_code,validation-b,8,object,6,0.6666666666666666,0.005177329335917117,False
llama,continent_code,validation-b,8,parameter,6,1.0,-0.005356600549627426,True
llama,continent_code,validation-b,9,knowledge,6,0.5,-0.0002158399314187891,True
llama,continent_code,validation-b,9,object,6,1.0,-0.005241427205570895,False
llama,continent_code,validation-b,9,parameter,6,1.0,-0.010388890435630554,True
llama,continent_code,validation-b,10,knowledge,6,0.6666666666666666,-0.02085080988338935,True
llama,continent_code,validation-b,10,object,6,0.0,0.01036437156502264,False
llama,continent_code,validation-b,10,parameter,6,1.0,-0.004972718857061409,True
llama,continent_code,validation-b,11,knowledge,6,0.6666666666666666,0.005192234076882111,True
llama,continent_code,validation-b,11,object,6,1.0,-0.03128649240109856,False
llama,continent_code,validation-b,11,parameter,6,1.0,1.5245721745789826e-05,True
llama,continent_code,validation-b,12,knowledge,6,0.6666666666666666,-8.290149708045647e-06,True
llama,continent_code,validation-b,12,object,6,1.0,-0.03130294393758959,False
llama,continent_code,validation-b,12,parameter,6,1.0,0.020628023443350685,True
llama,continent_code,validation-b,13,knowledge,6,0.6666666666666666,-0.01061012183345156,True
llama,continent_code,validation-b,13,object,6,1.0,-0.010476436787939747,False
llama,continent_code,validation-b,13,parameter,6,1.0,0.057332441753411935,True
llama,continent_code,validation-b,14,knowledge,6,0.8333333333333334,0.32808388228810753,True
llama,continent_code,validation-b,14,object,6,1.0,-0.036486045318270044,False
llama,continent_code,validation-b,14,parameter,6,1.0,0.1717296404128016,True
llama,continent_code,validation-b,15,knowledge,6,1.0,1.0575013543678626,True
llama,continent_code,validation-b,15,object,6,1.0,-0.026092711363465547,True
llama,continent_code,validation-b,15,parameter,6,1.0,0.2606283750747025,True
llama,continent_code,validation-b,16,knowledge,6,1.0,2.302691550917795,True
llama,continent_code,validation-b,16,object,6,1.0,-0.046762033475715725,False
llama,continent_code,validation-b,16,parameter,6,1.0,0.38611985156603623,True
llama,continent_code,validation-b,17,knowledge,6,1.0,2.734669284912949,True
llama,continent_code,validation-b,17,object,6,1.0,-0.010458370762535196,False
llama,continent_code,validation-b,17,parameter,6,1.0,0.25581341857014195,True
llama,continent_code,validation-b,18,knowledge,6,1.0,2.3883967770098025,True
llama,continent_code,validation-b,18,object,6,1.0,-0.005127386913045485,False
llama,continent_code,validation-b,18,parameter,6,1.0,0.2656611326146958,True
llama,continent_code,validation-b,19,knowledge,6,1.0,2.859671286330619,True
llama,continent_code,validation-b,19,object,6,1.0,-0.02097919616486858,False
llama,continent_code,validation-b,19,parameter,6,1.0,0.25012298543454864,True
llama,continent_code,validation-b,20,knowledge,6,1.0,2.8963134222464455,True
llama,continent_code,validation-b,20,object,6,1.0,4.184593005144774e-05,False
llama,continent_code,validation-b,20,parameter,6,1.0,0.17223744926498813,True
llama,continent_code,validation-b,21,knowledge,6,1.0,2.854389485265832,True
llama,continent_code,validation-b,21,object,6,1.0,0.0002626074186385576,False
llama,continent_code,validation-b,21,parameter,6,1.0,0.16699492284866818,True
llama,continent_code,validation-b,22,knowledge,6,1.0,3.2893768486807553,True
llama,continent_code,validation-b,22,object,6,0.6666666666666666,0.005027379833942783,False
llama,continent_code,validation-b,22,parameter,6,1.0,0.3389204179535833,True
llama,continent_code,validation-b,23,knowledge,6,1.0,3.3392682013964077,True
llama,continent_code,validation-b,23,object,6,1.0,-0.015591454824971152,False
llama,continent_code,validation-b,23,parameter,6,1.0,0.3073884119163874,True
llama,continent_code,validation-b,24,knowledge,6,1.0,3.3728527035858256,True
llama,continent_code,validation-b,24,object,6,0.6666666666666666,5.171854960888539e-06,False
llama,continent_code,validation-b,24,parameter,6,1.0,0.3803757739008991,True
llama,continent_code,validation-b,25,knowledge,6,1.0,3.422327275599249,True
llama,continent_code,validation-b,25,object,6,0.6666666666666666,0.010393360582990377,False
llama,continent_code,validation-b,25,parameter,6,1.0,0.28678871775415854,True
llama,continent_code,validation-b,26,knowledge,6,1.0,3.5209274803855806,True
llama,continent_code,validation-b,26,object,6,0.6666666666666666,3.414297589188209e-05,False
llama,continent_code,validation-b,26,parameter,6,1.0,0.24476229762634222,True
llama,continent_code,validation-b,27,knowledge,6,1.0,4.21883327907138,True
llama,continent_code,validation-b,27,object,6,0.6666666666666666,-9.648128070693929e-06,False
llama,continent_code,validation-b,27,parameter,6,1.0,0.002563827581676982,True
llama,continent_code,validation-b,28,knowledge,6,1.0,8.19010426348541,True
llama,continent_code,validation-b,28,object,6,0.6666666666666666,0.020833404815978916,False
llama,continent_code,validation-b,28,parameter,6,1.0,-0.18749994418370383,True
llama,continent_noun,selection,1,knowledge,6,0.5,-0.020833260222085908,True
llama,continent_noun,selection,1,object,6,1.0,-0.02083335657274195,False
llama,continent_noun,selection,1,parameter,6,1.0,-0.06249985329971726,True
llama,continent_noun,selection,2,knowledge,6,0.3333333333333333,-0.020833326765568927,True
llama,continent_noun,selection,2,object,6,1.0,0.020833297462862294,False
llama,continent_noun,selection,2,parameter,6,1.0,-0.041666937676685244,True
llama,continent_noun,selection,3,knowledge,6,0.3333333333333333,-0.06250007859974478,True
llama,continent_noun,selection,3,object,6,1.0,-0.10416642347991001,False
llama,continent_noun,selection,3,parameter,6,1.0,-0.02083364166901447,True
llama,continent_noun,selection,4,knowledge,6,0.5,-0.041666822896028556,True
llama,continent_noun,selection,4,object,6,1.0,-0.041666568380605895,False
llama,continent_noun,selection,4,parameter,6,1.0,-0.020833424923087783,True
llama,continent_noun,selection,5,knowledge,6,0.5,-0.02083341370356114,True
llama,continent_noun,selection,5,object,6,0.3333333333333333,0.020833230851470333,False
llama,continent_noun,selection,5,parameter,6,1.0,-0.041666721275153876,True
llama,continent_noun,selection,6,knowledge,6,0.3333333333333333,-0.041666779783554375,True
llama,continent_noun,selection,6,object,6,0.6666666666666666,-0.04166678070275035,False
llama,continent_noun,selection,6,parameter,6,1.0,-0.020833450898256466,True
llama,continent_noun,selection,7,knowledge,6,0.3333333333333333,-0.020833367147133686,True
llama,continent_noun,selection,7,object,6,1.0,-0.0416666640182181,False
llama,continent_noun,selection,7,parameter,6,1.0,-0.06250004260800779,True
llama,continent_noun,selection,8,knowledge,6,0.3333333333333333,-0.041666589146188926,True
llama,continent_noun,selection,8,object,6,0.3333333333333333,1.3682195761088867e-07,False
llama,continent_noun,selection,8,parameter,6,1.0,-0.04166693854494952,True
llama,continent_noun,selection,9,knowledge,6,0.5,-0.04166689584235428,True
llama,continent_noun,selection,9,object,6,0.3333333333333333,6.197418164766155e-08,False
llama,continent_noun,selection,9,parameter,6,1.0,-0.04166676100188245,True
llama,continent_noun,selection,10,knowledge,6,0.3333333333333333,-0.02083352280169493,True
llama,continent_noun,selection,10,object,6,0.6666666666666666,-0.041666858737395764,False
llama,continent_noun,selection,10,parameter,6,1.0,-0.02083350636530667,True
llama,continent_noun,selection,11,knowledge,6,0.6666666666666666,-1.1810334399342537e-07,True
llama,continent_noun,selection,11,object,6,0.6666666666666666,-0.020833390296805494,False
llama,continent_noun,selection,11,parameter,6,1.0,-0.04166686235839734,True
llama,continent_noun,selection,12,knowledge,6,0.6666666666666666,-0.0833331108854812,True
llama,continent_noun,selection,12,object,6,0.3333333333333333,-0.06249993181942652,False
llama,continent_noun,selection,12,parameter,6,1.0,-0.04166668026300613,True
llama,continent_noun,selection,13,knowledge,6,0.6666666666666666,-0.062499995709610325,True
llama,continent_noun,selection,13,object,6,0.3333333333333333,-0.020833439795145143,False
llama,continent_noun,selection,13,parameter,6,1.0,0.02083319545878718,True
llama,continent_noun,selection,14,knowledge,6,0.8333333333333334,0.10416650612508722,True
llama,continent_noun,selection,14,object,6,1.0,2.767216453064547e-07,False
llama,continent_noun,selection,14,parameter,6,1.0,-0.10416697634839994,True
llama,continent_noun,selection,15,knowledge,6,1.0,0.43749995966451627,True
llama,continent_noun,selection,15,object,6,0.6666666666666666,-0.02083344125761262,True
llama,continent_noun,selection,15,parameter,6,1.0,0.18750028281889775,True
llama,continent_noun,selection,16,knowledge,6,0.8333333333333334,1.0833331256023182,True
llama,continent_noun,selection,16,object,6,1.0,0.08333328347362114,False
llama,continent_noun,selection,16,parameter,6,1.0,-0.04166661349639374,True
llama,continent_noun,selection,17,knowledge,6,0.8333333333333334,1.249999914665144,True
llama,continent_noun,selection,17,object,6,1.0,0.02083325874506651,False
llama,continent_noun,selection,17,parameter,6,1.0,0.020833304430804375,True
llama,continent_noun,selection,18,knowledge,6,0.8333333333333334,1.2499997825289029,True
llama,continent_noun,selection,18,object,6,1.0,-1.3914056277292142e-07,False
llama,continent_noun,selection,18,parameter,6,1.0,-0.0416667782337754,True
llama,continent_noun,selection,19,knowledge,6,1.0,1.5416665431500103,True
llama,continent_noun,selection,19,object,6,1.0,-0.020833469798769027,False
llama,continent_noun,selection,19,parameter,6,1.0,-0.02083354432155224,True
llama,continent_noun,selection,20,knowledge,6,1.0,1.6666665687735076,True
llama,continent_noun,selection,20,object,6,1.0,-0.04166669160622405,False
llama,continent_noun,selection,20,parameter,6,1.0,-0.02083342517289566,True
llama,continent_noun,selection,21,knowledge,6,1.0,1.8958332508118474,True
llama,continent_noun,selection,21,object,6,0.6666666666666666,0.020833593031663135,False
llama,continent_noun,selection,21,parameter,6,1.0,0.10416653615538964,True
llama,continent_noun,selection,22,knowledge,6,1.0,3.0208333018163103,True
llama,continent_noun,selection,22,object,6,0.6666666666666666,-0.020833301374902174,False
llama,continent_noun,selection,22,parameter,6,1.0,-0.04166691411955979,True
llama,continent_noun,selection,23,knowledge,6,1.0,3.8124999310093695,True
llama,continent_noun,selection,23,object,6,0.6666666666666666,-0.02083322648347045,False
llama,continent_noun,selection,23,parameter,6,1.0,-0.020833219125051983,True
llama,continent_noun,selection,24,knowledge,6,1.0,4.062500070576789,True
llama,continent_noun,selection,24,object,6,0.6666666666666666,-0.020833553266129453,False
llama,continent_noun,selection,24,parameter,6,1.0,0.041666901757707805,True
llama,continent_noun,selection,25,knowledge,6,1.0,4.354166568967533,True
llama,continent_noun,selection,25,object,6,1.0,-0.04166680162597913,False
llama,continent_noun,selection,25,parameter,6,1.0,-0.020833457046440657,True
llama,continent_noun,selection,26,knowledge,6,1.0,5.302083349291934,True
llama,continent_noun,selection,26,object,6,0.6666666666666666,-0.0625000974808548,False
llama,continent_noun,selection,26,parameter,6,1.0,0.02083324009678715,True
llama,continent_noun,selection,27,knowledge,6,1.0,6.791666731272319,True
llama,continent_noun,selection,27,object,6,0.3333333333333333,-0.041666899737416926,False
llama,continent_noun,selection,27,parameter,6,1.0,-0.08333360087029482,True
llama,continent_noun,selection,28,knowledge,6,1.0,14.895833240860762,True
llama,continent_noun,selection,28,object,6,0.6666666666666666,-0.020833413752067525,False
llama,continent_noun,selection,28,parameter,6,1.0,-0.10416691371210618,True
llama,continent_noun,validation-a,1,knowledge,6,0.3333333333333333,1.935428978541709e-07,True
llama,continent_noun,validation-a,1,object,6,1.0,-0.04166671780937274,False
llama,continent_noun,validation-a,1,parameter,6,1.0,-0.041666376979264896,True
llama,continent_noun,validation-a,2,knowledge,6,0.5,-0.06249986998591339,True
llama,continent_noun,validation-a,2,object,6,1.0,-0.04166685781819979,False
llama,continent_noun,validation-a,2,parameter,6,1.0,-0.020833194360117584,True
llama,continent_noun,validation-a,3,knowledge,6,0.5,9.873474482446909e-08,True
llama,continent_noun,validation-a,3,object,6,1.0,-0.020833580327841144,False
llama,continent_noun,validation-a,3,parameter,6,1.0,-0.020833271907273833,True
llama,continent_noun,validation-a,4,knowledge,6,0.5,-4.288449417799711e-08,True
llama,continent_noun,validation-a,4,object,6,1.0,-0.020833330616975825,False
llama,continent_noun,validation-a,4,parameter,6,1.0,-0.020833254500757903,True
llama,continent_noun,validation-a,5,knowledge,6,0.5,-0.0208333272166783,True
llama,continent_noun,validation-a,5,object,6,1.0,0.02083343276171945,False
llama,continent_noun,validation-a,5,parameter,6,1.0,-0.06250009840490142,True
llama,continent_noun,validation-a,6,knowledge,6,0.5,-0.020833402869660254,True
llama,continent_noun,validation-a,6,object,6,0.6666666666666666,-0.04166620006920614,False
llama,continent_noun,validation-a,6,parameter,6,1.0,-0.02083373077766737,True
llama,continent_noun,validation-a,7,knowledge,6,0.3333333333333333,-1.7027681072553e-07,True
llama,continent_noun,validation-a,7,object,6,0.3333333333333333,-0.020833214846788906,False
llama,continent_noun,validation-a,7,parameter,6,1.0,-0.03124982195246654,True
llama,continent_noun,validation-a,8,knowledge,6,0.5,-0.01041688806678091,True
llama,continent_noun,validation-a,8,object,6,0.0,-0.02083362242168126,False
llama,continent_noun,validation-a,8,parameter,6,1.0,-0.06250005291318908,True
llama,continent_noun,validation-a,9,knowledge,6,0.5,0.020833233548425294,True
llama,continent_noun,validation-a,9,object,6,0.6666666666666666,-0.02083363245522681,False
llama,continent_noun,validation-a,9,parameter,6,1.0,-0.052083193632521826,True
llama,continent_noun,validation-a,10,knowledge,6,0.5,5.711384195213517e-08,True
llama,continent_noun,validation-a,10,object,6,1.0,-0.020833249223263312,False
llama,continent_noun,validation-a,10,parameter,6,1.0,-0.06250000295403879,True
llama,continent_noun,validation-a,11,knowledge,6,0.5,-0.02083337688721561,True
llama,continent_noun,validation-a,11,object,6,0.3333333333333333,-0.06250026574950121,False
llama,continent_noun,validation-a,11,parameter,6,1.0,1.7467148912680974e-07,True
llama,continent_noun,validation-a,12,knowledge,6,0.6666666666666666,-0.06250007745741945,True
llama,continent_noun,validation-a,12,object,6,0.6666666666666666,-2.3331085685640574e-07,False
llama,continent_noun,validation-a,12,parameter,6,1.0,-1.7426646081730723e-07,True
llama,continent_noun,validation-a,13,knowledge,6,0.8333333333333334,-0.0625001181664023,True
llama,continent_noun,validation-a,13,object,6,1.0,-0.04166655939479824,False
llama,continent_noun,validation-a,13,parameter,6,1.0,-2.9966273965934914e-07,True
llama,continent_noun,validation-a,14,knowledge,6,1.0,0.0833331692313853,True
llama,continent_noun,validation-a,14,object,6,1.0,-0.08333332414622419,False
llama,continent_noun,validation-a,14,parameter,6,1.0,0.02083341940791191,True
llama,continent_noun,validation-a,15,knowledge,6,1.0,0.624999910275316,True
llama,continent_noun,validation-a,15,object,6,1.0,-0.020833521496873193,True
llama,continent_noun,validation-a,15,parameter,6,1.0,0.15625003305467544,True
llama,continent_noun,validation-a,16,knowledge,6,1.0,0.729166575576528,True
llama,continent_noun,validation-a,16,object,6,1.0,0.04166668974842954,True
llama,continent_noun,validation-a,16,parameter,6,1.0,-0.04166657986691765,True
llama,continent_noun,validation-a,17,knowledge,6,1.0,0.7500002450736549,True
llama,continent_noun,validation-a,17,object,6,1.0,0.0624999258555666,False
llama,continent_noun,validation-a,17,parameter,6,1.0,0.020833349415624987,True
llama,continent_noun,validation-a,18,knowledge,6,1.0,0.7083334479248151,True
llama,continent_noun,validation-a,18,object,6,1.0,-0.0416668577187617,False
llama,continent_noun,validation-a,18,parameter,6,1.0,-9.412421302090745e-08,True
llama,continent_noun,validation-a,19,knowledge,6,1.0,0.95833335781208,True
llama,continent_noun,validation-a,19,object,6,1.0,0.03124962777898569,False
llama,continent_noun,validation-a,19,parameter,6,1.0,-0.020833373722174045,True
llama,continent_noun,validation-a,20,knowledge,6,1.0,1.104166722347145,True
llama,continent_noun,validation-a,20,object,6,1.0,-0.0104166509602995,False
llama,continent_noun,validation-a,20,parameter,6,1.0,0.04166664399478274,True
llama,continent_noun,validation-a,21,knowledge,6,1.0,1.4166666153420617,True
llama,continent_noun,validation-a,21,object,6,1.0,-0.06250031009646288,False
llama,continent_noun,validation-a,21,parameter,6,1.0,0.06250000322567455,True
llama,continent_noun,validation-a,22,knowledge,6,1.0,2.6874999506132253,True
llama,continent_noun,validation-a,22,object,6,1.0,-0.06250008887824757,False
llama,continent_noun,validation-a,22,parameter,6,1.0,-0.04166674953254794,True
llama,continent_noun,validation-a,23,knowledge,6,1.0,3.145833297923673,True
llama,continent_noun,validation-a,23,object,6,1.0,-0.08333342527960971,False
llama,continent_noun,validation-a,23,parameter,6,1.0,-0.031250224536051974,True
llama,continent_noun,validation-a,24,knowledge,6,1.0,4.04166675171776,True
llama,continent_noun,validation-a,24,object,6,1.0,-0.04166663040571923,False
llama,continent_noun,validation-a,24,parameter,6,1.0,1.1542821691523653e-07,True
llama,continent_noun,validation-a,25,knowledge,6,1.0,4.624999799256329,True
llama,continent_noun,validation-a,25,object,6,1.0,-0.020833581145173714,False
llama,continent_noun,validation-a,25,parameter,6,1.0,-0.02083327639653968,True
llama,continent_noun,validation-a,26,knowledge,6,1.0,5.479166661161192,True
llama,continent_noun,validation-a,26,object,6,1.0,-0.020833324277191426,False
llama,continent_noun,validation-a,26,parameter,6,1.0,-0.020833408314501867,True
llama,continent_noun,validation-a,27,knowledge,6,1.0,7.406249996997454,True
llama,continent_noun,validation-a,27,object,6,1.0,-0.041666751099304136,False
llama,continent_noun,validation-a,27,parameter,6,1.0,-0.08333321703927746,True
llama,continent_noun,validation-a,28,knowledge,6,1.0,16.34375030603648,True
llama,continent_noun,validation-a,28,object,6,1.0,-0.04166664529717916,False
llama,continent_noun,validation-a,28,parameter,6,1.0,-0.06250006763245135,True
llama,continent_noun,validation-b,1,knowledge,6,0.5,0.020833217931794934,True
llama,continent_noun,validation-b,1,object,6,1.0,-0.020833104220704016,False
llama,continent_noun,validation-b,1,parameter,6,1.0,-0.041666623505686104,True
llama,continent_noun,validation-b,2,knowledge,6,0.6666666666666666,-0.03124981887473647,True
llama,continent_noun,validation-b,2,object,6,1.0,0.020833149889464643,False
llama,continent_noun,validation-b,2,parameter,6,1.0,2.013014942237046e-09,True
llama,continent_noun,validation-b,3,knowledge,6,0.6666666666666666,-0.04166651470344126,True
llama,continent_noun,validation-b,3,object,6,1.0,1.9782601157203317e-07,False
llama,continent_noun,validation-b,3,parameter,6,1.0,-1.1432954732243372e-08,True
llama,continent_noun,validation-b,4,knowledge,6,0.5,-2.1461892174556851e-07,True
llama,continent_noun,validation-b,4,object,6,1.0,-0.010416844527450547,False
llama,continent_noun,validation-b,4,parameter,6,1.0,0.010416403720834452,True
llama,continent_noun,validation-b,5,knowledge,6,0.5,-0.020833302194660064,True
llama,continent_noun,validation-b,5,object,6,1.0,-0.031250042833562475,False
llama,continent_noun,validation-b,5,parameter,6,1.0,-0.06250002038965854,True
llama,continent_noun,validation-b,6,knowledge,6,0.3333333333333333,-0.04166650538779019,True
llama,continent_noun,validation-b,6,object,6,1.0,-0.03124984848788396,False
llama,continent_noun,validation-b,6,parameter,6,1.0,-0.031250218737113755,True
llama,continent_noun,validation-b,7,knowledge,6,0.6666666666666666,-0.05208331789860191,True
llama,continent_noun,validation-b,7,object,6,1.0,-0.052083295682678,False
llama,continent_noun,validation-b,7,parameter,6,1.0,-0.04166676759632537,True
llama,continent_noun,validation-b,8,knowledge,6,0.3333333333333333,0.010416664685180876,True
llama,continent_noun,validation-b,8,object,6,1.0,-0.03125037954062767,False
llama,continent_noun,validation-b,8,parameter,6,1.0,-0.01041655495403878,True
llama,continent_noun,validation-b,9,knowledge,6,0.5,-4.093938816424059e-09,True
llama,continent_noun,validation-b,9,object,6,1.0,-0.0416666055728759,False
llama,continent_noun,validation-b,9,parameter,6,1.0,-0.010416654683164477,True
llama,continent_noun,validation-b,10,knowledge,6,0.5,0.020833238784689456,True
llama,continent_noun,validation-b,10,object,6,1.0,-0.010416781294528239,False
llama,continent_noun,validation-b,10,parameter,6,1.0,-0.020833644300485808,True
llama,continent_noun,validation-b,11,knowledge,6,0.3333333333333333,-0.020833689253777266,True
llama,continent_noun,validation-b,11,object,6,1.0,-0.03125011362377942,False
llama,continent_noun,validation-b,11,parameter,6,1.0,-0.041666789458152685,True
llama,continent_noun,validation-b,12,knowledge,6,0.5,-0.06250012807383123,True
llama,continent_noun,validation-b,12,object,6,1.0,0.020833377770031802,False
llama,continent_noun,validation-b,12,parameter,6,1.0,-0.010416571101814043,True
llama,continent_noun,validation-b,13,knowledge,6,0.6666666666666666,-0.052083283965960916,True
llama,continent_noun,validation-b,13,object,6,1.0,-0.05208321607400042,False
llama,continent_noun,validation-b,13,parameter,6,1.0,3.2825482776388526e-07,True
llama,continent_noun,validation-b,14,knowledge,6,0.8333333333333334,0.03125003715103958,True
llama,continent_noun,validation-b,14,object,6,1.0,-0.04166674991332305,False
llama,continent_noun,validation-b,14,parameter,6,1.0,-0.04166697610344272,True
llama,continent_noun,validation-b,15,knowledge,6,0.6666666666666666,0.39583358384940465,True
llama,continent_noun,validation-b,15,object,6,1.0,-0.010416451118847661,True
llama,continent_noun,validation-b,15,parameter,6,1.0,0.05208353246174132,True
llama,continent_noun,validation-b,16,knowledge,6,1.0,0.6666664913936984,True
llama,continent_noun,validation-b,16,object,6,1.0,0.06249987506210648,False
llama,continent_noun,validation-b,16,parameter,6,1.0,-0.06249998308582387,True
llama,continent_noun,validation-b,17,knowledge,6,1.0,0.8333334379227988,True
llama,continent_noun,validation-b,17,object,6,1.0,0.010416445353863907,False
llama,continent_noun,validation-b,17,parameter,6,1.0,-0.020833316867841255,True
llama,continent_noun,validation-b,18,knowledge,6,1.0,0.822916718214401,True
llama,continent_noun,validation-b,18,object,6,1.0,0.01041653273083891,False
llama,continent_noun,validation-b,18,parameter,6,1.0,-0.07291653121016377,True
llama,continent_noun,validation-b,19,knowledge,6,1.0,1.3020831702645712,True
llama,continent_noun,validation-b,19,object,6,1.0,-0.031249808414334744,False
llama,continent_noun,validation-b,19,parameter,6,1.0,-0.04166683919902425,True
llama,continent_noun,validation-b,20,knowledge,6,1.0,1.5104164256626973,True
llama,continent_noun,validation-b,20,object,6,1.0,-0.08333348380741275,False
llama,continent_noun,validation-b,20,parameter,6,1.0,-0.08333358991755327,True
llama,continent_noun,validation-b,21,knowledge,6,1.0,1.5729163728974527,True
llama,continent_noun,validation-b,21,object,6,1.0,-0.062499775405740365,False
llama,continent_noun,validation-b,21,parameter,6,1.0,8.584902388975024e-08,True
llama,continent_noun,validation-b,22,knowledge,6,1.0,3.0833330963675207,True
llama,continent_noun,validation-b,22,object,6,1.0,-0.08333334720373387,False
llama,continent_noun,validation-b,22,parameter,6,1.0,-0.04166690138663398,True
llama,continent_noun,validation-b,23,knowledge,6,1.0,4.0104166411862625,True
llama,continent_noun,validation-b,23,object,6,1.0,-0.07291653697029687,False
llama,continent_noun,validation-b,23,parameter,6,1.0,-0.062499946284030244,True
llama,continent_noun,validation-b,24,knowledge,6,1.0,4.718750197202705,True
llama,continent_noun,validation-b,24,object,6,0.6666666666666666,-0.06250028092229817,False
llama,continent_noun,validation-b,24,parameter,6,1.0,0.041666699648582536,True
llama,continent_noun,validation-b,25,knowledge,6,1.0,5.052083386993521,True
llama,continent_noun,validation-b,25,object,6,1.0,-0.052083294622813504,False
llama,continent_noun,validation-b,25,parameter,6,1.0,0.010416444483174317,True
llama,continent_noun,validation-b,26,knowledge,6,1.0,6.010416790430706,True
llama,continent_noun,validation-b,26,object,6,0.6666666666666666,-0.010416849489653643,False
llama,continent_noun,validation-b,26,parameter,6,1.0,-1.3179427089948792e-07,True
llama,continent_noun,validation-b,27,knowledge,6,1.0,7.541666624354548,True
llama,continent_noun,validation-b,27,object,6,0.6666666666666666,1.0538982072455516e-07,False
llama,continent_noun,validation-b,27,parameter,6,1.0,-0.01041666563348069,True
llama,continent_noun,validation-b,28,knowledge,6,1.0,15.979166518858012,True
llama,continent_noun,validation-b,28,object,6,0.3333333333333333,-9.93410746025214e-09,False
llama,continent_noun,validation-b,28,parameter,6,0.6666666666666666,-0.04166691128436165,True
qwen,continent_adjective,selection,1,knowledge,6,0.5,0.010083256757430567,True
qwen,continent_adjective,selection,1,object,6,1.0,-0.09352496726436735,False
qwen,continent_adjective,selection,1,parameter,6,1.0,-0.0624657021107898,True
qwen,continent_adjective,selection,2,knowledge,6,0.6666666666666666,-0.12454464556023007,True
qwen,continent_adjective,selection,2,object,6,1.0,-0.11463940254170286,False
qwen,continent_adjective,selection,2,parameter,6,1.0,-0.08331308838622202,True
qwen,continent_adjective,selection,3,knowledge,6,0.8333333333333334,-0.13491129325124498,True
qwen,continent_adjective,selection,3,object,6,1.0,-0.06241036016098652,False
qwen,continent_adjective,selection,3,parameter,6,1.0,-0.09369005057436652,True
qwen,continent_adjective,selection,4,knowledge,6,0.5,-0.07297663351821863,True
qwen,continent_adjective,selection,4,object,6,1.0,-0.062032563233486826,False
qwen,continent_adjective,selection,4,parameter,6,1.0,-0.03108895878775305,True
qwen,continent_adjective,selection,5,knowledge,6,0.5,-0.03093631135574526,True
qwen,continent_adjective,selection,5,object,6,1.0,-0.10354396580063015,False
qwen,continent_adjective,selection,5,parameter,6,1.0,-0.020687499408571362,True
qwen,continent_adjective,selection,6,knowledge,6,0.6666666666666666,0.00021353194462865946,True
qwen,continent_adjective,selection,6,object,6,1.0,0.04172590827984854,False
qwen,continent_adjective,selection,6,parameter,6,1.0,0.021027737139585646,True
qwen,continent_adjective,selection,7,knowledge,6,0.6666666666666666,-0.04157891685223565,True
qwen,continent_adjective,selection,7,object,6,1.0,-0.08301238932963409,False
qwen,continent_adjective,selection,7,parameter,6,1.0,0.01003171462554538,True
qwen,continent_adjective,selection,8,knowledge,6,0.5,-0.12495854911189734,True
qwen,continent_adjective,selection,8,object,6,1.0,-0.09356536585726379,False
qwen,continent_adjective,selection,8,parameter,6,1.0,-0.04130494267640709,True
qwen,continent_adjective,selection,9,knowledge,6,0.5,-0.08340825647122092,True
qwen,continent_adjective,selection,9,object,6,1.0,-0.03148111017312516,False
qwen,continent_adjective,selection,9,parameter,6,1.0,-0.041739554498424994,True
qwen,continent_adjective,selection,10,knowledge,6,0.6666666666666666,-0.07220884324979929,True
qwen,continent_adjective,selection,10,object,6,1.0,0.02084733241410438,False
qwen,continent_adjective,selection,10,parameter,6,1.0,-0.062303513921648346,True
qwen,continent_adjective,selection,11,knowledge,6,0.5,-0.0002222259549640171,True
qwen,continent_adjective,selection,11,object,6,1.0,-0.031174136759849112,False
qwen,continent_adjective,selection,11,parameter,6,1.0,-0.031064756862195488,True
qwen,continent_adjective,selection,12,knowledge,6,0.5,-0.09349576051798181,True
qwen,continent_adjective,selection,12,object,6,1.0,-0.020608027237618863,False
qwen,continent_adjective,selection,12,parameter,6,1.0,-0.05207599373772117,True
qwen,continent_adjective,selection,13,knowledge,6,0.5,-0.021261240816481102,True
qwen,continent_adjective,selection,13,object,6,1.0,-0.051995937159584095,False
qwen,continent_adjective,selection,13,parameter,6,1.0,0.05224821991824058,True
qwen,continent_adjective,selection,14,knowledge,6,0.5,-0.03110839306946408,True
qwen,continent_adjective,selection,14,object,6,1.0,-0.010816060503704726,False
qwen,continent_adjective,selection,14,parameter,6,1.0,0.04166030752327288,True
qwen,continent_adjective,selection,15,knowledge,6,0.5,-0.11403332186925752,True
qwen,continent_adjective,selection,15,object,6,1.0,-0.04152338558197025,False
qwen,continent_adjective,selection,15,parameter,6,1.0,-0.09341119285326016,True
qwen,continent_adjective,selection,16,knowledge,6,0.6666666666666666,-0.06234089145936158,True
qwen,continent_adjective,selection,16,object,6,1.0,-0.042100278102848186,False
qwen,continent_adjective,selection,16,parameter,6,1.0,-0.051921260511657394,True
qwen,continent_adjective,selection,17,knowledge,6,0.5,-0.041059529001358896,True
qwen,continent_adjective,selection,17,object,6,1.0,-0.05206832199963903,False
qwen,continent_adjective,selection,17,parameter,6,1.0,-0.062295344716441534,True
qwen,continent_adjective,selection,18,knowledge,6,0.5,-0.07292082502938277,True
qwen,continent_adjective,selection,18,object,6,1.0,-0.041696942035410224,False
qwen,continent_adjective,selection,18,parameter,6,1.0,-0.05170263021881283,True
qwen,continent_adjective,selection,19,knowledge,6,0.5,-0.08306564203899806,True
qwen,continent_adjective,selection,19,object,6,1.0,3.999816290445324e-05,False
qwen,continent_adjective,selection,19,parameter,6,1.0,-0.08258772868678695,True
qwen,continent_adjective,selection,20,knowledge,6,0.5,-0.04150547031167899,True
qwen,continent_adjective,selection,20,object,6,1.0,-0.062411321380442544,False
qwen,continent_adjective,selection,20,parameter,6,1.0,-0.09359861462133523,True
qwen,continent_adjective,selection,21,knowledge,6,0.6666666666666666,-0.0520482963232259,True
qwen,continent_adjective,selection,21,object,6,0.6666666666666666,-0.10411014846857825,False
qwen,continent_adjective,selection,21,parameter,6,1.0,-0.05174829971423378,True
qwen,continent_adjective,selection,22,knowledge,6,0.3333333333333333,-0.10437942058081262,True
qwen,continent_adjective,selection,22,object,6,0.6666666666666666,-0.08330171547045968,False
qwen,continent_adjective,selection,22,parameter,6,1.0,0.02124778658626762,True
qwen,continent_adjective,selection,23,knowledge,6,0.8333333333333334,-0.031081592426460247,True
qwen,continent_adjective,selection,23,object,6,0.6666666666666666,-0.02097591489291517,False
qwen,continent_adjective,selection,23,parameter,6,1.0,0.0002950095829419297,True
qwen,continent_adjective,selection,24,knowledge,6,0.6666666666666666,-0.2183306669806484,True
qwen,continent_adjective,selection,24,object,6,1.0,-0.08310244111876368,False
qwen,continent_adjective,selection,24,parameter,6,1.0,-0.0518144423283194,True
qwen,continent_adjective,selection,25,knowledge,6,0.8333333333333334,-0.07235652780479995,True
qwen,continent_adjective,selection,25,object,6,0.6666666666666666,-0.12484469030943046,False
qwen,continent_adjective,selection,25,parameter,6,1.0,-0.052469267107300745,True
qwen,continent_adjective,selection,26,knowledge,6,0.6666666666666666,-0.1664174435935119,True
qwen,continent_adjective,selection,26,object,6,0.6666666666666666,-0.04166655879087718,False
qwen,continent_adjective,selection,26,parameter,6,1.0,-0.0004341448437206914,True
qwen,continent_adjective,selection,27,knowledge,6,0.8333333333333334,0.950627901637676,True
qwen,continent_adjective,selection,27,object,6,0.6666666666666666,0.041043796229762584,True
qwen,continent_adjective,selection,27,parameter,6,1.0,-0.12636605917236685,True
qwen,continent_adjective,selection,28,knowledge,6,1.0,2.8741694129253594,True
qwen,continent_adjective,selection,28,object,6,0.6666666666666666,0.07244673943197692,True
qwen,continent_adjective,selection,28,parameter,6,1.0,-0.10350331649542709,True
qwen,continent_adjective,selection,29,knowledge,6,1.0,2.8332795212484903,True
qwen,continent_adjective,selection,29,object,6,1.0,0.052006807224434695,True
qwen,continent_adjective,selection,29,parameter,6,1.0,-0.02909804835237159,True
qwen,continent_adjective,selection,30,knowledge,6,1.0,3.314574804833666,True
qwen,continent_adjective,selection,30,object,6,0.6666666666666666,0.07267049717484042,True
qwen,continent_adjective,selection,30,parameter,6,1.0,0.061537157555105665,True
qwen,continent_adjective,selection,31,knowledge,6,1.0,2.8806528303758325,True
qwen,continent_adjective,selection,31,object,6,0.6666666666666666,-0.04114038996575431,True
qwen,continent_adjective,selection,31,parameter,6,1.0,0.03384357921464698,True
qwen,continent_adjective,selection,32,knowledge,6,0.8333333333333334,3.691037483200773,True
qwen,continent_adjective,selection,32,object,6,1.0,0.11492977311951336,True
qwen,continent_adjective,selection,32,parameter,6,1.0,-0.1554038820638984,True
qwen,continent_adjective,selection,33,knowledge,6,0.8333333333333334,4.630126737055946,True
qwen,continent_adjective,selection,33,object,6,0.6666666666666666,-0.0312786743524877,False
qwen,continent_adjective,selection,33,parameter,6,1.0,-0.40682873751706217,True
qwen,continent_adjective,selection,34,knowledge,6,1.0,4.764051765807236,True
qwen,continent_adjective,selection,34,object,6,0.0,-0.12527769740698363,False
qwen,continent_adjective,selection,34,parameter,6,1.0,-0.3754811472026418,True
qwen,continent_adjective,selection,35,knowledge,6,1.0,5.111083212148429,True
qwen,continent_adjective,selection,35,object,6,0.0,-0.041693999953468605,False
qwen,continent_adjective,selection,35,parameter,6,1.0,-0.3747651089676106,True
qwen,continent_adjective,selection,36,knowledge,6,1.0,2.1211178264541863,True
qwen,continent_adjective,selection,36,object,6,0.0,-0.07298638441716321,False
qwen,continent_adjective,selection,36,parameter,6,1.0,-0.29163696700319025,True
qwen,continent_adjective,validation-a,1,knowledge,6,0.5,-0.019622047343545997,True
qwen,continent_adjective,validation-a,1,object,6,1.0,-0.06249676698833658,False
qwen,continent_adjective,validation-a,1,parameter,6,1.0,4.36849112096134e-05,True
qwen,continent_adjective,validation-a,2,knowledge,6,0.5,-0.04132849363524353,True
qwen,continent_adjective,validation-a,2,object,6,1.0,-0.11442468013441005,False
qwen,continent_adjective,validation-a,2,parameter,6,1.0,-0.041581073584438855,True
qwen,continent_adjective,validation-a,3,knowledge,6,0.3333333333333333,-0.09354029605242431,True
qwen,continent_adjective,validation-a,3,object,6,1.0,-0.06987335518291124,False
qwen,continent_adjective,validation-a,3,parameter,6,1.0,-0.029677349866688022,True
qwen,continent_adjective,validation-a,4,knowledge,6,0.3333333333333333,-0.0533851626539293,True
qwen,continent_adjective,validation-a,4,object,6,1.0,-0.032687935325498074,False
qwen,continent_adjective,validation-a,4,parameter,6,1.0,-0.010493441131454043,True
qwen,continent_adjective,validation-a,5,knowledge,6,0.3333333333333333,-0.1474150317423361,True
qwen,continent_adjective,validation-a,5,object,6,1.0,-0.07132790496893904,False
qwen,continent_adjective,validation-a,5,parameter,6,1.0,-0.08164916972899998,True
qwen,continent_adjective,validation-a,6,knowledge,6,0.3333333333333333,0.041776823307562466,True
qwen,continent_adjective,validation-a,6,object,6,1.0,-0.04166158429097777,False
qwen,continent_adjective,validation-a,6,parameter,6,1.0,-0.09250466331305537,True
qwen,continent_adjective,validation-a,7,knowledge,6,0.5,-0.04324637929846631,True
qwen,continent_adjective,validation-a,7,object,6,0.6666666666666666,-0.11476712463195327,False
qwen,continent_adjective,validation-a,7,parameter,6,1.0,-0.09505582005798867,True
qwen,continent_adjective,validation-a,8,knowledge,6,0.5,-0.07208219121643349,True
qwen,continent_adjective,validation-a,8,object,6,0.6666666666666666,-0.0522839118510016,False
qwen,continent_adjective,validation-a,8,parameter,6,1.0,-0.08635128881155651,True
qwen,continent_adjective,validation-a,9,knowledge,6,0.5,-0.10599979759350238,True
qwen,continent_adjective,validation-a,9,object,6,0.6666666666666666,-0.03865900365887379,False
qwen,continent_adjective,validation-a,9,parameter,6,1.0,-0.04166802927162887,True
qwen,continent_adjective,validation-a,10,knowledge,6,0.5,-0.05388329814195458,True
qwen,continent_adjective,validation-a,10,object,6,0.6666666666666666,-0.09521660970714645,False
qwen,continent_adjective,validation-a,10,parameter,6,1.0,-0.12806363868264725,True
qwen,continent_adjective,validation-a,11,knowledge,6,0.5,-0.052935059654790464,True
qwen,continent_adjective,validation-a,11,object,6,0.6666666666666666,-0.06590411654015801,False
qwen,continent_adjective,validation-a,11,parameter,6,1.0,-0.05326717637342426,True
qwen,continent_adjective,validation-a,12,knowledge,6,0.5,-0.00938942016803897,True
qwen,continent_adjective,validation-a,12,object,6,0.6666666666666666,-0.05351888548765753,False
qwen,continent_adjective,validation-a,12,parameter,6,1.0,-0.11458216696060694,True
qwen,continent_adjective,validation-a,13,knowledge,6,0.5,-0.08361259072387384,True
qwen,continent_adjective,validation-a,13,object,6,0.6666666666666666,-0.041679963481063474,False
qwen,continent_adjective,validation-a,13,parameter,6,1.0,-0.07151723930466385,True
qwen,continent_adjective,validation-a,14,knowledge,6,0.5,-0.11469204874640582,True
qwen,continent_adjective,validation-a,14,object,6,0.6666666666666666,-0.0445079365933528,False
qwen,continent_adjective,validation-a,14,parameter,6,1.0,-0.07315590923311295,True
qwen,continent_adjective,validation-a,15,knowledge,6,0.5,-0.08213097727502827,True
qwen,continent_adjective,validation-a,15,object,6,0.6666666666666666,0.030935607580621156,False
qwen,continent_adjective,validation-a,15,parameter,6,1.0,-0.12358872236037163,True
qwen,continent_adjective,validation-a,16,knowledge,6,0.5,-0.0521490664260682,True
qwen,continent_adjective,validation-a,16,object,6,1.0,-0.1129270067805237,False
qwen,continent_adjective,validation-a,16,parameter,6,1.0,-0.0745593679156021,True
qwen,continent_adjective,validation-a,17,knowledge,6,0.5,-0.05207799527761381,True
qwen,continent_adjective,validation-a,17,object,6,0.6666666666666666,-0.013304115627988722,False
qwen,continent_adjective,validation-a,17,parameter,6,1.0,-0.16524262164864467,True
qwen,continent_adjective,validation-a,18,knowledge,6,0.3333333333333333,-0.1055585313275363,True
qwen,continent_adjective,validation-a,18,object,6,1.0,-0.07159218555420921,False
qwen,continent_adjective,validation-a,18,parameter,6,1.0,0.0012980567917490263,True
qwen,continent_adjective,validation-a,19,knowledge,6,0.5,-0.07182379111831474,True
qwen,continent_adjective,validation-a,19,object,6,0.6666666666666666,-0.06380171235389298,False
qwen,continent_adjective,validation-a,19,parameter,6,1.0,-0.09259306597114877,True
qwen,continent_adjective,validation-a,20,knowledge,6,0.3333333333333333,-0.06270671900895763,True
qwen,continent_adjective,validation-a,20,object,6,1.0,-0.06983465618941409,False
qwen,continent_adjective,validation-a,20,parameter,6,1.0,-0.08481930929804093,True
qwen,continent_adjective,validation-a,21,knowledge,6,0.3333333333333333,-0.050916577025266946,True
qwen,continent_adjective,validation-a,21,object,6,1.0,0.010416475521424225,False
qwen,continent_adjective,validation-a,21,parameter,6,1.0,-0.011818316848765182,True
qwen,continent_adjective,validation-a,22,knowledge,6,0.5,-0.06272198721338403,True
qwen,continent_adjective,validation-a,22,object,6,0.3333333333333333,-0.03145445718750277,False
qwen,continent_adjective,validation-a,22,parameter,6,1.0,-0.061095621701573094,True
qwen,continent_adjective,validation-a,23,knowledge,6,0.8333333333333334,-0.051845000629252055,True
qwen,continent_adjective,validation-a,23,object,6,0.6666666666666666,-0.13417413716782298,False
qwen,continent_adjective,validation-a,23,parameter,6,1.0,-9.021482658987112e-06,True
qwen,continent_adjective,validation-a,24,knowledge,6,0.3333333333333333,-0.11270768989993485,True
qwen,continent_adjective,validation-a,24,object,6,0.6666666666666666,-0.03134592425260507,False
qwen,continent_adjective,validation-a,24,parameter,6,1.0,-0.1024802706817809,True
qwen,continent_adjective,validation-a,25,knowledge,6,0.6666666666666666,-0.029673066084266495,True
qwen,continent_adjective,validation-a,25,object,6,0.6666666666666666,-0.06392795482615081,False
qwen,continent_adjective,validation-a,25,parameter,6,1.0,0.06270201112821876,True
qwen,continent_adjective,validation-a,26,knowledge,6,0.6666666666666666,-0.16413273052827057,True
qwen,continent_adjective,validation-a,26,object,6,0.6666666666666666,-0.06393781750451429,False
qwen,continent_adjective,validation-a,26,parameter,6,1.0,-0.007942016356414186,True
qwen,continent_adjective,validation-a,27,knowledge,6,0.8333333333333334,1.2750498123307163,True
qwen,continent_adjective,validation-a,27,object,6,1.0,-0.04024192026705956,True
qwen,continent_adjective,validation-a,27,parameter,6,1.0,0.08670069529854155,True
qwen,continent_adjective,validation-a,28,knowledge,6,1.0,3.389970189014008,True
qwen,continent_adjective,validation-a,28,object,6,1.0,0.046539710718093374,True
qwen,continent_adjective,validation-a,28,parameter,6,1.0,0.26927517517236765,True
qwen,continent_adjective,validation-a,29,knowledge,6,1.0,3.2098190989569653,True
qwen,continent_adjective,validation-a,29,object,6,1.0,0.044951733246345306,True
qwen,continent_adjective,validation-a,29,parameter,6,1.0,0.25207875425003107,True
qwen,continent_adjective,validation-a,30,knowledge,6,1.0,3.645029502320426,True
qwen,continent_adjective,validation-a,30,object,6,1.0,0.06578062985791651,True
qwen,continent_adjective,validation-a,30,parameter,6,1.0,0.21704035492320864,True
qwen,continent_adjective,validation-a,31,knowledge,6,1.0,3.288864056871148,True
qwen,continent_adjective,validation-a,31,object,6,1.0,0.11784261403935639,True
qwen,continent_adjective,validation-a,31,parameter,6,1.0,0.46622778672360715,True
qwen,continent_adjective,validation-a,32,knowledge,6,1.0,4.341519482590239,True
qwen,continent_adjective,validation-a,32,object,6,1.0,0.07522492550106107,True
qwen,continent_adjective,validation-a,32,parameter,6,0.6666666666666666,-0.11517996111346446,True
qwen,continent_adjective,validation-a,33,knowledge,6,1.0,4.689576512371407,True
qwen,continent_adjective,validation-a,33,object,6,0.6666666666666666,-0.032411946849606466,False
qwen,continent_adjective,validation-a,33,parameter,6,0.6666666666666666,-0.2109981829909202,True
qwen,continent_adjective,validation-a,34,knowledge,6,1.0,5.871917630734458,True
qwen,continent_adjective,validation-a,34,object,6,0.3333333333333333,0.019405739413817475,False
qwen,continent_adjective,validation-a,34,parameter,6,0.6666666666666666,-0.37697244277948505,True
qwen,continent_adjective,validation-a,35,knowledge,6,1.0,5.82668750379211,True
qwen,continent_adjective,validation-a,35,object,6,0.6666666666666666,-0.0849173339453652,False
qwen,continent_adjective,validation-a,35,parameter,6,0.6666666666666666,-0.3254023895671783,True
qwen,continent_adjective,validation-a,36,knowledge,6,1.0,2.4693448493702213,True
qwen,continent_adjective,validation-a,36,object,6,0.0,-0.010525078262920338,False
qwen,continent_adjective,validation-a,36,parameter,6,0.6666666666666666,-0.19780983514647232,True
qwen,continent_adjective,validation-b,1,knowledge,6,0.6666666666666666,-0.04167199385381082,True
qwen,continent_adjective,validation-b,1,object,6,1.0,-0.052119937656243565,False
qwen,continent_adjective,validation-b,1,parameter,6,1.0,-0.08328265749878483,True
qwen,continent_adjective,validation-b,2,knowledge,6,0.6666666666666666,-0.020817891580804822,True
qwen,continent_adjective,validation-b,2,object,6,1.0,-0.04171423589051908,False
qwen,continent_adjective,validation-b,2,parameter,6,1.0,-0.08341756264364146,True
qwen,continent_adjective,validation-b,3,knowledge,6,0.6666666666666666,0.031201513508941996,True
qwen,continent_adjective,validation-b,3,object,6,1.0,-0.12491927331594374,False
qwen,continent_adjective,validation-b,3,parameter,6,1.0,-0.020884577194995778,True
qwen,continent_adjective,validation-b,4,knowledge,6,0.6666666666666666,-0.14584115470195988,True
qwen,continent_adjective,validation-b,4,object,6,1.0,-0.031232872572445555,False
qwen,continent_adjective,validation-b,4,parameter,6,1.0,0.041608425097175925,True
qwen,continent_adjective,validation-b,5,knowledge,6,0.5,-0.09370862200254729,True
qwen,continent_adjective,validation-b,5,object,6,1.0,-0.09367642645762923,False
qwen,continent_adjective,validation-b,5,parameter,6,1.0,-0.12492098511836502,True
qwen,continent_adjective,validation-b,6,knowledge,6,0.5,-0.06247179923226061,True
qwen,continent_adjective,validation-b,6,object,6,0.3333333333333333,-0.05201712020285261,False
qwen,continent_adjective,validation-b,6,parameter,6,1.0,-0.19780384978957954,True
qwen,continent_adjective,validation-b,7,knowledge,6,0.5,-0.09371169222041922,True
qwen,continent_adjective,validation-b,7,object,6,0.6666666666666666,-0.03122064721014794,False
qwen,continent_adjective,validation-b,7,parameter,6,1.0,-0.031219617225777554,True
qwen,continent_adjective,validation-b,8,knowledge,6,0.6666666666666666,-0.031259078289357,True
qwen,continent_adjective,validation-b,8,object,6,0.6666666666666666,-0.13538016478598064,False
qwen,continent_adjective,validation-b,8,parameter,6,1.0,3.559523842492848e-05,True
qwen,continent_adjective,validation-b,9,knowledge,6,0.5,-0.06241983045000173,True
qwen,continent_adjective,validation-b,9,object,6,0.6666666666666666,-0.1249605210879281,False
qwen,continent_adjective,validation-b,9,parameter,6,1.0,2.474430463432024e-05,True
qwen,continent_adjective,validation-b,10,knowledge,6,0.16666666666666666,0.04165013674863379,True
qwen,continent_adjective,validation-b,10,object,6,0.6666666666666666,-8.036176495807013e-06,False
qwen,continent_adjective,validation-b,10,parameter,6,1.0,-0.1354231867399752,True
qwen,continent_adjective,validation-b,11,knowledge,6,0.5,-0.062402670959954776,True
qwen,continent_adjective,validation-b,11,object,6,0.6666666666666666,-0.14575874659184745,False
qwen,continent_adjective,validation-b,11,parameter,6,1.0,-0.06253795091470238,True
qwen,continent_adjective,validation-b,12,knowledge,6,0.3333333333333333,-0.031310409552816054,True
qwen,continent_adjective,validation-b,12,object,6,0.6666666666666666,-0.031243492735181157,False
qwen,continent_adjective,validation-b,12,parameter,6,1.0,-0.05206228898881212,True
qwen,continent_adjective,validation-b,13,knowledge,6,0.5,-0.04167507488735585,True
qwen,continent_adjective,validation-b,13,object,6,0.6666666666666666,-1.8471168004907668e-05,False
qwen,continent_adjective,validation-b,13,parameter,6,1.0,-0.09374733102561095,True
qwen,continent_adjective,validation-b,14,knowledge,6,0.5,0.031198770227395773,True
qwen,continent_adjective,validation-b,14,object,6,1.0,-0.02081144086938972,False
qwen,continent_adjective,validation-b,14,parameter,6,1.0,-0.15623883076618011,True
qwen,continent_adjective,validation-b,15,knowledge,6,0.5,-0.031255157271137556,True
qwen,continent_adjective,validation-b,15,object,6,1.0,0.010414115905480987,False
qwen,continent_adjective,validation-b,15,parameter,6,1.0,-0.09372685520774364,True
qwen,continent_adjective,validation-b,16,knowledge,6,0.5,0.052023865638716416,True
qwen,continent_adjective,validation-b,16,object,6,1.0,-0.1040635547662229,False
qwen,continent_adjective,validation-b,16,parameter,6,1.0,0.041607799231769604,True
qwen,continent_adjective,validation-b,17,knowledge,6,0.3333333333333333,-0.04170035176764486,True
qwen,continent_adjective,validation-b,17,object,6,1.0,0.02080530737555364,False
qwen,continent_adjective,validation-b,17,parameter,6,1.0,-0.03123668467033743,True
qwen,continent_adjective,validation-b,18,knowledge,6,0.3333333333333333,-0.05206327660524342,True
qwen,continent_adjective,validation-b,18,object,6,1.0,-0.04175002738600142,False
qwen,continent_adjective,validation-b,18,parameter,6,1.0,-0.010411950415194346,True
qwen,continent_adjective,validation-b,19,knowledge,6,0.3333333333333333,-0.010408401191095134,True
qwen,continent_adjective,validation-b,19,object,6,1.0,-0.04169196628227686,False
qwen,continent_adjective,validation-b,19,parameter,6,1.0,-0.04164920933825063,True
qwen,continent_adjective,validation-b,20,knowledge,6,0.5,-0.1249135418786409,True
qwen,continent_adjective,validation-b,20,object,6,1.0,-0.07285933766979724,False
qwen,continent_adjective,validation-b,20,parameter,6,1.0,-0.08333638122265559,True
qwen,continent_adjective,validation-b,21,knowledge,6,0.3333333333333333,-0.08327214160817675,True
qwen,continent_adjective,validation-b,21,object,6,1.0,-0.09370562640871564,False
qwen,continent_adjective,validation-b,21,parameter,6,1.0,-0.07296245961799741,True
qwen,continent_adjective,validation-b,22,knowledge,6,0.5,-0.04174105313275807,True
qwen,continent_adjective,validation-b,22,object,6,0.6666666666666666,-0.020812018410651945,False
qwen,continent_adjective,validation-b,22,parameter,6,1.0,0.031215040438686024,True
qwen,continent_adjective,validation-b,23,knowledge,6,0.8333333333333334,-0.031257398397618395,True
qwen,continent_adjective,validation-b,23,object,6,0.6666666666666666,-0.05209972286199142,False
qwen,continent_adjective,validation-b,23,parameter,6,1.0,-0.041714622961687084,True
qwen,continent_adjective,validation-b,24,knowledge,6,0.5,-0.09376050108680072,True
qwen,continent_adjective,validation-b,24,object,6,1.0,0.010480921853930644,False
qwen,continent_adjective,validation-b,24,parameter,6,1.0,0.031100658804499894,True
qwen,continent_adjective,validation-b,25,knowledge,6,0.6666666666666666,-0.26030331496944353,True
qwen,continent_adjective,validation-b,25,object,6,0.6666666666666666,-0.03125791488332652,False
qwen,continent_adjective,validation-b,25,parameter,6,1.0,0.13550667332102267,True
qwen,continent_adjective,validation-b,26,knowledge,6,0.6666666666666666,-0.2186318169600175,True
qwen,continent_adjective,validation-b,26,object,6,0.6666666666666666,-0.09368014677659176,False
qwen,continent_adjective,validation-b,26,parameter,6,1.0,0.14569829716007612,True
qwen,continent_adjective,validation-b,27,knowledge,6,0.6666666666666666,1.1771701057106156,True
qwen,continent_adjective,validation-b,27,object,6,1.0,0.1457806993948907,True
qwen,continent_adjective,validation-b,27,parameter,6,1.0,0.15647145905169663,True
qwen,continent_adjective,validation-b,28,knowledge,6,0.8333333333333334,3.790200154131469,True
qwen,continent_adjective,validation-b,28,object,6,1.0,0.11461368603060387,True
qwen,continent_adjective,validation-b,28,parameter,6,1.0,-0.009957546970137315,True
qwen,continent_adjective,validation-b,29,knowledge,6,0.8333333333333334,3.7908674457466227,True
qwen,continent_adjective,validation-b,29,object,6,1.0,0.07291417149826884,True
qwen,continent_adjective,validation-b,29,parameter,6,1.0,0.041752862823500436,True
qwen,continent_adjective,validation-b,30,knowledge,6,0.8333333333333334,3.697643550072939,True
qwen,continent_adjective,validation-b,30,object,6,1.0,0.06252611683870175,True
qwen,continent_adjective,validation-b,30,parameter,6,1.0,0.031173270076881948,True
qwen,continent_adjective,validation-b,31,knowledge,6,0.8333333333333334,3.8127615668143444,True
qwen,continent_adjective,validation-b,31,object,6,1.0,0.04172640740337859,True
qwen,continent_adjective,validation-b,31,parameter,6,1.0,0.09386747974815535,True
qwen,continent_adjective,validation-b,32,knowledge,6,1.0,5.223331127487124,True
qwen,continent_adjective,validation-b,32,object,6,1.0,0.14578569961342208,True
qwen,continent_adjective,validation-b,32,parameter,6,1.0,-0.20805856817404825,True
qwen,continent_adjective,validation-b,33,knowledge,6,1.0,5.026140631300071,True
qwen,continent_adjective,validation-b,33,object,6,1.0,-0.02078482691509483,False
qwen,continent_adjective,validation-b,33,parameter,6,0.6666666666666666,-0.21858390002588143,True
qwen,continent_adjective,validation-b,34,knowledge,6,1.0,6.6252421966127795,True
qwen,continent_adjective,validation-b,34,object,6,0.3333333333333333,0.05206928384961884,False
qwen,continent_adjective,validation-b,34,parameter,6,0.6666666666666666,-0.28122513659074383,True
qwen,continent_adjective,validation-b,35,knowledge,6,1.0,5.926998879565986,True
qwen,continent_adjective,validation-b,35,object,6,0.6666666666666666,-0.052100400663145294,False
qwen,continent_adjective,validation-b,35,parameter,6,0.3333333333333333,-0.38544272976287175,True
qwen,continent_adjective,validation-b,36,knowledge,6,1.0,2.980079313495177,True
qwen,continent_adjective,validation-b,36,object,6,0.6666666666666666,-0.06250620306430696,False
qwen,continent_adjective,validation-b,36,parameter,6,0.6666666666666666,-0.25000523361328914,True
qwen,continent_code,selection,1,knowledge,6,0.6666666666666666,-0.03624130028817755,True
qwen,continent_code,selection,1,object,6,1.0,-0.06224979999325105,False
qwen,continent_code,selection,1,parameter,6,1.0,-0.031380263697466645,True
qwen,continent_code,selection,2,knowledge,6,0.6666666666666666,-0.07323688866403207,True
qwen,continent_code,selection,2,object,6,1.0,-0.07805915589165598,False
qwen,continent_code,selection,2,parameter,6,1.0,-0.11999185497079642,True
qwen,continent_code,selection,3,knowledge,6,0.6666666666666666,-0.06749079933228093,True
qwen,continent_code,selection,3,object,6,1.0,-0.005178237493481674,False
qwen,continent_code,selection,3,parameter,6,1.0,-0.08313868584683821,True
qwen,continent_code,selection,4,knowledge,6,0.5,-0.026038232074379643,True
qwen,continent_code,selection,4,object,6,1.0,-0.07790209052683869,False
qwen,continent_code,selection,4,parameter,6,1.0,-0.08873747192035353,True
qwen,continent_code,selection,5,knowledge,6,0.5,-0.08837008107977815,True
qwen,continent_code,selection,5,object,6,1.0,-0.05703644178386942,False
qwen,continent_code,selection,5,parameter,6,1.0,-0.08316390934290514,True
qwen,continent_code,selection,6,knowledge,6,0.6666666666666666,-0.04710937629267657,True
qwen,continent_code,selection,6,object,6,0.6666666666666666,-0.020828757755528688,False
qwen,continent_code,selection,6,parameter,6,1.0,-0.015766211591360012,True
qwen,continent_code,selection,7,knowledge,6,0.5,-0.015426018083672943,True
qwen,continent_code,selection,7,object,6,1.0,-0.09377078690777789,False
qwen,continent_code,selection,7,parameter,6,1.0,0.0002444204666195056,True
qwen,continent_code,selection,8,knowledge,6,0.3333333333333333,-0.0210492719489442,True
qwen,continent_code,selection,8,object,6,1.0,-0.025888113400422227,False
qwen,continent_code,selection,8,parameter,6,1.0,-0.09898899786061104,True
qwen,continent_code,selection,9,knowledge,6,0.6666666666666666,0.00527375128203289,True
qwen,continent_code,selection,9,object,6,1.0,-0.0052754500958229755,False
qwen,continent_code,selection,9,parameter,6,1.0,-0.0156449441119643,True
qwen,continent_code,selection,10,knowledge,6,0.3333333333333333,-0.010522913250402628,True
qwen,continent_code,selection,10,object,6,1.0,-0.05203993746169526,False
qwen,continent_code,selection,10,parameter,6,1.0,0.021247980707983064,True
qwen,continent_code,selection,11,knowledge,6,0.5,-0.08344112456903,True
qwen,continent_code,selection,11,object,6,1.0,-0.03635061860226566,False
qwen,continent_code,selection,11,parameter,6,1.0,-0.08310799524003205,True
qwen,continent_code,selection,12,knowledge,6,0.6666666666666666,-0.07318943319990485,True
qwen,continent_code,selection,12,object,6,1.0,-0.0731745015603309,False
qwen,continent_code,selection,12,parameter,6,1.0,-0.041892428208446596,True
qwen,continent_code,selection,13,knowledge,6,0.5,-0.020550096797975925,True
qwen,continent_code,selection,13,object,6,1.0,0.010187198215400414,False
qwen,continent_code,selection,13,parameter,6,1.0,0.026183894062493586,True
qwen,continent_code,selection,14,knowledge,6,0.5,-0.057193018464052635,True
qwen,continent_code,selection,14,object,6,1.0,-0.062420903113855765,False
qwen,continent_code,selection,14,parameter,6,1.0,-0.05180473378261278,True
qwen,continent_code,selection,15,knowledge,6,0.5,0.020651766467494777,True
qwen,continent_code,selection,15,object,6,1.0,-0.06232652442918152,False
qwen,continent_code,selection,15,parameter,6,1.0,-0.08309612430812288,True
qwen,continent_code,selection,16,knowledge,6,0.5,-0.01024571564246439,True
qwen,continent_code,selection,16,object,6,1.0,-0.08335445164055007,False
qwen,continent_code,selection,16,parameter,6,1.0,-0.06273337816941668,True
qwen,continent_code,selection,17,knowledge,6,0.3333333333333333,-0.06270871532918439,True
qwen,continent_code,selection,17,object,6,1.0,-0.021021488513288965,False
qwen,continent_code,selection,17,parameter,6,1.0,-0.015577968713415657,True
qwen,continent_code,selection,18,knowledge,6,0.3333333333333333,-0.031136876182131346,True
qwen,continent_code,selection,18,object,6,0.6666666666666666,-0.02604017374237818,False
qwen,continent_code,selection,18,parameter,6,1.0,-0.0572406074437879,True
qwen,continent_code,selection,19,knowledge,6,0.3333333333333333,-0.057239280485153664,True
qwen,continent_code,selection,19,object,6,1.0,-0.05223514429823221,False
qwen,continent_code,selection,19,parameter,6,1.0,-0.00010286200655210825,True
qwen,continent_code,selection,20,knowledge,6,0.6666666666666666,-0.08307820784591513,True
qwen,continent_code,selection,20,object,6,1.0,-0.04700515929713826,False
qwen,continent_code,selection,20,parameter,6,1.0,-0.12493683938188364,True
qwen,continent_code,selection,21,knowledge,6,0.6666666666666666,-0.10939234521803579,True
qwen,continent_code,selection,21,object,6,1.0,-0.06258038758889009,False
qwen,continent_code,selection,21,parameter,6,1.0,-0.15122816368989334,True
qwen,continent_code,selection,22,knowledge,6,0.5,-0.07797917485208927,True
qwen,continent_code,selection,22,object,6,1.0,-0.04701844683120271,False
qwen,continent_code,selection,22,parameter,6,1.0,-0.0938003871567048,True
qwen,continent_code,selection,23,knowledge,6,0.8333333333333334,0.03638537321824249,True
qwen,continent_code,selection,23,object,6,1.0,-0.05736528148668659,False
qwen,continent_code,selection,23,parameter,6,1.0,0.01572294237967261,True
qwen,continent_code,selection,24,knowledge,6,0.6666666666666666,-0.04652217683296557,True
qwen,continent_code,selection,24,object,6,0.6666666666666666,-0.06265648582613417,False
qwen,continent_code,selection,24,parameter,6,1.0,-0.29223430058791655,True
qwen,continent_code,selection,25,knowledge,6,0.6666666666666666,0.15140802265966613,True
qwen,continent_code,selection,25,object,6,0.3333333333333333,-0.04707234059825775,False
qwen,continent_code,selection,25,parameter,6,1.0,0.03183999958974937,True
qwen,continent_code,selection,26,knowledge,6,0.6666666666666666,0.13046751396934536,True
qwen,continent_code,selection,26,object,6,0.3333333333333333,-0.11450008190160568,False
qwen,continent_code,selection,26,parameter,6,1.0,-0.09857015074553979,True
qwen,continent_code,selection,27,knowledge,6,1.0,1.0261119181675913,True
qwen,continent_code,selection,27,object,6,0.6666666666666666,-0.09400762993038353,True
qwen,continent_code,selection,27,parameter,6,1.0,1.500789206078108,True
qwen,continent_code,selection,28,knowledge,6,1.0,2.1931027404224324,True
qwen,continent_code,selection,28,object,6,0.6666666666666666,-0.02107684378708541,True
qwen,continent_code,selection,28,parameter,6,1.0,1.1767563065807116,True
qwen,continent_code,selection,29,knowledge,6,1.0,2.6509489946450913,True
qwen,continent_code,selection,29,object,6,0.6666666666666666,0.07319218094472528,True
qwen,continent_code,selection,29,parameter,6,1.0,1.177326978392943,True
qwen,continent_code,selection,30,knowledge,6,1.0,3.635402036277507,True
qwen,continent_code,selection,30,object,6,0.6666666666666666,0.07806006890168266,True
qwen,continent_code,selection,30,parameter,6,1.0,1.057464304347884,True
qwen,continent_code,selection,31,knowledge,6,1.0,3.62957551502726,True
qwen,continent_code,selection,31,object,6,0.3333333333333333,0.020638456256108384,True
qwen,continent_code,selection,31,parameter,6,1.0,1.0366131603250703,True
qwen,continent_code,selection,32,knowledge,6,1.0,6.5989269061720535,True
qwen,continent_code,selection,32,object,6,0.3333333333333333,0.015591530503532638,True
qwen,continent_code,selection,32,parameter,6,1.0,0.9530794475432032,True
qwen,continent_code,selection,33,knowledge,6,1.0,8.103924891355902,True
qwen,continent_code,selection,33,object,6,0.0,0.005255981234474419,False
qwen,continent_code,selection,33,parameter,6,1.0,0.90108408108019,True
qwen,continent_code,selection,34,knowledge,6,1.0,9.218700754308554,True
qwen,continent_code,selection,34,object,6,0.0,-0.02083544104417001,False
qwen,continent_code,selection,34,parameter,6,1.0,-0.23948454002791192,True
qwen,continent_code,selection,35,knowledge,6,1.0,9.619775353245288,True
qwen,continent_code,selection,35,object,6,0.3333333333333333,-0.00010744376489431329,False
qwen,continent_code,selection,35,parameter,6,1.0,-0.09929568486807247,True
qwen,continent_code,selection,36,knowledge,6,1.0,5.0104168320041635,True
qwen,continent_code,selection,36,object,6,0.3333333333333333,-0.020833367615172918,False
qwen,continent_code,selection,36,parameter,6,1.0,-0.015624850144680152,True
qwen,continent_code,validation-a,1,knowledge,6,0.5,-0.06751812189704272,True
qwen,continent_code,validation-a,1,object,6,1.0,-0.06245373752815434,False
qwen,continent_code,validation-a,1,parameter,6,1.0,-0.07270309527766017,True
qwen,continent_code,validation-a,2,knowledge,6,0.5,-0.052101318479183575,True
qwen,continent_code,validation-a,2,object,6,1.0,0.005191144822542043,False
qwen,continent_code,validation-a,2,parameter,6,1.0,-0.02617315623379568,True
qwen,continent_code,validation-a,3,knowledge,6,0.5,-0.08357717025806247,True
qwen,continent_code,validation-a,3,object,6,1.0,-0.06255156177893657,False
qwen,continent_code,validation-a,3,parameter,6,1.0,1.963730843120475e-07,True
qwen,continent_code,validation-a,4,knowledge,6,0.6666666666666666,-0.0367904370628338,True
qwen,continent_code,validation-a,4,object,6,1.0,-0.05177660298911254,False
qwen,continent_code,validation-a,4,parameter,6,1.0,-0.07285404358352804,True
qwen,continent_code,validation-a,5,knowledge,6,0.5,-0.08352495253906984,True
qwen,continent_code,validation-a,5,object,6,1.0,-0.005097267388028591,False
qwen,continent_code,validation-a,5,parameter,6,1.0,-0.06780904560817665,True
qwen,continent_code,validation-a,6,knowledge,6,0.5,-0.0833186565575706,True
qwen,continent_code,validation-a,6,object,6,1.0,-0.19279898284830682,False
qwen,continent_code,validation-a,6,parameter,6,1.0,-0.06785337258935442,True
qwen,continent_code,validation-a,7,knowledge,6,0.5,-0.06805409207500664,True
qwen,continent_code,validation-a,7,object,6,1.0,0.010459549201343067,False
qwen,continent_code,validation-a,7,parameter,6,1.0,0.031085300898548475,True
qwen,continent_code,validation-a,8,knowledge,6,0.3333333333333333,0.010277689827484934,True
qwen,continent_code,validation-a,8,object,6,1.0,-0.11961819281178046,False
qwen,continent_code,validation-a,8,parameter,6,1.0,-0.10415638402207605,True
qwen,continent_code,validation-a,9,knowledge,6,0.3333333333333333,-0.046828504845625694,True
qwen,continent_code,validation-a,9,object,6,1.0,-0.08855861062808876,False
qwen,continent_code,validation-a,9,parameter,6,1.0,-0.08863999491944223,True
qwen,continent_code,validation-a,10,knowledge,6,0.5,-0.041885657383303965,True
qwen,continent_code,validation-a,10,object,6,1.0,-0.08854798583209345,False
qwen,continent_code,validation-a,10,parameter,6,1.0,-0.1301181346865974,True
qwen,continent_code,validation-a,11,knowledge,6,0.3333333333333333,-0.015684921859455393,True
qwen,continent_code,validation-a,11,object,6,1.0,-0.07803256062135233,False
qwen,continent_code,validation-a,11,parameter,6,1.0,-0.14077508025380325,True
qwen,continent_code,validation-a,12,knowledge,6,0.5,-0.08842578519962765,True
qwen,continent_code,validation-a,12,object,6,1.0,-0.09912770433132323,False
qwen,continent_code,validation-a,12,parameter,6,1.0,-0.06784416176934371,True
qwen,continent_code,validation-a,13,knowledge,6,0.3333333333333333,0.005304504828364046,True
qwen,continent_code,validation-a,13,object,6,1.0,-0.12494535610577391,False
qwen,continent_code,validation-a,13,parameter,6,1.0,-0.06773521048774,True
qwen,continent_code,validation-a,14,knowledge,6,0.3333333333333333,-0.07296709747411494,True
qwen,continent_code,validation-a,14,object,6,1.0,0.005363615193218152,False
qwen,continent_code,validation-a,14,parameter,6,1.0,0.005140644025208492,True
qwen,continent_code,validation-a,15,knowledge,6,0.3333333333333333,-0.08340881277789929,True
qwen,continent_code,validation-a,15,object,6,1.0,-0.036637703390326244,False
qwen,continent_code,validation-a,15,parameter,6,1.0,-0.17705034919801696,True
qwen,continent_code,validation-a,16,knowledge,6,0.5,-0.03639932672203845,True
qwen,continent_code,validation-a,16,object,6,1.0,-0.0053536546353190745,False
qwen,continent_code,validation-a,16,parameter,6,1.0,-0.05729861264545377,True
qwen,continent_code,validation-a,17,knowledge,6,0.3333333333333333,-0.0884733285709558,True
qwen,continent_code,validation-a,17,object,6,1.0,0.010163466272326602,False
qwen,continent_code,validation-a,17,parameter,6,1.0,-0.19787864231327984,True
qwen,continent_code,validation-a,18,knowledge,6,0.3333333333333333,0.01571951389907629,True
qwen,continent_code,validation-a,18,object,6,1.0,-0.020839290788956077,False
qwen,continent_code,validation-a,18,parameter,6,1.0,-0.06767257663329454,True
qwen,continent_code,validation-a,19,knowledge,6,0.3333333333333333,-0.12500012418769302,True
qwen,continent_code,validation-a,19,object,6,1.0,-0.08342249312513653,False
qwen,continent_code,validation-a,19,parameter,6,1.0,-0.04686888014195745,True
qwen,continent_code,validation-a,20,knowledge,6,0.3333333333333333,-0.005337387963995369,True
qwen,continent_code,validation-a,20,object,6,1.0,-0.025990814056721472,False
qwen,continent_code,validation-a,20,parameter,6,1.0,-0.04705420651810736,True
qwen,continent_code,validation-a,21,knowledge,6,0.3333333333333333,-0.14597636425493948,True
qwen,continent_code,validation-a,21,object,6,1.0,-0.021040398982018857,False
qwen,continent_code,validation-a,21,parameter,6,1.0,-0.1977891221011845,True
qwen,continent_code,validation-a,22,knowledge,6,0.6666666666666666,-0.025967361760573723,True
qwen,continent_code,validation-a,22,object,6,0.3333333333333333,-0.07791031115088269,False
qwen,continent_code,validation-a,22,parameter,6,1.0,-0.06251829471636937,True
qwen,continent_code,validation-a,23,knowledge,6,0.8333333333333334,-0.051826960586439,True
qwen,continent_code,validation-a,23,object,6,0.6666666666666666,-0.093945008688749,False
qwen,continent_code,validation-a,23,parameter,6,1.0,-0.025988894282230987,True
qwen,continent_code,validation-a,24,knowledge,6,0.8333333333333334,-0.30711525549037333,True
qwen,continent_code,validation-a,24,object,6,0.6666666666666666,0.00018362893525155494,False
qwen,continent_code,validation-a,24,parameter,6,1.0,-0.39050118522387817,True
qwen,continent_code,validation-a,25,knowledge,6,0.6666666666666666,-0.0052211780829765075,True
qwen,continent_code,validation-a,25,object,6,0.3333333333333333,-0.17186862038720108,False
qwen,continent_code,validation-a,25,parameter,6,1.0,-0.7393035883220023,True
qwen,continent_code,validation-a,26,knowledge,6,0.5,-0.06745893242645212,True
qwen,continent_code,validation-a,26,object,6,0.3333333333333333,-0.16679632727256907,False
qwen,continent_code,validation-a,26,parameter,6,1.0,-0.17695788802380247,True
qwen,continent_code,validation-a,27,knowledge,6,1.0,0.9690240832715679,True
qwen,continent_code,validation-a,27,object,6,0.6666666666666666,-0.04169229450316437,True
qwen,continent_code,validation-a,27,parameter,6,1.0,2.3964334119055906,True
qwen,continent_code,validation-a,28,knowledge,6,1.0,2.005655408569998,True
qwen,continent_code,validation-a,28,object,6,0.6666666666666666,-0.015668401829448914,True
qwen,continent_code,validation-a,28,parameter,6,1.0,1.1100122574924522,True
qwen,continent_code,validation-a,29,knowledge,6,1.0,2.1046332636329153,True
qwen,continent_code,validation-a,29,object,6,0.6666666666666666,-0.04674120014827092,True
qwen,continent_code,validation-a,29,parameter,6,1.0,1.0781166027181353,True
qwen,continent_code,validation-a,30,knowledge,6,1.0,2.940278021877006,True
qwen,continent_code,validation-a,30,object,6,0.6666666666666666,0.0729663057716389,True
qwen,continent_code,validation-a,30,parameter,6,1.0,1.1354687940765633,True
qwen,continent_code,validation-a,31,knowledge,6,1.0,2.734178521821074,True
qwen,continent_code,validation-a,31,object,6,0.3333333333333333,0.09887199594469584,True
qwen,continent_code,validation-a,31,parameter,6,1.0,1.229205339842622,True
qwen,continent_code,validation-a,32,knowledge,6,1.0,5.921229139530657,True
qwen,continent_code,validation-a,32,object,6,0.3333333333333333,0.03654324359119698,True
qwen,continent_code,validation-a,32,parameter,6,1.0,0.8642890682139068,True
qwen,continent_code,validation-a,33,knowledge,6,1.0,7.38522445651641,True
qwen,continent_code,validation-a,33,object,6,0.3333333333333333,-0.08855123824207567,False
qwen,continent_code,validation-a,33,parameter,6,1.0,1.0261400190757874,True
qwen,continent_code,validation-a,34,knowledge,6,1.0,8.963187858982973,True
qwen,continent_code,validation-a,34,object,6,0.3333333333333333,-0.046874650494605895,False
qwen,continent_code,validation-a,34,parameter,6,1.0,-0.18741019059200897,True
qwen,continent_code,validation-a,35,knowledge,6,1.0,9.08051321193546,True
qwen,continent_code,validation-a,35,object,6,0.3333333333333333,-0.03126099450289625,False
qwen,continent_code,validation-a,35,parameter,6,1.0,0.036375789114989246,True
qwen,continent_code,validation-a,36,knowledge,6,1.0,4.911458375653012,True
qwen,continent_code,validation-a,36,object,6,0.6666666666666666,-0.03125009081634763,False
qwen,continent_code,validation-a,36,parameter,6,1.0,-0.01562508966213727,True
qwen,continent_code,validation-b,1,knowledge,6,0.6666666666666666,-0.07788200883010413,True
qwen,continent_code,validation-b,1,object,6,1.0,-0.041479574369077454,False
qwen,continent_code,validation-b,1,parameter,6,1.0,-0.07774193172058119,True
qwen,continent_code,validation-b,2,knowledge,6,0.5,-0.06273038063651862,True
qwen,continent_code,validation-b,2,object,6,1.0,0.00012560871243749716,False
qwen,continent_code,validation-b,2,parameter,6,1.0,-0.01535572790272018,True
qwen,continent_code,validation-b,3,knowledge,6,0.6666666666666666,-0.005481373065473846,True
qwen,continent_code,validation-b,3,object,6,1.0,-0.05202178974582713,False
qwen,continent_code,validation-b,3,parameter,6,1.0,-0.04165211646034095,True
qwen,continent_code,validation-b,4,knowledge,6,0.5,-0.005653429226304258,True
qwen,continent_code,validation-b,4,object,6,1.0,-0.031244890772309,False
qwen,continent_code,validation-b,4,parameter,6,1.0,-0.00037152667212581036,True
qwen,continent_code,validation-b,5,knowledge,6,0.5,-0.07853112107936036,True
qwen,continent_code,validation-b,5,object,6,1.0,-0.06733549647295453,False
qwen,continent_code,validation-b,5,parameter,6,1.0,-0.06781224365169673,True
qwen,continent_code,validation-b,6,knowledge,6,0.3333333333333333,-0.07290985798249494,True
qwen,continent_code,validation-b,6,object,6,1.0,-0.015149886590127913,False
qwen,continent_code,validation-b,6,parameter,6,1.0,-0.016039935972723164,True
qwen,continent_code,validation-b,7,knowledge,6,0.5,-0.010462361780398052,True
qwen,continent_code,validation-b,7,object,6,1.0,0.005412659439651671,False
qwen,continent_code,validation-b,7,parameter,6,1.0,-0.0675576596488554,True
qwen,continent_code,validation-b,8,knowledge,6,0.16666666666666666,-0.06191060123974997,True
qwen,continent_code,validation-b,8,object,6,1.0,-0.06246922525428526,False
qwen,continent_code,validation-b,8,parameter,6,1.0,-0.021256722710821428,True
qwen,continent_code,validation-b,9,knowledge,6,0.6666666666666666,-0.02095764689806856,True
qwen,continent_code,validation-b,9,object,6,1.0,-0.00019286560552700394,False
qwen,continent_code,validation-b,9,parameter,6,1.0,0.004803337721753568,True
qwen,continent_code,validation-b,10,knowledge,6,0.5,-0.031272647569944446,True
qwen,continent_code,validation-b,10,object,6,1.0,0.030772149200634168,False
qwen,continent_code,validation-b,10,parameter,6,1.0,-0.0055040203172562014,True
qwen,continent_code,validation-b,11,knowledge,6,0.5,0.0051698249183166,True
qwen,continent_code,validation-b,11,object,6,1.0,-0.047183747973875256,False
qwen,continent_code,validation-b,11,parameter,6,1.0,0.025434434625064267,True
qwen,continent_code,validation-b,12,knowledge,6,0.6666666666666666,-0.07333973011558707,True
qwen,continent_code,validation-b,12,object,6,1.0,0.010836545886490967,False
qwen,continent_code,validation-b,12,parameter,6,1.0,-0.04210909765265569,True
qwen,continent_code,validation-b,13,knowledge,6,0.6666666666666666,-0.09835562155614733,True
qwen,continent_code,validation-b,13,object,6,1.0,-0.07284706624257353,False
qwen,continent_code,validation-b,13,parameter,6,1.0,-0.06320212284469542,True
qwen,continent_code,validation-b,14,knowledge,6,0.6666666666666666,-0.02565498476826633,True
qwen,continent_code,validation-b,14,object,6,1.0,-0.04178390768962004,False
qwen,continent_code,validation-b,14,parameter,6,1.0,-0.0003597498442028807,True
qwen,continent_code,validation-b,15,knowledge,6,0.6666666666666666,-0.03154241153345083,True
qwen,continent_code,validation-b,15,object,6,1.0,-0.05202305785412875,False
qwen,continent_code,validation-b,15,parameter,6,1.0,-0.025583471400366875,True
qwen,continent_code,validation-b,16,knowledge,6,0.5,-0.09431651732071109,True
qwen,continent_code,validation-b,16,object,6,1.0,0.010555241730192696,False
qwen,continent_code,validation-b,16,parameter,6,1.0,0.005108001816324759,True
qwen,continent_code,validation-b,17,knowledge,6,0.6666666666666666,-0.025985749719135733,True
qwen,continent_code,validation-b,17,object,6,1.0,-0.06776996774749477,False
qwen,continent_code,validation-b,17,parameter,6,1.0,-0.015400711375150422,True
qwen,continent_code,validation-b,18,knowledge,6,0.6666666666666666,-0.0419631999814906,True
qwen,continent_code,validation-b,18,object,6,1.0,-0.06245302120134966,False
qwen,continent_code,validation-b,18,parameter,6,1.0,-0.02124224986888616,True
qwen,continent_code,validation-b,19,knowledge,6,0.5,-0.01598971140284296,True
qwen,continent_code,validation-b,19,object,6,1.0,-0.00011768206884236673,False
qwen,continent_code,validation-b,19,parameter,6,1.0,-0.05723152281791499,True
qwen,continent_code,validation-b,20,knowledge,6,0.6666666666666666,-0.031357387896832734,True
qwen,continent_code,validation-b,20,object,6,1.0,-0.05206829175714962,False
qwen,continent_code,validation-b,20,parameter,6,1.0,-0.020981908560315784,True
qwen,continent_code,validation-b,21,knowledge,6,0.6666666666666666,-0.0994271239774586,True
qwen,continent_code,validation-b,21,object,6,1.0,-0.07779076228322405,False
qwen,continent_code,validation-b,21,parameter,6,1.0,-0.09891896305740507,True
qwen,continent_code,validation-b,22,knowledge,6,0.6666666666666666,-9.672799296822632e-05,True
qwen,continent_code,validation-b,22,object,6,1.0,-0.005305381907949899,False
qwen,continent_code,validation-b,22,parameter,6,1.0,-0.1354035992919762,True
qwen,continent_code,validation-b,23,knowledge,6,0.8333333333333334,-0.06806223553909756,True
qwen,continent_code,validation-b,23,object,6,1.0,-0.005118759581970759,False
qwen,continent_code,validation-b,23,parameter,6,1.0,-0.09894010658932,True
qwen,continent_code,validation-b,24,knowledge,6,0.8333333333333334,-0.11463832265871568,True
qwen,continent_code,validation-b,24,object,6,0.6666666666666666,-0.05216717518449817,False
qwen,continent_code,validation-b,24,parameter,6,1.0,0.06278971715384785,True
qwen,continent_code,validation-b,25,knowledge,6,0.8333333333333334,-0.10377625401208945,True
qwen,continent_code,validation-b,25,object,6,0.6666666666666666,-0.01575575598360975,False
qwen,continent_code,validation-b,25,parameter,6,1.0,0.1522267957846329,True
qwen,continent_code,validation-b,26,knowledge,6,0.6666666666666666,0.03101943202944804,True
qwen,continent_code,validation-b,26,object,6,0.6666666666666666,0.03128738830347544,False
qwen,continent_code,validation-b,26,parameter,6,1.0,0.26078908328049977,True
qwen,continent_code,validation-b,27,knowledge,6,1.0,1.318823711898342,True
qwen,continent_code,validation-b,27,object,6,0.6666666666666666,-0.13044164995266527,True
qwen,continent_code,validation-b,27,parameter,6,1.0,1.3650672733052172,True
qwen,continent_code,validation-b,28,knowledge,6,1.0,2.2614629872336747,True
qwen,continent_code,validation-b,28,object,6,0.6666666666666666,-0.07810932563021566,True
qwen,continent_code,validation-b,28,parameter,6,1.0,0.5423248605300042,True
qwen,continent_code,validation-b,29,knowledge,6,1.0,2.7401809010372444,True
qwen,continent_code,validation-b,29,object,6,0.3333333333333333,-0.07311392107324603,True
qwen,continent_code,validation-b,29,parameter,6,1.0,0.4845719674846028,True
qwen,continent_code,validation-b,30,knowledge,6,1.0,3.771338563450963,True
qwen,continent_code,validation-b,30,object,6,0.3333333333333333,-0.01044336335436687,True
qwen,continent_code,validation-b,30,parameter,6,1.0,1.0052352347913849,True
qwen,continent_code,validation-b,31,knowledge,6,1.0,3.9478424353462116,True
qwen,continent_code,validation-b,31,object,6,0.0,-0.10158718661758333,True
qwen,continent_code,validation-b,31,parameter,6,1.0,0.9424612978472613,True
qwen,continent_code,validation-b,32,knowledge,6,1.0,6.920875483803755,True
qwen,continent_code,validation-b,32,object,6,0.3333333333333333,-0.052458508655339145,True
qwen,continent_code,validation-b,32,parameter,6,1.0,0.9011607887129824,True
qwen,continent_code,validation-b,33,knowledge,6,1.0,8.317517876542976,True
qwen,continent_code,validation-b,33,object,6,0.3333333333333333,-0.06212096035968291,False
qwen,continent_code,validation-b,33,parameter,6,1.0,1.0101949162750952,True
qwen,continent_code,validation-b,34,knowledge,6,1.0,9.634744967701474,True
qwen,continent_code,validation-b,34,object,6,0.3333333333333333,-0.026053924682931516,False
qwen,continent_code,validation-b,34,parameter,6,1.0,-0.06795962674807517,True
qwen,continent_code,validation-b,35,knowledge,6,1.0,9.39556310631811,True
qwen,continent_code,validation-b,35,object,6,0.3333333333333333,-0.02083806447050307,False
qwen,continent_code,validation-b,35,parameter,6,1.0,-0.03142649965987468,True
qwen,continent_code,validation-b,36,knowledge,6,1.0,5.083333298407676,True
qwen,continent_code,validation-b,36,object,6,0.3333333333333333,-0.015624826347744165,False
qwen,continent_code,validation-b,36,parameter,6,1.0,-0.005208550908416029,True
qwen,continent_noun,selection,1,knowledge,6,0.5,-0.020833400796012327,True
qwen,continent_noun,selection,1,object,6,1.0,-0.18750016972383796,False
qwen,continent_noun,selection,1,parameter,6,1.0,-0.020833142009602554,True
qwen,continent_noun,selection,2,knowledge,6,0.5,-0.16666663626771575,True
qwen,continent_noun,selection,2,object,6,1.0,-0.08333335088779373,False
qwen,continent_noun,selection,2,parameter,6,1.0,-0.02083345603993318,True
qwen,continent_noun,selection,3,knowledge,6,0.5,-0.12500009272480384,True
qwen,continent_noun,selection,3,object,6,1.0,-0.1458333640427251,False
qwen,continent_noun,selection,3,parameter,6,1.0,-0.020833463146118444,True
qwen,continent_noun,selection,4,knowledge,6,0.5,-0.10416673899453599,True
qwen,continent_noun,selection,4,object,6,1.0,-0.04166687005393517,False
qwen,continent_noun,selection,4,parameter,6,1.0,-0.0833331697746568,True
qwen,continent_noun,selection,5,knowledge,6,0.5,-0.06250033363661109,True
qwen,continent_noun,selection,5,object,6,1.0,-0.020833209540190484,False
qwen,continent_noun,selection,5,parameter,6,1.0,-0.06250018595407407,True
qwen,continent_noun,selection,6,knowledge,6,0.5,-0.0833333344392789,True
qwen,continent_noun,selection,6,object,6,0.6666666666666666,-0.08333326558446667,False
qwen,continent_noun,selection,6,parameter,6,1.0,-0.020833255325366437,True
qwen,continent_noun,selection,7,knowledge,6,0.5,-0.06250000732931463,True
qwen,continent_noun,selection,7,object,6,0.6666666666666666,-0.02083324975683354,False
qwen,continent_noun,selection,7,parameter,6,1.0,-0.020833461390187342,True
qwen,continent_noun,selection,8,knowledge,6,0.5,-0.04166680068980592,True
qwen,continent_noun,selection,8,object,6,0.6666666666666666,-0.020833431631520696,False
qwen,continent_noun,selection,8,parameter,6,1.0,-0.062499997225434825,True
qwen,continent_noun,selection,9,knowledge,6,0.5,-0.04166680560350263,True
qwen,continent_noun,selection,9,object,6,0.6666666666666666,-0.041666543669028513,False
qwen,continent_noun,selection,9,parameter,6,1.0,-0.14583338424563408,True
qwen,continent_noun,selection,10,knowledge,6,0.5,-0.10416680923178015,True
qwen,continent_noun,selection,10,object,6,0.6666666666666666,-0.12499988555403738,False
qwen,continent_noun,selection,10,parameter,6,1.0,-0.08333362218399998,True
qwen,continent_noun,selection,11,knowledge,6,0.5,0.06250004342776568,True
qwen,continent_noun,selection,11,object,6,0.6666666666666666,-1.3542982438968787e-07,False
qwen,continent_noun,selection,11,parameter,6,1.0,-0.1041666520225893,True
qwen,continent_noun,selection,12,knowledge,6,0.3333333333333333,-0.10416679190529976,True
qwen,continent_noun,selection,12,object,6,0.6666666666666666,-0.08333334414055571,False
qwen,continent_noun,selection,12,parameter,6,1.0,-0.12499996943127674,True
qwen,continent_noun,selection,13,knowledge,6,0.3333333333333333,-2.447971686053707e-07,True
qwen,continent_noun,selection,13,object,6,0.6666666666666666,-0.041666694727609865,False
qwen,continent_noun,selection,13,parameter,6,1.0,1.1204974725842476e-08,True
qwen,continent_noun,selection,14,knowledge,6,0.5,-0.12499989525531419,True
qwen,continent_noun,selection,14,object,6,0.3333333333333333,-0.10416662487356614,False
qwen,continent_noun,selection,14,parameter,6,1.0,0.02083337156121464,True
qwen,continent_noun,selection,15,knowledge,6,0.3333333333333333,-0.08333320728464362,True
qwen,continent_noun,selection,15,object,6,0.3333333333333333,-0.12500003289217906,False
qwen,continent_noun,selection,15,parameter,6,1.0,-0.06250028328213375,True
qwen,continent_noun,selection,16,knowledge,6,0.3333333333333333,-1.0283353439610732e-09,True
qwen,continent_noun,selection,16,object,6,0.3333333333333333,-0.0833334434525265,False
qwen,continent_noun,selection,16,parameter,6,1.0,-0.06250015060747198,True
qwen,continent_noun,selection,17,knowledge,6,0.5,-0.0625000070091725,True
qwen,continent_noun,selection,17,object,6,0.6666666666666666,-0.08333341699229399,False
qwen,continent_noun,selection,17,parameter,6,1.0,-0.1041665279432588,True
qwen,continent_noun,selection,18,knowledge,6,0.5,-1.2484573138256866e-07,True
qwen,continent_noun,selection,18,object,6,0.6666666666666666,0.020833383231850654,False
qwen,continent_noun,selection,18,parameter,6,1.0,-0.041666481920401566,True
qwen,continent_noun,selection,19,knowledge,6,0.5,0.04166662255981161,True
qwen,continent_noun,selection,19,object,6,0.6666666666666666,-0.08333339496554495,False
qwen,continent_noun,selection,19,parameter,6,1.0,-0.08333342758123763,True
qwen,continent_noun,selection,20,knowledge,6,0.5,-0.041666543872755334,True
qwen,continent_noun,selection,20,object,6,1.0,-0.10416677715450835,False
qwen,continent_noun,selection,20,parameter,6,1.0,-0.06250008784506159,True
qwen,continent_noun,selection,21,knowledge,6,0.5,-0.020833496508809425,True
qwen,continent_noun,selection,21,object,6,1.0,-0.062499807492713444,False
qwen,continent_noun,selection,21,parameter,6,1.0,-0.04166662604256999,True
qwen,continent_noun,selection,22,knowledge,6,0.5,-0.02083340602500054,True
qwen,continent_noun,selection,22,object,6,0.3333333333333333,-0.08333316236288132,False
qwen,continent_noun,selection,22,parameter,6,1.0,-0.0416666028953235,True
qwen,continent_noun,selection,23,knowledge,6,0.6666666666666666,-0.020833524424233474,True
qwen,continent_noun,selection,23,object,6,0.6666666666666666,-0.020833290419735324,False
qwen,continent_noun,selection,23,parameter,6,1.0,-0.0833333575137658,True
qwen,continent_noun,selection,24,knowledge,6,0.6666666666666666,-0.10416675430800144,True
qwen,continent_noun,selection,24,object,6,0.6666666666666666,-0.12500002779900873,False
qwen,continent_noun,selection,24,parameter,6,1.0,0.06249992031856285,True
qwen,continent_noun,selection,25,knowledge,6,0.6666666666666666,0.08333320042099027,True
qwen,continent_noun,selection,25,object,6,1.0,-0.06250018281571101,False
qwen,continent_noun,selection,25,parameter,6,1.0,-0.04166680855269078,True
qwen,continent_noun,selection,26,knowledge,6,0.6666666666666666,0.04166655337030535,True
qwen,continent_noun,selection,26,object,6,1.0,-0.020833495781213664,False
qwen,continent_noun,selection,26,parameter,6,1.0,1.2160550492967825e-07,True
qwen,continent_noun,selection,27,knowledge,6,0.6666666666666666,0.4583333709112291,True
qwen,continent_noun,selection,27,object,6,0.3333333333333333,-0.0833332682523178,True
qwen,continent_noun,selection,27,parameter,6,1.0,0.20833327230745147,True
qwen,continent_noun,selection,28,knowledge,6,1.0,3.229166689755705,True
qwen,continent_noun,selection,28,object,6,1.0,-0.020833553309785202,True
qwen,continent_noun,selection,28,parameter,6,1.0,0.4583334449368218,True
qwen,continent_noun,selection,29,knowledge,6,1.0,3.562500050466042,True
qwen,continent_noun,selection,29,object,6,1.0,0.1249998607042168,True
qwen,continent_noun,selection,29,parameter,6,1.0,0.3750000287836883,True
qwen,continent_noun,selection,30,knowledge,6,0.8333333333333334,3.2499999801851422,True
qwen,continent_noun,selection,30,object,6,1.0,0.06249992834151877,True
qwen,continent_noun,selection,30,parameter,6,1.0,0.08333332445181435,True
qwen,continent_noun,selection,31,knowledge,6,1.0,2.895833260724127,True
qwen,continent_noun,selection,31,object,6,0.3333333333333333,-0.041666887943089634,True
qwen,continent_noun,selection,31,parameter,6,1.0,0.7291667048848467,True
qwen,continent_noun,selection,32,knowledge,6,0.8333333333333334,3.937499907830594,True
qwen,continent_noun,selection,32,object,6,1.0,-0.02083332240969564,True
qwen,continent_noun,selection,32,parameter,6,1.0,-0.0416664997586243,True
qwen,continent_noun,selection,33,knowledge,6,1.0,5.625000018786523,True
qwen,continent_noun,selection,33,object,6,0.6666666666666666,-0.06250014614973527,False
qwen,continent_noun,selection,33,parameter,6,1.0,-0.2708333995882034,True
qwen,continent_noun,selection,34,knowledge,6,1.0,5.604166672288557,True
qwen,continent_noun,selection,34,object,6,0.0,-0.04166674347167524,False
qwen,continent_noun,selection,34,parameter,6,1.0,-0.5000002997233727,True
qwen,continent_noun,selection,35,knowledge,6,1.0,6.708333172529819,True
qwen,continent_noun,selection,35,object,6,0.0,-0.06250014953548089,False
qwen,continent_noun,selection,35,parameter,6,1.0,-0.22916656141630182,True
qwen,continent_noun,selection,36,knowledge,6,1.0,3.520833229267737,True
qwen,continent_noun,selection,36,object,6,0.3333333333333333,-0.020833440483935796,False
qwen,continent_noun,selection,36,parameter,6,0.6666666666666666,-0.020833240676438436,True
qwen,continent_noun,validation-a,1,knowledge,6,0.5,-0.04166662167699542,True
qwen,continent_noun,validation-a,1,object,6,1.0,-0.04166677288594656,False
qwen,continent_noun,validation-a,1,parameter,6,1.0,-0.06249993196615833,True
qwen,continent_noun,validation-a,2,knowledge,6,0.6666666666666666,-0.08333346333771867,True
qwen,continent_noun,validation-a,2,object,6,1.0,-0.08333349974782323,False
qwen,continent_noun,validation-a,2,parameter,6,1.0,-0.020833262784435647,True
qwen,continent_noun,validation-a,3,knowledge,6,0.5,-0.06250021374701949,True
qwen,continent_noun,validation-a,3,object,6,1.0,0.04166673786191192,False
qwen,continent_noun,validation-a,3,parameter,6,1.0,-0.020833310996143457,True
qwen,continent_noun,validation-a,4,knowledge,6,0.5,-0.1249997866883253,True
qwen,continent_noun,validation-a,4,object,6,1.0,-2.3913647360929158e-08,False
qwen,continent_noun,validation-a,4,parameter,6,1.0,-0.06250002485709653,True
qwen,continent_noun,validation-a,5,knowledge,6,0.5,-0.02083368850435363,True
qwen,continent_noun,validation-a,5,object,6,1.0,-0.04166673436096365,False
qwen,continent_noun,validation-a,5,parameter,6,1.0,-0.12499988502289246,True
qwen,continent_noun,validation-a,6,knowledge,6,0.5,-0.0833327816799283,True
qwen,continent_noun,validation-a,6,object,6,0.3333333333333333,-0.06250004785033525,False
qwen,continent_noun,validation-a,6,parameter,6,1.0,0.0625001516006402,True
qwen,continent_noun,validation-a,7,knowledge,6,0.6666666666666666,-1.5273326425813138e-07,True
qwen,continent_noun,validation-a,7,object,6,0.6666666666666666,0.062499799884487096,False
qwen,continent_noun,validation-a,7,parameter,6,1.0,-0.0624998849016265,True
qwen,continent_noun,validation-a,8,knowledge,6,0.5,-0.12499996610373879,True
qwen,continent_noun,validation-a,8,object,6,0.6666666666666666,3.2147606058667148e-09,False
qwen,continent_noun,validation-a,8,parameter,6,1.0,-0.020833308478662122,True
qwen,continent_noun,validation-a,9,knowledge,6,0.5,-0.10416669255452385,True
qwen,continent_noun,validation-a,9,object,6,1.0,-1.5989280655048788e-07,False
qwen,continent_noun,validation-a,9,parameter,6,1.0,-0.16666701153008034,True
qwen,continent_noun,validation-a,10,knowledge,6,0.5,-0.20833369500663443,True
qwen,continent_noun,validation-a,10,object,6,0.6666666666666666,-0.10416650106950935,False
qwen,continent_noun,validation-a,10,parameter,6,1.0,-0.020833235560227575,True
qwen,continent_noun,validation-a,11,knowledge,6,0.5,-0.04166673997193963,True
qwen,continent_noun,validation-a,11,object,6,1.0,-0.08333308668928416,False
qwen,continent_noun,validation-a,11,parameter,6,1.0,-0.14583340537258968,True
qwen,continent_noun,validation-a,12,knowledge,6,0.5,-0.04166629422252299,True
qwen,continent_noun,validation-a,12,object,6,1.0,-0.020833335836262755,False
qwen,continent_noun,validation-a,12,parameter,6,1.0,-7.779453881084919e-08,True
qwen,continent_noun,validation-a,13,knowledge,6,0.6666666666666666,-0.062499956897227094,True
qwen,continent_noun,validation-a,13,object,6,1.0,-0.02083323838572445,False
qwen,continent_noun,validation-a,13,parameter,6,1.0,-0.1041665780491409,True
qwen,continent_noun,validation-a,14,knowledge,6,0.5,-0.062499535963676564,True
qwen,continent_noun,validation-a,14,object,6,1.0,-0.08333334237492333,False
qwen,continent_noun,validation-a,14,parameter,6,1.0,-0.041666386177287976,True
qwen,continent_noun,validation-a,15,knowledge,6,0.3333333333333333,-0.10416680186487308,True
qwen,continent_noun,validation-a,15,object,6,1.0,-0.10416658202787706,False
qwen,continent_noun,validation-a,15,parameter,6,1.0,-0.06250002348557852,True
qwen,continent_noun,validation-a,16,knowledge,6,0.3333333333333333,0.041666593780973926,True
qwen,continent_noun,validation-a,16,object,6,0.6666666666666666,-0.020833586514830433,False
qwen,continent_noun,validation-a,16,parameter,6,1.0,-0.041666567324379386,True
qwen,continent_noun,validation-a,17,knowledge,6,0.6666666666666666,-0.041666832483315375,True
qwen,continent_noun,validation-a,17,object,6,0.6666666666666666,-0.06250020422036566,False
qwen,continent_noun,validation-a,17,parameter,6,1.0,0.020833324832589522,True
qwen,continent_noun,validation-a,18,knowledge,6,0.3333333333333333,-0.04166704360250151,True
qwen,continent_noun,validation-a,18,object,6,1.0,-0.062499790633107,False
qwen,continent_noun,validation-a,18,parameter,6,1.0,-0.04166700080410616,True
qwen,continent_noun,validation-a,19,knowledge,6,0.5,-0.083333104452322,True
qwen,continent_noun,validation-a,19,object,6,1.0,-0.08333348749632327,False
qwen,continent_noun,validation-a,19,parameter,6,1.0,-0.08333325558608826,True
qwen,continent_noun,validation-a,20,knowledge,6,0.5,-0.04166663169113842,True
qwen,continent_noun,validation-a,20,object,6,1.0,-0.04166663110784915,False
qwen,continent_noun,validation-a,20,parameter,6,1.0,-0.041666593950746275,True
qwen,continent_noun,validation-a,21,knowledge,6,0.5,-0.083333458587731,True
qwen,continent_noun,validation-a,21,object,6,1.0,-0.06250010135408957,False
qwen,continent_noun,validation-a,21,parameter,6,1.0,-0.06250014318356989,True
qwen,continent_noun,validation-a,22,knowledge,6,0.5,-0.041666626648899786,True
qwen,continent_noun,validation-a,22,object,6,1.0,-0.04166664414272721,False
qwen,continent_noun,validation-a,22,parameter,6,1.0,-0.04166667286093192,True
qwen,continent_noun,validation-a,23,knowledge,6,0.8333333333333334,0.10416657796061675,True
qwen,continent_noun,validation-a,23,object,6,1.0,-0.06250001137474707,False
qwen,continent_noun,validation-a,23,parameter,6,1.0,-0.1666667301384829,True
qwen,continent_noun,validation-a,24,knowledge,6,0.6666666666666666,0.06249993711026036,True
qwen,continent_noun,validation-a,24,object,6,1.0,-0.14583314592649307,False
qwen,continent_noun,validation-a,24,parameter,6,1.0,0.020833116563153453,True
qwen,continent_noun,validation-a,25,knowledge,6,0.8333333333333334,0.10416680319758598,True
qwen,continent_noun,validation-a,25,object,6,0.6666666666666666,-0.10416656877957091,False
qwen,continent_noun,validation-a,25,parameter,6,1.0,0.06249992689481587,True
qwen,continent_noun,validation-a,26,knowledge,6,0.8333333333333334,0.04166658228496089,True
qwen,continent_noun,validation-a,26,object,6,1.0,-0.04166653400170617,False
qwen,continent_noun,validation-a,26,parameter,6,1.0,0.06249978761237192,True
qwen,continent_noun,validation-a,27,knowledge,6,0.8333333333333334,0.645833176207816,True
qwen,continent_noun,validation-a,27,object,6,0.6666666666666666,-0.041666710123536184,True
qwen,continent_noun,validation-a,27,parameter,6,1.0,0.4583332913595466,True
qwen,continent_noun,validation-a,28,knowledge,6,0.8333333333333334,3.645833206489139,True
qwen,continent_noun,validation-a,28,object,6,1.0,-0.04166690906034395,True
qwen,continent_noun,validation-a,28,parameter,6,1.0,0.2291665695386958,True
qwen,continent_noun,validation-a,29,knowledge,6,0.8333333333333334,3.854166810163103,True
qwen,continent_noun,validation-a,29,object,6,1.0,-6.501674457842777e-08,True
qwen,continent_noun,validation-a,29,parameter,6,1.0,0.3749999038336682,True
qwen,continent_noun,validation-a,30,knowledge,6,0.8333333333333334,3.70833329639936,True
qwen,continent_noun,validation-a,30,object,6,1.0,-0.02083328622757108,True
qwen,continent_noun,validation-a,30,parameter,6,1.0,-1.23071610402814e-07,True
qwen,continent_noun,validation-a,31,knowledge,6,0.8333333333333334,4.020833176614056,True
qwen,continent_noun,validation-a,31,object,6,1.0,-0.0416664375346348,True
qwen,continent_noun,validation-a,31,parameter,6,1.0,0.4374999023796894,True
qwen,continent_noun,validation-a,32,knowledge,6,1.0,4.937499962390575,True
qwen,continent_noun,validation-a,32,object,6,1.0,-0.1666662516775735,True
qwen,continent_noun,validation-a,32,parameter,6,1.0,-0.41666646896192105,True
qwen,continent_noun,validation-a,33,knowledge,6,1.0,6.437499809408715,True
qwen,continent_noun,validation-a,33,object,6,1.0,-0.10416654935033876,False
qwen,continent_noun,validation-a,33,parameter,6,0.6666666666666666,-0.20833347076162076,True
qwen,continent_noun,validation-a,34,knowledge,6,1.0,7.874999890069981,True
qwen,continent_noun,validation-a,34,object,6,0.6666666666666666,-0.08333353119451203,False
qwen,continent_noun,validation-a,34,parameter,6,0.3333333333333333,-0.3125001233577981,True
qwen,continent_noun,validation-a,35,knowledge,6,1.0,7.833333315113123,True
qwen,continent_noun,validation-a,35,object,6,0.6666666666666666,-0.12500011654386375,False
qwen,continent_noun,validation-a,35,parameter,6,0.3333333333333333,-0.291666508110211,True
qwen,continent_noun,validation-a,36,knowledge,6,1.0,3.5833332574038645,True
qwen,continent_noun,validation-a,36,object,6,0.0,-0.041666874856067196,False
qwen,continent_noun,validation-a,36,parameter,6,0.3333333333333333,-0.12499995880352799,True
qwen,continent_noun,validation-b,1,knowledge,6,0.5,-0.0208332513429923,True
qwen,continent_noun,validation-b,1,object,6,1.0,-0.18749994328754838,False
qwen,continent_noun,validation-b,1,parameter,6,1.0,-0.12499998013057241,True
qwen,continent_noun,validation-b,2,knowledge,6,0.5,-0.041666868090639284,True
qwen,continent_noun,validation-b,2,object,6,1.0,-0.16666682897266583,False
qwen,continent_noun,validation-b,2,parameter,6,1.0,-5.394152442772526e-08,True
qwen,continent_noun,validation-b,3,knowledge,6,0.3333333333333333,-0.16666665628387514,True
qwen,continent_noun,validation-b,3,object,6,1.0,8.016892630302586e-08,False
qwen,continent_noun,validation-b,3,parameter,6,1.0,-0.14583295261642587,True
qwen,continent_noun,validation-b,4,knowledge,6,0.3333333333333333,-0.06250004869434633,True
qwen,continent_noun,validation-b,4,object,6,1.0,-0.0625001405084428,False
qwen,continent_noun,validation-b,4,parameter,6,1.0,0.041666696835212264,True
qwen,continent_noun,validation-b,5,knowledge,6,0.5,-0.0625000264311287,True
qwen,continent_noun,validation-b,5,object,6,1.0,-0.06250016557047883,False
qwen,continent_noun,validation-b,5,parameter,6,1.0,0.08333319198694275,True
qwen,continent_noun,validation-b,6,knowledge,6,0.3333333333333333,-0.10416674501539093,True
qwen,continent_noun,validation-b,6,object,6,1.0,2.488559403129864e-07,False
qwen,continent_noun,validation-b,6,parameter,6,1.0,-0.0625000351004322,True
qwen,continent_noun,validation-b,7,knowledge,6,0.5,-0.08333342924743192,True
qwen,continent_noun,validation-b,7,object,6,1.0,-0.1041667296582697,False
qwen,continent_noun,validation-b,7,parameter,6,1.0,-0.10416668286173565,True
qwen,continent_noun,validation-b,8,knowledge,6,0.5,-0.04166680815493842,True
qwen,continent_noun,validation-b,8,object,6,1.0,-0.0833332982971721,False
qwen,continent_noun,validation-b,8,parameter,6,1.0,-0.08333339897944826,True
qwen,continent_noun,validation-b,9,knowledge,6,0.6666666666666666,-0.08333342182352985,True
qwen,continent_noun,validation-b,9,object,6,1.0,-0.083333369896233,False
qwen,continent_noun,validation-b,9,parameter,6,1.0,-0.02083356716684648,True
qwen,continent_noun,validation-b,10,knowledge,6,0.6666666666666666,-8.189211560261089e-08,True
qwen,continent_noun,validation-b,10,object,6,1.0,-0.08333319279699936,False
qwen,continent_noun,validation-b,10,parameter,6,1.0,-0.14583343643607805,True
qwen,continent_noun,validation-b,11,knowledge,6,0.6666666666666666,-0.020833187187236035,True
qwen,continent_noun,validation-b,11,object,6,1.0,-0.08333342164163088,False
qwen,continent_noun,validation-b,11,parameter,6,1.0,0.020833162219787482,True
qwen,continent_noun,validation-b,12,knowledge,6,0.6666666666666666,-0.0208334793545267,True
qwen,continent_noun,validation-b,12,object,6,1.0,-0.041666307191917426,False
qwen,continent_noun,validation-b,12,parameter,6,1.0,-0.12500010910540973,True
qwen,continent_noun,validation-b,13,knowledge,6,0.5,-0.0416666331148008,True
qwen,continent_noun,validation-b,13,object,6,1.0,-2.056852584642055e-07,False
qwen,continent_noun,validation-b,13,parameter,6,0.6666666666666666,-0.04166666835347617,True
qwen,continent_noun,validation-b,14,knowledge,6,0.5,-0.1458332460024394,True
qwen,continent_noun,validation-b,14,object,6,1.0,-0.062499846265078915,False
qwen,continent_noun,validation-b,14,parameter,6,0.6666666666666666,-0.18750025245026336,True
qwen,continent_noun,validation-b,15,knowledge,6,0.6666666666666666,-0.0833331824275471,True
qwen,continent_noun,validation-b,15,object,6,1.0,0.020833398824227828,False
qwen,continent_noun,validation-b,15,parameter,6,0.6666666666666666,-0.08333355607828707,True
qwen,continent_noun,validation-b,16,knowledge,6,0.6666666666666666,0.020833297183950578,True
qwen,continent_noun,validation-b,16,object,6,1.0,-0.0416670130083124,False
qwen,continent_noun,validation-b,16,parameter,6,0.6666666666666666,2.5584692281421795e-08,True
qwen,continent_noun,validation-b,17,knowledge,6,0.5,3.318079205838487e-08,True
qwen,continent_noun,validation-b,17,object,6,1.0,-0.1874999189506828,False
qwen,continent_noun,validation-b,17,parameter,6,1.0,-0.06250001880107448,True
qwen,continent_noun,validation-b,18,knowledge,6,0.5,0.0416664613536947,True
qwen,continent_noun,validation-b,18,object,6,1.0,-0.04166657948129189,False
qwen,continent_noun,validation-b,18,parameter,6,1.0,-8.218679189986311e-08,True
qwen,continent_noun,validation-b,19,knowledge,6,0.3333333333333333,-0.08333353335547145,True
qwen,continent_noun,validation-b,19,object,6,1.0,-0.020833463066082913,False
qwen,continent_noun,validation-b,19,parameter,6,1.0,-0.12499998327984939,True
qwen,continent_noun,validation-b,20,knowledge,6,0.5,-0.06250002183029815,True
qwen,continent_noun,validation-b,20,object,6,1.0,-0.0833335639157061,False
qwen,continent_noun,validation-b,20,parameter,6,1.0,-0.10416679388799821,True
qwen,continent_noun,validation-b,21,knowledge,6,0.5,-0.1250000387529629,True
qwen,continent_noun,validation-b,21,object,6,0.3333333333333333,-0.041666483112445946,False
qwen,continent_noun,validation-b,21,parameter,6,1.0,-0.020833263182188005,True
qwen,continent_noun,validation-b,22,knowledge,6,0.6666666666666666,-0.2708330843342992,True
qwen,continent_noun,validation-b,22,object,6,1.0,-0.10416688683350611,False
qwen,continent_noun,validation-b,22,parameter,6,1.0,-0.0833333361078985,True
qwen,continent_noun,validation-b,23,knowledge,6,0.6666666666666666,-0.16666679369761064,True
qwen,continent_noun,validation-b,23,object,6,1.0,-0.062499961545351354,False
qwen,continent_noun,validation-b,23,parameter,6,1.0,-0.22916694592519585,True
qwen,continent_noun,validation-b,24,knowledge,6,0.5,-0.1666664388103527,True
qwen,continent_noun,validation-b,24,object,6,1.0,0.08333321778263779,False
qwen,continent_noun,validation-b,24,parameter,6,1.0,-0.14583328425942454,True
qwen,continent_noun,validation-b,25,knowledge,6,0.6666666666666666,-0.29166654485743493,True
qwen,continent_noun,validation-b,25,object,6,1.0,-0.062499807005224284,False
qwen,continent_noun,validation-b,25,parameter,6,1.0,0.02083328146788213,True
qwen,continent_noun,validation-b,26,knowledge,6,0.6666666666666666,-0.5416665518629694,True
qwen,continent_noun,validation-b,26,object,6,1.0,-0.06250010510363305,False
qwen,continent_noun,validation-b,26,parameter,6,1.0,-0.1250000233145935,True
qwen,continent_noun,validation-b,27,knowledge,6,0.6666666666666666,0.6249999496891785,True
qwen,continent_noun,validation-b,27,object,6,1.0,0.10416654644844432,True
qwen,continent_noun,validation-b,27,parameter,6,1.0,0.5000001229176027,True
qwen,continent_noun,validation-b,28,knowledge,6,0.8333333333333334,3.166666800518821,True
qwen,continent_noun,validation-b,28,object,6,0.3333333333333333,-0.04166671152779598,True
qwen,continent_noun,validation-b,28,parameter,6,1.0,0.31250000053478283,True
qwen,continent_noun,validation-b,29,knowledge,6,0.8333333333333334,3.458333171241975,True
qwen,continent_noun,validation-b,29,object,6,1.0,0.12500003625730943,True
qwen,continent_noun,validation-b,29,parameter,6,1.0,0.04166660673217848,True
qwen,continent_noun,validation-b,30,knowledge,6,0.8333333333333334,3.562500035510311,True
qwen,continent_noun,validation-b,30,object,6,1.0,-0.020833425255356502,True
qwen,continent_noun,validation-b,30,parameter,6,1.0,0.1666666323059568,True
qwen,continent_noun,validation-b,31,knowledge,6,0.6666666666666666,4.125000060151554,True
qwen,continent_noun,validation-b,31,object,6,1.0,-0.10416668220447416,True
qwen,continent_noun,validation-b,31,parameter,6,1.0,0.666666578411726,True
qwen,continent_noun,validation-b,32,knowledge,6,1.0,5.10416666887977,True
qwen,continent_noun,validation-b,32,object,6,1.0,-0.020833468076792386,True
qwen,continent_noun,validation-b,32,parameter,6,1.0,-0.3958333186898623,True
qwen,continent_noun,validation-b,33,knowledge,6,1.0,6.4374999808569555,True
qwen,continent_noun,validation-b,33,object,6,0.6666666666666666,-0.04166671849573807,False
qwen,continent_noun,validation-b,33,parameter,6,1.0,-0.583333454636886,True
qwen,continent_noun,validation-b,34,knowledge,6,1.0,7.395833420734562,True
qwen,continent_noun,validation-b,34,object,6,0.6666666666666666,-0.06250012812476294,False
qwen,continent_noun,validation-b,34,parameter,6,0.6666666666666666,-0.5833332626789343,True
qwen,continent_noun,validation-b,35,knowledge,6,1.0,6.729166670653892,True
qwen,continent_noun,validation-b,35,object,6,1.0,-0.06250014185813295,False
qwen,continent_noun,validation-b,35,parameter,6,0.6666666666666666,-0.5416665813087699,True
qwen,continent_noun,validation-b,36,knowledge,6,1.0,3.3749999482570274,True
qwen,continent_noun,validation-b,36,object,6,1.0,-0.08333372168029503,False
qwen,continent_noun,validation-b,36,parameter,6,0.6666666666666666,-0.16666658063816917,True


==> anc/figures/remaining_parts_v1/manifest.json <==
{
  "inputs": {
    "lifecycle_data.csv": "053a641fa3dd652fe751ba0fd5f11b96f429be503a1c42e774dd4b72a227d795",
    "transfer_primary_layers.csv": "cb3a7c6ec23b96ddfa9efc6cef158f5ebced359b2aff543b2f640019807d3044",
    "robust_layerwise.csv": "dec2023fa96bd15278eaea248f1d6bf792d0577b542d156a667bbe19f52b6ed5"
  },
  "script_sha256": "7d039f2c4fbf242946101dbaa8e3032c7730099007dbecc7f24c32276bfbd8c0",
  "outputs": {
    "object_selection.pdf": "f131a64ada8e7aef90465c944a5a4db9d04d31bb796272b3f7b598b33dcb30d1",
    "object_selection.png": "6bda619599cff66c4c089677503da0b9765f49ef63fca0dc8659e17d20b81eba",
    "knowledge_content.pdf": "5aaf067a07d4b8863e32ab68eae79168e64f614850b458eb27ceb29da38f22e4",
    "knowledge_content.png": "996537ea85b0d194fa4b31cebaa11c70d4437e8ea8fed831d6c3bc0b440d3276",
    "content_transfer.pdf": "d4add87085388789d821caad57e8b14943506b20a92a4cbc8ccc0c05cf4fcc33",
    "content_transfer.png": "3c8b7ad1da8087574ed6d24b664cf879a9b7c90de4dd60fd55adfb462214b667"
  },
  "notes": "Original means and two-partition ranges, no smoothing or synthetic measurements. Filled lifecycle dots require all three partitions and object calibration where applicable."
}


==> anc/figures/remaining_parts_v1/robust_layerwise.csv <==
model,copy,omitted_fit_pair,split,layer,component,seed,count,true_damage,random_damage,net_effect,mean_deletion_norm
qwen,primary,None,validation-a,24,parameter,2026090401,6,1.7102138372138143e-08,0.08333311448344223,-0.08333309738130386,2.9166646546572026
qwen,primary,None,validation-a,24,parameter,2026090402,6,1.7102138372138143e-08,0.08333309205287757,-0.0833330749507392,2.9166646546572026
qwen,primary,None,validation-a,24,parameter,2026090403,6,1.7102138372138143e-08,0.08333311175374547,-0.0833330946516071,2.9166646546572026
qwen,primary,None,validation-a,24,knowledge,2026090401,6,0.08333336497889832,0.10416638506042848,-0.020833020081530165,1.789314491912487
qwen,primary,None,validation-a,24,knowledge,2026090402,6,0.08333336497889832,0.10416635241563199,-0.020832987436733674,1.789314491912487
qwen,primary,None,validation-a,24,knowledge,2026090403,6,0.08333336497889832,0.08333294084271377,4.24136184548618e-07,1.789314491912487
qwen,primary,None,validation-a,27,parameter,2026090401,6,0.6249998882703949,0.24999995364487404,0.37499993462552084,8.022279347312697
qwen,primary,None,validation-a,27,parameter,2026090402,6,0.6249998882703949,0.1666664322304617,0.45833345603993314,8.022279347312697
qwen,primary,None,validation-a,27,parameter,2026090403,6,0.6249998882703949,0.04166633830027422,0.5833335499701207,8.022279347312697
qwen,primary,None,validation-a,27,knowledge,2026090401,6,0.9583332192075128,0.5416667212751539,0.4166664979323589,8.53771781727614
qwen,primary,None,validation-a,27,knowledge,2026090402,6,0.9583332192075128,0.2708330738314544,0.6875001453760584,8.53771781727614
qwen,primary,None,validation-a,27,knowledge,2026090403,6,0.9583332192075128,0.37499974239472067,0.5833334768127921,8.53771781727614
qwen,primary,None,validation-a,29,parameter,2026090401,6,0.3749996670727948,0.18750014186419625,0.18749952520859856,8.235784409531979
qwen,primary,None,validation-a,29,parameter,2026090402,6,0.3749996670727948,0.27083333416643046,0.10416633290636435,8.235784409531979
qwen,primary,None,validation-a,29,parameter,2026090403,6,0.3749996670727948,0.22916631247790065,0.14583335459489416,8.235784409531979
qwen,primary,None,validation-a,29,knowledge,2026090401,6,4.208333207282219,0.06249974114568128,4.145833466136537,9.854320048899657
qwen,primary,None,validation-a,29,knowledge,2026090402,6,4.208333207282219,0.18749983440405535,4.020833372878164,9.854320048899657
qwen,primary,None,validation-a,29,knowledge,2026090403,6,4.208333207282219,0.08333292820801337,4.1250002790742055,9.854320048899657
qwen,primary,None,validation-a,31,parameter,2026090401,6,0.6041666727675571,0.3958331749745412,0.2083334977930159,10.61780864785406
qwen,primary,None,validation-a,31,parameter,2026090402,6,0.6041666727675571,0.14583283223570712,0.45833384053185,10.61780864785406
qwen,primary,None,validation-a,31,parameter,2026090403,6,0.6041666727675571,0.2916667594690807,0.3124999132984764,10.61780864785406
qwen,primary,None,validation-a,31,knowledge,2026090401,6,4.374999936716146,0.33333317176341853,4.041666764952728,13.095931771844382
qwen,primary,None,validation-a,31,knowledge,2026090402,6,4.374999936716146,0.3958330936002312,3.979166843115915,13.095931771844382
qwen,primary,None,validation-a,31,knowledge,2026090403,6,4.374999936716146,0.2916663392000676,4.083333597516079,13.095931771844382
qwen,primary,None,validation-a,32,parameter,2026090401,6,0.08333307014981983,0.22916609702345644,-0.1458330268736366,11.5975066316461
qwen,primary,None,validation-a,32,parameter,2026090402,6,0.08333307014981983,0.2708333988581823,-0.18750032870836247,11.5975066316461
qwen,primary,None,validation-a,32,parameter,2026090403,6,0.08333307014981983,0.16666657848084773,-0.0833335083310279,11.5975066316461
qwen,primary,None,validation-a,32,knowledge,2026090401,6,5.708333103318485,0.333333420198566,5.374999683119919,27.104580788927624
qwen,primary,None,validation-a,32,knowledge,2026090402,6,5.708333103318485,0.6666666365830073,5.041666466735478,27.104580788927624
qwen,primary,None,validation-a,32,knowledge,2026090403,6,5.708333103318485,0.4791666913345883,5.229166411983897,27.104580788927624
qwen,primary,None,validation-a,34,parameter,2026090401,6,-0.22916702240763698,0.2083332130484147,-0.43750023545605166,14.493781163172754
qwen,primary,None,validation-a,34,parameter,2026090402,6,-0.22916702240763698,0.2291663907065716,-0.4583334131142086,14.493781163172754
qwen,primary,None,validation-a,34,parameter,2026090403,6,-0.22916702240763698,0.2916664648097746,-0.5208334872174116,14.493781163172754
qwen,primary,None,validation-a,34,knowledge,2026090401,6,8.749999876155925,0.9999998630834549,7.75000001307247,67.56751308357134
qwen,primary,None,validation-a,34,knowledge,2026090402,6,8.749999876155925,0.9166666706708687,7.833333205485057,67.56751308357134
qwen,primary,None,validation-a,34,knowledge,2026090403,6,8.749999876155925,1.2916664522635983,7.458333423892327,67.56751308357134
qwen,primary,None,validation-a,36,parameter,2026090401,6,-0.08333357046164262,0.04166653342811818,-0.1250001038897608,8.312139032150101
qwen,primary,None,validation-a,36,parameter,2026090402,6,-0.08333357046164262,0.06249991230773352,-0.14583348276937613,8.312139032150101
qwen,primary,None,validation-a,36,parameter,2026090403,6,-0.08333357046164262,0.08333329590823269,-0.16666686636987532,8.312139032150101
qwen,primary,None,validation-a,36,knowledge,2026090401,6,4.1458331987839,0.3333331733228988,3.8125000254610013,38.0079847869207
qwen,primary,None,validation-a,36,knowledge,2026090402,6,4.1458331987839,0.49999971494010725,3.6458334838437927,38.0079847869207
qwen,primary,None,validation-a,36,knowledge,2026090403,6,4.1458331987839,0.5624999171632226,3.5833332816206775,38.0079847869207
qwen,primary,None,validation-b,24,parameter,2026090401,6,0.08333373585871111,-0.020832963829889195,0.1041666996886003,1.9273159739116255
qwen,primary,None,validation-b,24,parameter,2026090402,6,0.08333373585871111,1.9067738321609795e-07,0.08333354518132789,1.9273159739116255
qwen,primary,None,validation-b,24,parameter,2026090403,6,0.08333373585871111,0.041666906956379535,0.041666828902331574,1.9273159739116255
qwen,primary,None,validation-b,24,knowledge,2026090401,6,-0.1458330585361788,2.8609550402810174e-07,-0.14583334463168285,0.9670251141267961
qwen,primary,None,validation-b,24,knowledge,2026090402,6,-0.1458330585361788,0.06250033587639336,-0.20833339441257218,0.9670251141267961
qwen,primary,None,validation-b,24,knowledge,2026090403,6,-0.1458330585361788,0.08333348299129284,-0.22916654152747165,0.9670251141267961
qwen,primary,None,validation-b,27,parameter,2026090401,6,0.7291668769673075,0.2500003611955132,0.4791665157717943,6.820042524934311
qwen,primary,None,validation-b,27,parameter,2026090402,6,0.7291668769673075,0.2500002498624478,0.47916662710485974,6.820042524934311
qwen,primary,None,validation-b,27,parameter,2026090403,6,0.7291668769673075,0.1458335624774918,0.5833333144898157,6.820042524934311
qwen,primary,None,validation-b,27,knowledge,2026090401,6,1.0416669225475441,0.4166667153585877,0.6250002071889564,5.246451965229869
qwen,primary,None,validation-b,27,knowledge,2026090402,6,1.0416669225475441,0.20833347637987268,0.8333334461676715,5.246451965229869
qwen,primary,None,validation-b,27,knowledge,2026090403,6,1.0416669225475441,0.25000023161192075,0.7916666909356234,5.246451965229869
qwen,primary,None,validation-b,29,parameter,2026090401,6,0.2916670471519562,0.22916679501819695,0.06250025213375923,8.46259567855738
qwen,primary,None,validation-b,29,parameter,2026090402,6,0.2916670471519562,0.12500019502779955,0.16666685212415663,8.46259567855738
qwen,primary,None,validation-b,29,parameter,2026090403,6,0.2916670471519562,0.14583351774854236,0.14583352940341382,8.46259567855738
qwen,primary,None,validation-b,29,knowledge,2026090401,6,3.625000204671475,0.16666683281679676,3.4583333718546783,7.783599416451188
qwen,primary,None,validation-b,29,knowledge,2026090402,6,3.625000204671475,0.2708337173971813,3.3541664872742936,7.783599416451188
qwen,primary,None,validation-b,29,knowledge,2026090403,6,3.625000204671475,0.14583365543755158,3.4791665492339234,7.783599416451188
qwen,primary,None,validation-b,31,parameter,2026090401,6,0.8125003392330351,0.3125002215407828,0.5000001176922524,11.74850222870524
qwen,primary,None,validation-b,31,parameter,2026090402,6,0.8125003392330351,0.20833339240925852,0.6041669468237766,11.74850222870524
qwen,primary,None,validation-b,31,parameter,2026090403,6,0.8125003392330351,0.020833517108258093,0.791666822124777,11.74850222870524
qwen,primary,None,validation-b,31,knowledge,2026090401,6,4.3958336296382186,0.0625002759322039,4.333333353706014,11.874281947605438
qwen,primary,None,validation-b,31,knowledge,2026090402,6,4.3958336296382186,0.4375003918685252,3.9583332377696934,11.874281947605438
qwen,primary,None,validation-b,31,knowledge,2026090403,6,4.3958336296382186,0.22916689215708175,4.166666737481137,11.874281947605438
qwen,primary,None,validation-b,32,parameter,2026090401,6,-0.10416646578717821,0.2916670475290933,-0.3958335133162715,12.866631388616277
qwen,primary,None,validation-b,32,parameter,2026090402,6,-0.10416646578717821,0.20833354571611076,-0.312500011503289,12.866631388616277
qwen,primary,None,validation-b,32,parameter,2026090403,6,-0.10416646578717821,0.4791669137509113,-0.5833333795380895,12.866631388616277
qwen,primary,None,validation-b,32,knowledge,2026090401,6,5.645833632616511,0.5416668791694974,5.104166753447013,23.922602074662056
qwen,primary,None,validation-b,32,knowledge,2026090402,6,5.645833632616511,0.4375001938108956,5.2083334388056155,23.922602074662056
qwen,primary,None,validation-b,32,knowledge,2026090403,6,5.645833632616511,0.5416668713914987,5.104166761225012,23.922602074662056
qwen,primary,None,validation-b,34,parameter,2026090401,6,-0.10416634215168112,0.16666696953204033,-0.27083331168372143,20.253631249642496
qwen,primary,None,validation-b,34,parameter,2026090402,6,-0.10416634215168112,0.29166672993596876,-0.3958330720876499,20.253631249642496
qwen,primary,None,validation-b,34,parameter,2026090403,6,-0.10416634215168112,0.1875002514601268,-0.2916665936118079,20.253631249642496
qwen,primary,None,validation-b,34,knowledge,2026090401,6,8.020833476666061,0.8541669145342894,7.166666562131772,61.252484177276976
qwen,primary,None,validation-b,34,knowledge,2026090402,6,8.020833476666061,1.125000174240995,6.895833302425066,61.252484177276976
qwen,primary,None,validation-b,34,knowledge,2026090403,6,8.020833476666061,1.6041669232084435,6.416666553457618,61.252484177276976
qwen,primary,None,validation-b,36,parameter,2026090401,6,-0.020833144034744084,0.08333344797817215,-0.10416659201291623,11.192156628347668
qwen,primary,None,validation-b,36,parameter,2026090402,6,-0.020833144034744084,0.08333362083309719,-0.10416676486784127,11.192156628347668
qwen,primary,None,validation-b,36,parameter,2026090403,6,-0.020833144034744084,0.06250026327931361,-0.0833334073140577,11.192156628347668
qwen,primary,None,validation-b,36,knowledge,2026090401,6,3.666666976754641,0.31250028710928746,3.3541666896453535,33.61639476951863
qwen,primary,None,validation-b,36,knowledge,2026090402,6,3.666666976754641,0.3333336387355909,3.33333333801905,33.61639476951863
qwen,primary,None,validation-b,36,knowledge,2026090403,6,3.666666976754641,0.35416678516412503,3.312500191590516,33.61639476951863
qwen,primary,fit:pair-0,validation-a,24,parameter,2026090401,6,-0.020833499913957592,0.06249986534749041,-0.08333336526144801,1.2925151091312106
qwen,primary,fit:pair-0,validation-a,24,parameter,2026090402,6,-0.020833499913957592,0.08333331920827429,-0.10416681912223189,1.2925151091312106
qwen,primary,fit:pair-0,validation-a,24,parameter,2026090403,6,-0.020833499913957592,0.12499996084079612,-0.1458334607547537,1.2925151091312106
qwen,primary,fit:pair-0,validation-a,24,knowledge,2026090401,6,0.22916636353572054,0.12499970304876722,0.10416666048695332,4.314237858974735
qwen,primary,fit:pair-0,validation-a,24,knowledge,2026090402,6,0.22916636353572054,0.08333315391428187,0.14583320962143867,4.314237858974735
qwen,primary,fit:pair-0,validation-a,24,knowledge,2026090403,6,0.22916636353572054,0.12499964681046549,0.10416671672525504,4.314237858974735
qwen,primary,fit:pair-0,validation-a,27,parameter,2026090401,6,0.04166622800645806,0.1666665609664051,-0.12500033295994703,3.2265942760292714
qwen,primary,fit:pair-0,validation-a,27,parameter,2026090402,6,0.04166622800645806,0.12499973186641,-0.08333350385995195,3.2265942760292714
qwen,primary,fit:pair-0,validation-a,27,parameter,2026090403,6,0.04166622800645806,0.14583339391295644,-0.10416716590649838,3.2265942760292714
qwen,primary,fit:pair-0,validation-a,27,knowledge,2026090401,6,8.416666463272122,0.47916663865422987,7.937499824617892,16.069681715905556
qwen,primary,fit:pair-0,validation-a,27,knowledge,2026090402,6,8.416666463272122,0.49999990012778045,7.916666563144342,16.069681715905556
qwen,primary,fit:pair-0,validation-a,27,knowledge,2026090403,6,8.416666463272122,0.4583329663958769,7.958333496876246,16.069681715905556
qwen,primary,fit:pair-0,validation-a,29,parameter,2026090401,6,0.37499987949801533,0.1458333575622722,0.22916652193574313,6.826469728590079
qwen,primary,fit:pair-0,validation-a,29,parameter,2026090402,6,0.37499987949801533,0.16666663125458095,0.20833324824343438,6.826469728590079
qwen,primary,fit:pair-0,validation-a,29,parameter,2026090403,6,0.37499987949801533,0.1874998353414412,0.18750004415657412,6.826469728590079
qwen,primary,fit:pair-0,validation-a,29,knowledge,2026090401,6,4.916666530244886,0.1874997270788299,4.7291668031660565,13.152354693224702
qwen,primary,fit:pair-0,validation-a,29,knowledge,2026090402,6,4.916666530244886,0.27083334302005824,4.645833187224828,13.152354693224702
qwen,primary,fit:pair-0,validation-a,29,knowledge,2026090403,6,4.916666530244886,0.5416666810306197,4.374999849214267,13.152354693224702
qwen,primary,fit:pair-0,validation-a,31,parameter,2026090401,6,0.6249996789774741,0.3749997044627283,0.24999997451474582,8.866888972020494
qwen,primary,fit:pair-0,validation-a,31,parameter,2026090402,6,0.6249996789774741,0.04166645075626244,0.5833332282212117,8.866888972020494
qwen,primary,fit:pair-0,validation-a,31,parameter,2026090403,6,0.6249996789774741,0.12499977021070663,0.4999999087667675,8.866888972020494
qwen,primary,fit:pair-0,validation-a,31,knowledge,2026090401,6,4.687499746629328,0.16666666454208703,4.520833082087241,15.95323335329324
qwen,primary,fit:pair-0,validation-a,31,knowledge,2026090402,6,4.687499746629328,0.2499998527612964,4.437499893868032,15.95323335329324
qwen,primary,fit:pair-0,validation-a,31,knowledge,2026090403,6,4.687499746629328,0.37499987013628316,4.312499876493045,15.95323335329324
qwen,primary,fit:pair-0,validation-a,32,parameter,2026090401,6,0.14583330048723533,0.20833332532735463,-0.0625000248401193,9.993741940697472
qwen,primary,fit:pair-0,validation-a,32,parameter,2026090402,6,0.14583330048723533,0.08333344012741388,0.062499860359821455,9.993741940697472
qwen,primary,fit:pair-0,validation-a,32,parameter,2026090403,6,0.14583330048723533,0.22916656024365997,-0.08333325975642464,9.993741940697472
qwen,primary,fit:pair-0,validation-a,32,knowledge,2026090401,6,3.8333331855562087,0.6666663864428605,3.166666799113348,24.908712505878214
qwen,primary,fit:pair-0,validation-a,32,knowledge,2026090402,6,3.8333331855562087,0.45833325929076335,3.3749999262654455,24.908712505878214
qwen,primary,fit:pair-0,validation-a,32,knowledge,2026090403,6,3.8333331855562087,1.0624998627948419,2.7708333227613666,24.908712505878214
qwen,primary,fit:pair-0,validation-a,34,parameter,2026090401,6,0.04166665218629836,0.1249998136117938,-0.08333316142549543,8.787324759064814
qwen,primary,fit:pair-0,validation-a,34,parameter,2026090402,6,0.04166665218629836,0.08333333697373746,-0.0416666847874391,8.787324759064814
qwen,primary,fit:pair-0,validation-a,34,parameter,2026090403,6,0.04166665218629836,0.06249978070263751,-0.02083312851633915,8.787324759064814
qwen,primary,fit:pair-0,validation-a,34,knowledge,2026090401,6,6.9791664865066805,1.3541664523399959,5.625000034166685,63.6307686674989
qwen,primary,fit:pair-0,validation-a,34,knowledge,2026090402,6,6.9791664865066805,1.2083332671124178,5.770833219394262,63.6307686674989
qwen,primary,fit:pair-0,validation-a,34,knowledge,2026090403,6,6.9791664865066805,1.0833332004549447,5.895833286051736,63.6307686674989
qwen,primary,fit:pair-0,validation-a,36,parameter,2026090401,6,-0.08333337712004625,0.062499885597693115,-0.14583326271773936,5.143258880332155
qwen,primary,fit:pair-0,validation-a,36,parameter,2026090402,6,-0.08333337712004625,-6.818299880251288e-08,-0.08333330893704745,5.143258880332155
qwen,primary,fit:pair-0,validation-a,36,parameter,2026090403,6,-0.08333337712004625,0.020833291341356624,-0.10416666846140288,5.143258880332155
qwen,primary,fit:pair-0,validation-a,36,knowledge,2026090401,6,3.354166454523996,0.3749997702325345,2.9791666842914615,35.630883974054136
qwen,primary,fit:pair-0,validation-a,36,knowledge,2026090402,6,3.354166454523996,0.24999980507588285,3.1041666494481133,35.630883974054136
qwen,primary,fit:pair-0,validation-a,36,knowledge,2026090403,6,3.354166454523996,0.6041666027182752,2.749999851805721,35.630883974054136
qwen,primary,fit:pair-0,validation-b,24,parameter,2026090401,6,-0.10416634709569432,-0.02083306046430759,-0.08333328663138673,1.0094829698446597
qwen,primary,fit:pair-0,validation-b,24,parameter,2026090402,6,-0.10416634709569432,0.02083364343585951,-0.12499999053155383,1.0094829698446597
qwen,primary,fit:pair-0,validation-b,24,parameter,2026090403,6,-0.10416634709569432,-0.020833225913520437,-0.08333312118217388,1.0094829698446597
qwen,primary,fit:pair-0,validation-b,24,knowledge,2026090401,6,2.619647906006624e-07,0.0833334553426539,-0.08333319337786331,2.8112477826636404
qwen,primary,fit:pair-0,validation-b,24,knowledge,2026090402,6,2.619647906006624e-07,0.14583358260885385,-0.14583332064406324,2.8112477826636404
qwen,primary,fit:pair-0,validation-b,24,knowledge,2026090403,6,2.619647906006624e-07,6.479725319271286e-08,1.9716753740794957e-07,2.8112477826636404
qwen,primary,fit:pair-0,validation-b,27,parameter,2026090401,6,-0.12499976724454125,0.020833656019628204,-0.14583342326416945,2.6687549088219367
qwen,primary,fit:pair-0,validation-b,27,parameter,2026090402,6,-0.12499976724454125,0.12500004506728146,-0.24999981231182272,2.6687549088219367
qwen,primary,fit:pair-0,validation-b,27,parameter,2026090403,6,-0.12499976724454125,3.688510332722217e-07,-0.12500013609557453,2.6687549088219367
qwen,primary,fit:pair-0,validation-b,27,knowledge,2026090401,6,8.708333491361069,0.3125003496861609,8.395833141674908,13.824184207920746
qwen,primary,fit:pair-0,validation-b,27,knowledge,2026090402,6,8.708333491361069,0.43750033720546827,8.2708331541556,13.824184207920746
qwen,primary,fit:pair-0,validation-b,27,knowledge,2026090403,6,8.708333491361069,0.3541668100673026,8.354166681293766,13.824184207920746
qwen,primary,fit:pair-0,validation-b,29,parameter,2026090401,6,0.291666789054337,0.25000010224418173,0.041666686810155285,4.836310182957766
qwen,primary,fit:pair-0,validation-b,29,parameter,2026090402,6,0.291666789054337,0.16666689677125154,0.12499989228308547,4.836310182957766
qwen,primary,fit:pair-0,validation-b,29,parameter,2026090403,6,0.291666789054337,0.14583365321110855,0.14583313584322846,4.836310182957766
qwen,primary,fit:pair-0,validation-b,29,knowledge,2026090401,6,5.312500240529819,0.7083336247293724,4.604166615800446,12.623024143365775
qwen,primary,fit:pair-0,validation-b,29,knowledge,2026090402,6,5.312500240529819,0.22916680553559368,5.083333434994225,12.623024143365775
qwen,primary,fit:pair-0,validation-b,29,knowledge,2026090403,6,5.312500240529819,0.06250019464278012,5.250000045887039,12.623024143365775
qwen,primary,fit:pair-0,validation-b,31,parameter,2026090401,6,0.6250000581991723,0.04166700535643031,0.583333052842742,6.318526320115989
qwen,primary,fit:pair-0,validation-b,31,parameter,2026090402,6,0.6250000581991723,0.27083349770934245,0.3541665604898298,6.318526320115989
qwen,primary,fit:pair-0,validation-b,31,parameter,2026090403,6,0.6250000581991723,0.2500001553222925,0.37499990287687973,6.318526320115989
qwen,primary,fit:pair-0,validation-b,31,knowledge,2026090401,6,5.208333567169272,0.4166669872514224,4.79166657991785,14.7887983151424
qwen,primary,fit:pair-0,validation-b,31,knowledge,2026090402,6,5.208333567169272,0.27083373454297544,4.937499832626297,14.7887983151424
qwen,primary,fit:pair-0,validation-b,31,knowledge,2026090403,6,5.208333567169272,0.27083365470874315,4.937499912460529,14.7887983151424
qwen,primary,fit:pair-0,validation-b,32,parameter,2026090401,6,0.08333360026275234,0.08333352669675757,7.35659947681544e-08,7.62855391797168
qwen,primary,fit:pair-0,validation-b,32,parameter,2026090402,6,0.08333360026275234,0.2083335499422295,-0.12499994967947715,7.62855391797168
qwen,primary,fit:pair-0,validation-b,32,parameter,2026090403,6,0.08333360026275234,0.08333349705814423,1.0320460810953058e-07,7.62855391797168
qwen,primary,fit:pair-0,validation-b,32,knowledge,2026090401,6,3.7083335235232275,0.3750002390430988,3.333333284480129,23.031784188800618
qwen,primary,fit:pair-0,validation-b,32,knowledge,2026090402,6,3.7083335235232275,0.5000001027886659,3.2083334207345615,23.031784188800618
qwen,primary,fit:pair-0,validation-b,32,knowledge,2026090403,6,3.7083335235232275,0.6666667224405197,3.041666801082708,23.031784188800618
qwen,primary,fit:pair-0,validation-b,34,parameter,2026090401,6,-0.06249973338951046,0.10416708496025724,-0.1666668183497677,6.121206022710481
qwen,primary,fit:pair-0,validation-b,34,parameter,2026090402,6,-0.06249973338951046,0.10416707623880939,-0.16666680962831984,6.121206022710481
qwen,primary,fit:pair-0,validation-b,34,parameter,2026090403,6,-0.06249973338951046,0.1458334717838928,-0.20833320517340326,6.121206022710481
qwen,primary,fit:pair-0,validation-b,34,knowledge,2026090401,6,7.145833507942977,1.2500000451072992,5.895833462835678,61.20768691836768
qwen,primary,fit:pair-0,validation-b,34,knowledge,2026090402,6,7.145833507942977,1.1458334538050015,6.000000054137976,61.20768691836768
qwen,primary,fit:pair-0,validation-b,34,knowledge,2026090403,6,7.145833507942977,1.208333611368289,5.937499896574688,61.20768691836768
qwen,primary,fit:pair-0,validation-b,36,parameter,2026090401,6,-0.062499882643654324,0.06250017926140572,-0.12500006190506005,4.501467747794447
qwen,primary,fit:pair-0,validation-b,36,parameter,2026090402,6,-0.062499882643654324,0.08333358918631954,-0.14583347182997386,4.501467747794447
qwen,primary,fit:pair-0,validation-b,36,parameter,2026090403,6,-0.062499882643654324,0.04166676651827098,-0.1041666491619253,4.501467747794447
qwen,primary,fit:pair-0,validation-b,36,knowledge,2026090401,6,3.291666890592751,0.3125002495762601,2.9791666410164908,34.057642943388274
qwen,primary,fit:pair-0,validation-b,36,knowledge,2026090402,6,3.291666890592751,0.29166696579037915,2.999999924802372,34.057642943388274
qwen,primary,fit:pair-0,validation-b,36,knowledge,2026090403,6,3.291666890592751,0.29166660353075713,3.0000002870619937,34.057642943388274
qwen,primary,fit:pair-1,validation-a,24,parameter,2026090401,6,0.02083343133078112,0.041666704038410295,-0.020833272707629174,1.3120868838422928
qwen,primary,fit:pair-1,validation-a,24,parameter,2026090402,6,0.02083343133078112,0.06249992784917898,-0.041666496518397864,1.3120868838422928
qwen,primary,fit:pair-1,validation-a,24,parameter,2026090403,6,0.02083343133078112,0.06249985034689113,-0.04166641901611001,1.3120868838422928
qwen,primary,fit:pair-1,validation-a,24,knowledge,2026090401,6,0.08333305309497518,0.12500011702407696,-0.04166706392910177,4.0466624016180495
qwen,primary,fit:pair-1,validation-a,24,knowledge,2026090402,6,0.08333305309497518,0.10416671548955492,-0.020833662394579733,4.0466624016180495
qwen,primary,fit:pair-1,validation-a,24,knowledge,2026090403,6,0.08333305309497518,0.0833333361200251,-2.8302504991029043e-07,4.0466624016180495
qwen,primary,fit:pair-1,validation-a,27,parameter,2026090401,6,0.3958331307609721,0.06249975297396304,0.33333337778700906,5.019231446106001
qwen,primary,fit:pair-1,validation-a,27,parameter,2026090402,6,0.3958331307609721,0.2499995465744481,0.145833584186524,5.019231446106001
qwen,primary,fit:pair-1,validation-a,27,parameter,2026090403,6,0.3958331307609721,0.12500010730218492,0.2708330234587872,5.019231446106001
qwen,primary,fit:pair-1,validation-a,27,knowledge,2026090401,6,6.041666504786311,0.229166522474164,5.812499982312147,14.499041823686243
qwen,primary,fit:pair-1,validation-a,27,knowledge,2026090402,6,6.041666504786311,0.5208331757651953,5.520833329021116,14.499041823686243
qwen,primary,fit:pair-1,validation-a,27,knowledge,2026090403,6,6.041666504786311,0.3541665819757327,5.687499922810578,14.499041823686243
qwen,primary,fit:pair-1,validation-a,29,parameter,2026090401,6,0.645833381520788,0.249999812834479,0.3958335686863089,6.459677920375434
qwen,primary,fit:pair-1,validation-a,29,parameter,2026090402,6,0.645833381520788,0.08333329592642258,0.5625000855943654,6.459677920375434
qwen,primary,fit:pair-1,validation-a,29,parameter,2026090403,6,0.645833381520788,0.04166672602756686,0.6041666554932211,6.459677920375434
qwen,primary,fit:pair-1,validation-a,29,knowledge,2026090401,6,3.7916665587908938,0.2291667130945522,3.5624998456963417,11.192327842432315
qwen,primary,fit:pair-1,validation-a,29,knowledge,2026090402,6,3.7916665587908938,0.29166657102662913,3.4999999877642645,11.192327842432315
qwen,primary,fit:pair-1,validation-a,29,knowledge,2026090403,6,3.7916665587908938,0.37499999956829316,3.4166665592226004,11.192327842432315
qwen,primary,fit:pair-1,validation-a,31,parameter,2026090401,6,0.979166549823276,0.18749989388622149,0.7916666559370545,9.695738630080209
qwen,primary,fit:pair-1,validation-a,31,parameter,2026090402,6,0.979166549823276,0.2708332556467212,0.7083332941765548,9.695738630080209
qwen,primary,fit:pair-1,validation-a,31,parameter,2026090403,6,0.979166549823276,0.4999997625333587,0.4791667872899173,9.695738630080209
qwen,primary,fit:pair-1,validation-a,31,knowledge,2026090401,6,3.7499996114250584,0.22916678364708787,3.5208328277779706,14.112758522299943
qwen,primary,fit:pair-1,validation-a,31,knowledge,2026090402,6,3.7499996114250584,0.18749981499422574,3.5624997964308327,14.112758522299943
qwen,primary,fit:pair-1,validation-a,31,knowledge,2026090403,6,3.7499996114250584,0.4166666113160318,3.3333330001090267,14.112758522299943
qwen,primary,fit:pair-1,validation-a,32,parameter,2026090401,6,0.06249988053847725,0.39583309475225786,-0.3333332142137806,13.206293121796847
qwen,primary,fit:pair-1,validation-a,32,parameter,2026090402,6,0.06249988053847725,0.3541664676110183,-0.291666587072541,13.206293121796847
qwen,primary,fit:pair-1,validation-a,32,parameter,2026090403,6,0.06249988053847725,0.43749997583654476,-0.3750000952980675,13.206293121796847
qwen,primary,fit:pair-1,validation-a,32,knowledge,2026090401,6,3.7291663952394933,0.5624997161842961,3.166666679055197,22.91932633049665
qwen,primary,fit:pair-1,validation-a,32,knowledge,2026090402,6,3.7291663952394933,0.5416667265987295,3.187499668640764,22.91932633049665
qwen,primary,fit:pair-1,validation-a,32,knowledge,2026090403,6,3.7291663952394933,0.562499672305421,3.1666667229340724,22.91932633049665
qwen,primary,fit:pair-1,validation-a,34,parameter,2026090401,6,-0.1250001575705634,0.2291667283861898,-0.35416688595675316,15.02035444688436
qwen,primary,fit:pair-1,validation-a,34,parameter,2026090402,6,-0.1250001575705634,0.1875000114038509,-0.3125001689744143,15.02035444688436
qwen,primary,fit:pair-1,validation-a,34,parameter,2026090403,6,-0.1250001575705634,0.4374998722111438,-0.5625000297817072,15.02035444688436
qwen,primary,fit:pair-1,validation-a,34,knowledge,2026090401,6,6.604166411399395,0.8541664191094848,5.74999999228991,60.41986968777146
qwen,primary,fit:pair-1,validation-a,34,knowledge,2026090402,6,6.604166411399395,0.770833012148311,5.833333399251083,60.41986968777146
qwen,primary,fit:pair-1,validation-a,34,knowledge,2026090403,6,6.604166411399395,0.8958331999189492,5.708333211480445,60.41986968777146
qwen,primary,fit:pair-1,validation-a,36,parameter,2026090401,6,-0.020833599402976688,0.06249991268972129,-0.08333351209269799,8.229576500415208
qwen,primary,fit:pair-1,validation-a,36,parameter,2026090402,6,-0.020833599402976688,0.0833331455081255,-0.10416674491110219,8.229576500415208
qwen,primary,fit:pair-1,validation-a,36,parameter,2026090403,6,-0.020833599402976688,0.04166650481177688,-0.06250010421475358,8.229576500415208
qwen,primary,fit:pair-1,validation-a,36,knowledge,2026090401,6,3.1041666405750825,0.18750005211889706,2.9166665884561853,33.915706072049595
qwen,primary,fit:pair-1,validation-a,36,knowledge,2026090402,6,3.1041666405750825,0.2499998665880412,2.8541667739870413,33.915706072049595
qwen,primary,fit:pair-1,validation-a,36,knowledge,2026090403,6,3.1041666405750825,0.45833322214214905,2.6458334184329333,33.915706072049595
qwen,primary,fit:pair-1,validation-b,24,parameter,2026090401,6,0.08333339304711747,-0.020833154798310716,0.10416654784542818,1.2992625108201317
qwen,primary,fit:pair-1,validation-b,24,parameter,2026090402,6,0.08333339304711747,0.020833559422802257,0.062499833624315215,1.2992625108201317
qwen,primary,fit:pair-1,validation-b,24,parameter,2026090403,6,0.08333339304711747,0.020833697545943625,0.062499695501173846,1.2992625108201317
qwen,primary,fit:pair-1,validation-b,24,knowledge,2026090401,6,-0.2291664590132617,0.06250032998529302,-0.2916667889985547,2.873545577845004
qwen,primary,fit:pair-1,validation-b,24,knowledge,2026090402,6,-0.2291664590132617,1.9530974289712807e-07,-0.2291666543230046,2.873545577845004
qwen,primary,fit:pair-1,validation-b,24,knowledge,2026090403,6,-0.2291664590132617,0.06250014388206182,-0.29166660289532353,2.873545577845004
qwen,primary,fit:pair-1,validation-b,27,parameter,2026090401,6,0.3541668965626741,0.1250004227173728,0.22916647384530128,3.285391085855887
qwen,primary,fit:pair-1,validation-b,27,parameter,2026090402,6,0.3541668965626741,0.08333364440477453,0.27083325215789955,3.285391085855887
qwen,primary,fit:pair-1,validation-b,27,parameter,2026090403,6,0.3541668965626741,0.10416690578858834,0.24999999077408575,3.285391085855887
qwen,primary,fit:pair-1,validation-b,27,knowledge,2026090401,6,7.2083336012644095,0.354166710733504,6.854166890530905,13.457358466748127
qwen,primary,fit:pair-1,validation-b,27,knowledge,2026090402,6,7.2083336012644095,0.2708335407660343,6.937500060498375,13.457358466748127
qwen,primary,fit:pair-1,validation-b,27,knowledge,2026090403,6,7.2083336012644095,0.750000168961075,6.458333432303334,13.457358466748127
qwen,primary,fit:pair-1,validation-b,29,parameter,2026090401,6,0.3541669032650437,0.10416686426833621,0.2500000389967075,5.765337444905207
qwen,primary,fit:pair-1,validation-b,29,parameter,2026090402,6,0.3541669032650437,0.14583358680586875,0.20833331645917494,5.765337444905207
qwen,primary,fit:pair-1,validation-b,29,parameter,2026090403,6,0.3541669032650437,0.20833352071470776,0.14583338255033593,5.765337444905207
qwen,primary,fit:pair-1,validation-b,29,knowledge,2026090401,6,3.958333546840246,0.3541669880457145,3.6041665587945317,11.332005673095006
qwen,primary,fit:pair-1,validation-b,29,knowledge,2026090402,6,3.958333546840246,0.18750014754550648,3.7708333992947396,11.332005673095006
qwen,primary,fit:pair-1,validation-b,29,knowledge,2026090403,6,3.958333546840246,0.39583339787471533,3.5625001489655306,11.332005673095006
qwen,primary,fit:pair-1,validation-b,31,parameter,2026090401,6,1.0000000795007509,0.27083343335713533,0.7291666461436155,6.660469639298294
qwen,primary,fit:pair-1,validation-b,31,parameter,2026090402,6,1.0000000795007509,0.2708336332082884,0.7291664462924625,6.660469639298294
qwen,primary,fit:pair-1,validation-b,31,parameter,2026090403,6,1.0000000795007509,0.1250001638630541,0.8749999156376967,6.660469639298294
qwen,primary,fit:pair-1,validation-b,31,knowledge,2026090401,6,4.2916668935758935,0.5208335966441761,3.7708332969317175,17.298716314917602
qwen,primary,fit:pair-1,validation-b,31,knowledge,2026090402,6,4.2916668935758935,0.5208335760301755,3.770833317545718,17.298716314917602
qwen,primary,fit:pair-1,validation-b,31,knowledge,2026090403,6,4.2916668935758935,0.8750001394643429,3.4166667541115507,17.298716314917602
qwen,primary,fit:pair-1,validation-b,32,parameter,2026090401,6,-0.14583305948447864,0.08333359874328987,-0.2291666582277685,12.488947807301924
qwen,primary,fit:pair-1,validation-b,32,parameter,2026090402,6,-0.14583305948447864,0.16666691360175415,-0.3124999730862328,12.488947807301924
qwen,primary,fit:pair-1,validation-b,32,parameter,2026090403,6,-0.14583305948447864,0.08333361958890843,-0.22916667907338706,12.488947807301924
qwen,primary,fit:pair-1,validation-b,32,knowledge,2026090401,6,4.083333590869491,0.6041671682651213,3.4791664226043695,20.68802902801799
qwen,primary,fit:pair-1,validation-b,32,knowledge,2026090402,6,4.083333590869491,0.3541668327986069,3.729166758070884,20.68802902801799
qwen,primary,fit:pair-1,validation-b,32,knowledge,2026090403,6,4.083333590869491,0.45833374255137943,3.624999848318111,20.68802902801799
qwen,primary,fit:pair-1,validation-b,34,parameter,2026090401,6,-0.10416650493789348,0.12500022979535666,-0.22916673473325014,16.423136757850987
qwen,primary,fit:pair-1,validation-b,34,parameter,2026090402,6,-0.10416650493789348,0.3333337496042077,-0.4375002545421012,16.423136757850987
qwen,primary,fit:pair-1,validation-b,34,parameter,2026090403,6,-0.10416650493789348,0.4791668891630252,-0.5833333941009187,16.423136757850987
qwen,primary,fit:pair-1,validation-b,34,knowledge,2026090401,6,5.875000203587358,0.9166669593529756,4.958333244234382,52.38632512363545
qwen,primary,fit:pair-1,validation-b,34,knowledge,2026090402,6,5.875000203587358,0.6875002379492798,5.187499965638078,52.38632512363545
qwen,primary,fit:pair-1,validation-b,34,knowledge,2026090403,6,5.875000203587358,0.4583333725737854,5.416666831013572,52.38632512363545
qwen,primary,fit:pair-1,validation-b,36,parameter,2026090401,6,1.0350049706175923e-07,0.06250023669053917,-0.0625001331900421,6.83594996444688
qwen,primary,fit:pair-1,validation-b,36,parameter,2026090402,6,1.0350049706175923e-07,0.08333333061697583,-0.08333322711647877,6.83594996444688
qwen,primary,fit:pair-1,validation-b,36,parameter,2026090403,6,1.0350049706175923e-07,0.020833602617737295,-0.020833499117240233,6.83594996444688
qwen,primary,fit:pair-1,validation-b,36,knowledge,2026090401,6,2.58333337310493,0.45833358216380776,2.1249997909411222,28.698969327231357
qwen,primary,fit:pair-1,validation-b,36,knowledge,2026090402,6,2.58333337310493,0.31250017129423213,2.270833201810698,28.698969327231357
qwen,primary,fit:pair-1,validation-b,36,knowledge,2026090403,6,2.58333337310493,0.22916689615158248,2.3541664769533477,28.698969327231357
qwen,primary,fit:pair-2,validation-a,24,parameter,2026090401,6,0.04166643256515575,0.04166643244388979,1.2126596254935507e-10,1.3006137210690587
qwen,primary,fit:pair-2,validation-a,24,parameter,2026090402,6,0.04166643256515575,0.02083316734812494,0.02083326521703081,1.3006137210690587
qwen,primary,fit:pair-2,validation-a,24,parameter,2026090403,6,0.04166643256515575,0.020833353248841984,0.020833079316313768,1.3006137210690587
qwen,primary,fit:pair-2,validation-a,24,knowledge,2026090401,6,0.04166650373736047,0.06249990765597128,-0.020833403918610806,3.617718000196655
qwen,primary,fit:pair-2,validation-a,24,knowledge,2026090402,6,0.04166650373736047,0.04166662155087882,-1.1781351835077336e-07,3.617718000196655
qwen,primary,fit:pair-2,validation-a,24,knowledge,2026090403,6,0.04166650373736047,0.1458330633249716,-0.10416655958761112,3.617718000196655
qwen,primary,fit:pair-2,validation-a,27,parameter,2026090401,6,-2.2190094265776375e-07,0.06249972355120311,-0.062499945452145766,2.6491905292561237
qwen,primary,fit:pair-2,validation-a,27,parameter,2026090402,6,-2.2190094265776375e-07,0.08333318711447646,-0.08333340901541912,2.6491905292561237
qwen,primary,fit:pair-2,validation-a,27,parameter,2026090403,6,-2.2190094265776375e-07,0.041666626904770965,-0.04166684880571362,2.6491905292561237
qwen,primary,fit:pair-2,validation-a,27,knowledge,2026090401,6,4.208333263379852,0.43749989136267686,3.770833372017175,12.425959434444506
qwen,primary,fit:pair-2,validation-a,27,knowledge,2026090402,6,4.208333263379852,0.3749995193041589,3.8333337440756927,12.425959434444506
qwen,primary,fit:pair-2,validation-a,27,knowledge,2026090403,6,4.208333263379852,0.2916663914705471,3.9166668719093045,12.425959434444506
qwen,primary,fit:pair-2,validation-a,29,parameter,2026090401,6,0.020833178103202954,0.06250002020897227,-0.04166684210576932,2.222859736003774
qwen,primary,fit:pair-2,validation-a,29,parameter,2026090402,6,0.020833178103202954,0.06249964206169049,-0.04166646395848753,2.222859736003774
qwen,primary,fit:pair-2,validation-a,29,parameter,2026090403,6,0.020833178103202954,-5.5112953608234726e-08,0.02083323321615656,2.222859736003774
qwen,primary,fit:pair-2,validation-a,29,knowledge,2026090401,6,5.0208333471018705,0.312499946609023,4.708333400492847,13.388858290877565
qwen,primary,fit:pair-2,validation-a,29,knowledge,2026090402,6,5.0208333471018705,0.1041664652293548,4.916666881872516,13.388858290877565
qwen,primary,fit:pair-2,validation-a,29,knowledge,2026090403,6,5.0208333471018705,0.35416656774638494,4.666666779355485,13.388858290877565
qwen,primary,fit:pair-2,validation-a,31,parameter,2026090401,6,-0.041666816328264154,0.062499616987527894,-0.10416643331579205,2.975523991506775
qwen,primary,fit:pair-2,validation-a,31,parameter,2026090402,6,-0.041666816328264154,0.04166656766271141,-0.08333338399097556,2.975523991506775
qwen,primary,fit:pair-2,validation-a,31,parameter,2026090403,6,-0.041666816328264154,0.08333339943662092,-0.12500021576488507,2.975523991506775
qwen,primary,fit:pair-2,validation-a,31,knowledge,2026090401,6,5.52083310483916,0.14583291717402366,5.375000187665137,17.534743163591017
qwen,primary,fit:pair-2,validation-a,31,knowledge,2026090402,6,5.52083310483916,0.3541663302918702,5.16666677454729,17.534743163591017
qwen,primary,fit:pair-2,validation-a,31,knowledge,2026090403,6,5.52083310483916,0.08333324600122675,5.437499858837933,17.534743163591017
qwen,primary,fit:pair-2,validation-a,32,parameter,2026090401,6,0.10416639924248254,0.041666759026459964,0.06249964021602258,6.808431789084973
qwen,primary,fit:pair-2,validation-a,32,parameter,2026090402,6,0.10416639924248254,0.10416619197106532,2.0727141722409748e-07,6.808431789084973
qwen,primary,fit:pair-2,validation-a,32,parameter,2026090403,6,0.10416639924248254,0.1874994858323286,-0.08333308658984605,6.808431789084973
qwen,primary,fit:pair-2,validation-a,32,knowledge,2026090401,6,6.104166554287076,0.7291666825282542,5.374999871758821,30.1248465060427
qwen,primary,fit:pair-2,validation-a,32,knowledge,2026090402,6,6.104166554287076,0.6458332685797359,5.45833328570734,30.1248465060427
qwen,primary,fit:pair-2,validation-a,32,knowledge,2026090403,6,6.104166554287076,0.4791665118318633,5.625000042455213,30.1248465060427
qwen,primary,fit:pair-2,validation-a,34,parameter,2026090401,6,0.04166657107513553,0.20833337050983877,-0.16666679943470325,9.639734455122001
qwen,primary,fit:pair-2,validation-a,34,parameter,2026090402,6,0.04166657107513553,0.24999997080036943,-0.2083333997252339,9.639734455122001
qwen,primary,fit:pair-2,validation-a,34,parameter,2026090403,6,0.04166657107513553,0.062499871131876716,-0.020833300056741187,9.639734455122001
qwen,primary,fit:pair-2,validation-a,34,knowledge,2026090401,6,7.68749982110118,0.9999999155649372,6.687499905536242,65.59867682467916
qwen,primary,fit:pair-2,validation-a,34,knowledge,2026090402,6,7.68749982110118,1.1874998926966025,6.499999928404577,65.59867682467916
qwen,primary,fit:pair-2,validation-a,34,knowledge,2026090403,6,7.68749982110118,1.14583335017475,6.54166647092643,65.59867682467916
qwen,primary,fit:pair-2,validation-a,36,parameter,2026090401,6,5.524877148369948e-09,0.04166660915264705,-0.0416666036277699,5.36316540240713
qwen,primary,fit:pair-2,validation-a,36,parameter,2026090402,6,5.524877148369948e-09,0.12499992901090688,-0.12499992348602973,5.36316540240713
qwen,primary,fit:pair-2,validation-a,36,parameter,2026090403,6,5.524877148369948e-09,0.08333319628824636,-0.0833331907633692,5.36316540240713
qwen,primary,fit:pair-2,validation-a,36,knowledge,2026090401,6,3.5624999453818114,0.5624998871984038,3.0000000581834074,36.63492857646018
qwen,primary,fit:pair-2,validation-a,36,knowledge,2026090402,6,3.5624999453818114,0.5208331488477901,3.041666796534021,36.63492857646018
qwen,primary,fit:pair-2,validation-a,36,knowledge,2026090403,6,3.5624999453818114,0.2916667840994099,3.2708331612824013,36.63492857646018
qwen,primary,fit:pair-2,validation-b,24,parameter,2026090401,6,-0.08333319712376881,0.06250028124729094,-0.14583347837105975,1.2400216230314938
qwen,primary,fit:pair-2,validation-b,24,parameter,2026090402,6,-0.08333319712376881,0.0625003034704908,-0.14583350059425962,1.2400216230314938
qwen,primary,fit:pair-2,validation-b,24,parameter,2026090403,6,-0.08333319712376881,0.04166687220640597,-0.12500006933017477,1.2400216230314938
qwen,primary,fit:pair-2,validation-b,24,knowledge,2026090401,6,0.10416686374325461,0.06250037904950052,0.041666484693754086,2.0943163473668913
qwen,primary,fit:pair-2,validation-b,24,knowledge,2026090402,6,0.10416686374325461,0.02083359219371535,0.08333327154953926,2.0943163473668913
qwen,primary,fit:pair-2,validation-b,24,knowledge,2026090403,6,0.10416686374325461,0.020833578799890045,0.08333328494336456,2.0943163473668913
qwen,primary,fit:pair-2,validation-b,27,parameter,2026090401,6,-0.020833100267433718,0.04166696154182622,-0.06250006180925993,2.880794813144565
qwen,primary,fit:pair-2,validation-b,27,parameter,2026090402,6,-0.020833100267433718,0.10416663575354808,-0.1249997360209818,2.880794813144565
qwen,primary,fit:pair-2,validation-b,27,parameter,2026090403,6,-0.020833100267433718,0.10416693679993234,-0.12500003706736607,2.880794813144565
qwen,primary,fit:pair-2,validation-b,27,knowledge,2026090401,6,3.4791669696484555,0.25000015357363736,3.229166816074818,10.485680632282461
qwen,primary,fit:pair-2,validation-b,27,knowledge,2026090402,6,3.4791669696484555,0.5416667581290918,2.937500211519364,10.485680632282461
qwen,primary,fit:pair-2,validation-b,27,knowledge,2026090403,6,3.4791669696484555,0.27083361989813665,3.208333349750319,10.485680632282461
qwen,primary,fit:pair-2,validation-b,29,parameter,2026090401,6,-0.12499972547448124,0.08333357841790227,-0.20833330389238353,3.857464845344443
qwen,primary,fit:pair-2,validation-b,29,parameter,2026090402,6,-0.12499972547448124,0.12500018842789964,-0.24999991390238088,3.857464845344443
qwen,primary,fit:pair-2,validation-b,29,parameter,2026090403,6,-0.12499972547448124,0.08333359523506563,-0.20833332070954685,3.857464845344443
qwen,primary,fit:pair-2,validation-b,29,knowledge,2026090401,6,3.6458335183754875,0.2500003237267568,3.3958331946487306,10.13143747507751
qwen,primary,fit:pair-2,validation-b,29,knowledge,2026090402,6,3.6458335183754875,0.35416685287782457,3.291666665497663,10.13143747507751
qwen,primary,fit:pair-2,validation-b,29,knowledge,2026090403,6,3.6458335183754875,0.3125003245671299,3.3333331938083575,10.13143747507751
qwen,primary,fit:pair-2,validation-b,31,parameter,2026090401,6,-0.14583313392237565,0.16666704565553422,-0.3125001795779099,9.558322252795515
qwen,primary,fit:pair-2,validation-b,31,parameter,2026090402,6,-0.14583313392237565,0.37500010439058923,-0.5208332383129649,9.558322252795515
qwen,primary,fit:pair-2,validation-b,31,parameter,2026090403,6,-0.14583313392237565,0.39583356247627915,-0.5416666963986548,9.558322252795515
qwen,primary,fit:pair-2,validation-b,31,knowledge,2026090401,6,5.375000323754648,0.35416674423686345,5.0208335795177845,16.426018766107035
qwen,primary,fit:pair-2,validation-b,31,knowledge,2026090402,6,5.375000323754648,0.5000001785071314,4.875000145247516,16.426018766107035
qwen,primary,fit:pair-2,validation-b,31,knowledge,2026090403,6,5.375000323754648,0.43750019574751303,4.937500128007135,16.426018766107035
qwen,primary,fit:pair-2,validation-b,32,parameter,2026090401,6,-0.02083311892662702,0.1250002341136375,-0.1458333530402645,13.416970094616966
qwen,primary,fit:pair-2,validation-b,32,parameter,2026090402,6,-0.02083311892662702,0.41666704064967536,-0.4375001595763024,13.416970094616966
qwen,primary,fit:pair-2,validation-b,32,parameter,2026090403,6,-0.02083311892662702,0.3958337200820097,-0.4166668390086367,13.416970094616966
qwen,primary,fit:pair-2,validation-b,32,knowledge,2026090401,6,6.479166853076701,0.39583362689518253,6.0833332261815185,26.241664042106347
qwen,primary,fit:pair-2,validation-b,32,knowledge,2026090402,6,6.479166853076701,0.4166668860610419,6.062499967015659,26.241664042106347
qwen,primary,fit:pair-2,validation-b,32,knowledge,2026090403,6,6.479166853076701,0.47916688080658787,5.999999972270113,26.241664042106347
qwen,primary,fit:pair-2,validation-b,34,parameter,2026090401,6,0.0833334737981204,0.3333336606665398,-0.2500001868684194,21.978894284801
qwen,primary,fit:pair-2,validation-b,34,parameter,2026090402,6,0.0833334737981204,0.5208335423897855,-0.4375000685916651,21.978894284801
qwen,primary,fit:pair-2,validation-b,34,parameter,2026090403,6,0.0833334737981204,0.6666666484876865,-0.5833331746895661,21.978894284801
qwen,primary,fit:pair-2,validation-b,34,knowledge,2026090401,6,7.000000166033715,1.1875002504833294,5.812499915550386,58.7296489933797
qwen,primary,fit:pair-2,validation-b,34,knowledge,2026090402,6,7.000000166033715,1.291667053215254,5.708333112818461,58.7296489933797
qwen,primary,fit:pair-2,validation-b,34,knowledge,2026090403,6,7.000000166033715,0.9166666323593139,6.083333533674401,58.7296489933797
qwen,primary,fit:pair-2,validation-b,36,parameter,2026090401,6,0.06250014459510567,0.10416695255965654,-0.04166680796455087,12.26770258730855
qwen,primary,fit:pair-2,validation-b,36,parameter,2026090402,6,0.06250014459510567,0.1458335316941278,-0.08333338709902213,12.26770258730855
qwen,primary,fit:pair-2,validation-b,36,parameter,2026090403,6,0.06250014459510567,0.12500035403960888,-0.06250020944450321,12.26770258730855
qwen,primary,fit:pair-2,validation-b,36,knowledge,2026090401,6,3.1041668630192967,0.4375003474791204,2.666666515540176,32.01052645934508
qwen,primary,fit:pair-2,validation-b,36,knowledge,2026090402,6,3.1041668630192967,0.4375002639608283,2.6666665990584684,32.01052645934508
qwen,primary,fit:pair-2,validation-b,36,knowledge,2026090403,6,3.1041668630192967,0.2916668809605956,2.812499982058701,32.01052645934508
qwen,replication,None,validation-a,24,parameter,2026090401,6,1.7102138372138143e-08,0.08333311448344223,-0.08333309738130386,2.9166646546572026
qwen,replication,None,validation-a,24,parameter,2026090402,6,1.7102138372138143e-08,0.08333309205287757,-0.0833330749507392,2.9166646546572026
qwen,replication,None,validation-a,24,parameter,2026090403,6,1.7102138372138143e-08,0.08333311175374547,-0.0833330946516071,2.9166646546572026
qwen,replication,None,validation-a,24,knowledge,2026090401,6,0.08333336497889832,0.10416638506042848,-0.020833020081530165,1.789314491912487
qwen,replication,None,validation-a,24,knowledge,2026090402,6,0.08333336497889832,0.10416635241563199,-0.020832987436733674,1.789314491912487
qwen,replication,None,validation-a,24,knowledge,2026090403,6,0.08333336497889832,0.08333294084271377,4.24136184548618e-07,1.789314491912487
qwen,replication,None,validation-a,27,parameter,2026090401,6,0.6249998882703949,0.24999995364487404,0.37499993462552084,8.022279347312697
qwen,replication,None,validation-a,27,parameter,2026090402,6,0.6249998882703949,0.1666664322304617,0.45833345603993314,8.022279347312697
qwen,replication,None,validation-a,27,parameter,2026090403,6,0.6249998882703949,0.04166633830027422,0.5833335499701207,8.022279347312697
qwen,replication,None,validation-a,27,knowledge,2026090401,6,0.9583332192075128,0.5416667212751539,0.4166664979323589,8.53771781727614
qwen,replication,None,validation-a,27,knowledge,2026090402,6,0.9583332192075128,0.2708330738314544,0.6875001453760584,8.53771781727614
qwen,replication,None,validation-a,27,knowledge,2026090403,6,0.9583332192075128,0.37499974239472067,0.5833334768127921,8.53771781727614
qwen,replication,None,validation-a,29,parameter,2026090401,6,0.3749996670727948,0.18750014186419625,0.18749952520859856,8.235784409531979
qwen,replication,None,validation-a,29,parameter,2026090402,6,0.3749996670727948,0.27083333416643046,0.10416633290636435,8.235784409531979
qwen,replication,None,validation-a,29,parameter,2026090403,6,0.3749996670727948,0.22916631247790065,0.14583335459489416,8.235784409531979
qwen,replication,None,validation-a,29,knowledge,2026090401,6,4.208333207282219,0.06249974114568128,4.145833466136537,9.854320048899657
qwen,replication,None,validation-a,29,knowledge,2026090402,6,4.208333207282219,0.18749983440405535,4.020833372878164,9.854320048899657
qwen,replication,None,validation-a,29,knowledge,2026090403,6,4.208333207282219,0.08333292820801337,4.1250002790742055,9.854320048899657
qwen,replication,None,validation-a,31,parameter,2026090401,6,0.6041666727675571,0.3958331749745412,0.2083334977930159,10.61780864785406
qwen,replication,None,validation-a,31,parameter,2026090402,6,0.6041666727675571,0.14583283223570712,0.45833384053185,10.61780864785406
qwen,replication,None,validation-a,31,parameter,2026090403,6,0.6041666727675571,0.2916667594690807,0.3124999132984764,10.61780864785406
qwen,replication,None,validation-a,31,knowledge,2026090401,6,4.374999936716146,0.33333317176341853,4.041666764952728,13.095931771844382
qwen,replication,None,validation-a,31,knowledge,2026090402,6,4.374999936716146,0.3958330936002312,3.979166843115915,13.095931771844382
qwen,replication,None,validation-a,31,knowledge,2026090403,6,4.374999936716146,0.2916663392000676,4.083333597516079,13.095931771844382
qwen,replication,None,validation-a,32,parameter,2026090401,6,0.08333307014981983,0.22916609702345644,-0.1458330268736366,11.5975066316461
qwen,replication,None,validation-a,32,parameter,2026090402,6,0.08333307014981983,0.2708333988581823,-0.18750032870836247,11.5975066316461
qwen,replication,None,validation-a,32,parameter,2026090403,6,0.08333307014981983,0.16666657848084773,-0.0833335083310279,11.5975066316461
qwen,replication,None,validation-a,32,knowledge,2026090401,6,5.708333103318485,0.333333420198566,5.374999683119919,27.104580788927624
qwen,replication,None,validation-a,32,knowledge,2026090402,6,5.708333103318485,0.6666666365830073,5.041666466735478,27.104580788927624
qwen,replication,None,validation-a,32,knowledge,2026090403,6,5.708333103318485,0.4791666913345883,5.229166411983897,27.104580788927624
qwen,replication,None,validation-a,34,parameter,2026090401,6,-0.22916702240763698,0.2083332130484147,-0.43750023545605166,14.493781163172754
qwen,replication,None,validation-a,34,parameter,2026090402,6,-0.22916702240763698,0.2291663907065716,-0.4583334131142086,14.493781163172754
qwen,replication,None,validation-a,34,parameter,2026090403,6,-0.22916702240763698,0.2916664648097746,-0.5208334872174116,14.493781163172754
qwen,replication,None,validation-a,34,knowledge,2026090401,6,8.749999876155925,0.9999998630834549,7.75000001307247,67.56751308357134
qwen,replication,None,validation-a,34,knowledge,2026090402,6,8.749999876155925,0.9166666706708687,7.833333205485057,67.56751308357134
qwen,replication,None,validation-a,34,knowledge,2026090403,6,8.749999876155925,1.2916664522635983,7.458333423892327,67.56751308357134
qwen,replication,None,validation-a,36,parameter,2026090401,6,-0.08333357046164262,0.04166653342811818,-0.1250001038897608,8.312139032150101
qwen,replication,None,validation-a,36,parameter,2026090402,6,-0.08333357046164262,0.06249991230773352,-0.14583348276937613,8.312139032150101
qwen,replication,None,validation-a,36,parameter,2026090403,6,-0.08333357046164262,0.08333329590823269,-0.16666686636987532,8.312139032150101
qwen,replication,None,validation-a,36,knowledge,2026090401,6,4.1458331987839,0.3333331733228988,3.8125000254610013,38.0079847869207
qwen,replication,None,validation-a,36,knowledge,2026090402,6,4.1458331987839,0.49999971494010725,3.6458334838437927,38.0079847869207
qwen,replication,None,validation-a,36,knowledge,2026090403,6,4.1458331987839,0.5624999171632226,3.5833332816206775,38.0079847869207
qwen,replication,None,validation-b,24,parameter,2026090401,6,0.08333373585871111,-0.020832963829889195,0.1041666996886003,1.9273159739116255
qwen,replication,None,validation-b,24,parameter,2026090402,6,0.08333373585871111,1.9067738321609795e-07,0.08333354518132789,1.9273159739116255
qwen,replication,None,validation-b,24,parameter,2026090403,6,0.08333373585871111,0.041666906956379535,0.041666828902331574,1.9273159739116255
qwen,replication,None,validation-b,24,knowledge,2026090401,6,-0.1458330585361788,2.8609550402810174e-07,-0.14583334463168285,0.9670251141267961
qwen,replication,None,validation-b,24,knowledge,2026090402,6,-0.1458330585361788,0.06250033587639336,-0.20833339441257218,0.9670251141267961
qwen,replication,None,validation-b,24,knowledge,2026090403,6,-0.1458330585361788,0.08333348299129284,-0.22916654152747165,0.9670251141267961
qwen,replication,None,validation-b,27,parameter,2026090401,6,0.7291668769673075,0.2500003611955132,0.4791665157717943,6.820042524934311
qwen,replication,None,validation-b,27,parameter,2026090402,6,0.7291668769673075,0.2500002498624478,0.47916662710485974,6.820042524934311
qwen,replication,None,validation-b,27,parameter,2026090403,6,0.7291668769673075,0.1458335624774918,0.5833333144898157,6.820042524934311
qwen,replication,None,validation-b,27,knowledge,2026090401,6,1.0416669225475441,0.4166667153585877,0.6250002071889564,5.246451965229869
qwen,replication,None,validation-b,27,knowledge,2026090402,6,1.0416669225475441,0.20833347637987268,0.8333334461676715,5.246451965229869
qwen,replication,None,validation-b,27,knowledge,2026090403,6,1.0416669225475441,0.25000023161192075,0.7916666909356234,5.246451965229869
qwen,replication,None,validation-b,29,parameter,2026090401,6,0.2916670471519562,0.22916679501819695,0.06250025213375923,8.46259567855738
qwen,replication,None,validation-b,29,parameter,2026090402,6,0.2916670471519562,0.12500019502779955,0.16666685212415663,8.46259567855738
qwen,replication,None,validation-b,29,parameter,2026090403,6,0.2916670471519562,0.14583351774854236,0.14583352940341382,8.46259567855738
qwen,replication,None,validation-b,29,knowledge,2026090401,6,3.625000204671475,0.16666683281679676,3.4583333718546783,7.783599416451188
qwen,replication,None,validation-b,29,knowledge,2026090402,6,3.625000204671475,0.2708337173971813,3.3541664872742936,7.783599416451188
qwen,replication,None,validation-b,29,knowledge,2026090403,6,3.625000204671475,0.14583365543755158,3.4791665492339234,7.783599416451188
qwen,replication,None,validation-b,31,parameter,2026090401,6,0.8125003392330351,0.3125002215407828,0.5000001176922524,11.74850222870524
qwen,replication,None,validation-b,31,parameter,2026090402,6,0.8125003392330351,0.20833339240925852,0.6041669468237766,11.74850222870524
qwen,replication,None,validation-b,31,parameter,2026090403,6,0.8125003392330351,0.020833517108258093,0.791666822124777,11.74850222870524
qwen,replication,None,validation-b,31,knowledge,2026090401,6,4.3958336296382186,0.0625002759322039,4.333333353706014,11.874281947605438
qwen,replication,None,validation-b,31,knowledge,2026090402,6,4.3958336296382186,0.4375003918685252,3.9583332377696934,11.874281947605438
qwen,replication,None,validation-b,31,knowledge,2026090403,6,4.3958336296382186,0.22916689215708175,4.166666737481137,11.874281947605438
qwen,replication,None,validation-b,32,parameter,2026090401,6,-0.10416646578717821,0.2916670475290933,-0.3958335133162715,12.866631388616277
qwen,replication,None,validation-b,32,parameter,2026090402,6,-0.10416646578717821,0.20833354571611076,-0.312500011503289,12.866631388616277
qwen,replication,None,validation-b,32,parameter,2026090403,6,-0.10416646578717821,0.4791669137509113,-0.5833333795380895,12.866631388616277
qwen,replication,None,validation-b,32,knowledge,2026090401,6,5.645833632616511,0.5416668791694974,5.104166753447013,23.922602074662056
qwen,replication,None,validation-b,32,knowledge,2026090402,6,5.645833632616511,0.4375001938108956,5.2083334388056155,23.922602074662056
qwen,replication,None,validation-b,32,knowledge,2026090403,6,5.645833632616511,0.5416668713914987,5.104166761225012,23.922602074662056
qwen,replication,None,validation-b,34,parameter,2026090401,6,-0.10416634215168112,0.16666696953204033,-0.27083331168372143,20.253631249642496
qwen,replication,None,validation-b,34,parameter,2026090402,6,-0.10416634215168112,0.29166672993596876,-0.3958330720876499,20.253631249642496
qwen,replication,None,validation-b,34,parameter,2026090403,6,-0.10416634215168112,0.1875002514601268,-0.2916665936118079,20.253631249642496
qwen,replication,None,validation-b,34,knowledge,2026090401,6,8.020833476666061,0.8541669145342894,7.166666562131772,61.252484177276976
qwen,replication,None,validation-b,34,knowledge,2026090402,6,8.020833476666061,1.125000174240995,6.895833302425066,61.252484177276976
qwen,replication,None,validation-b,34,knowledge,2026090403,6,8.020833476666061,1.6041669232084435,6.416666553457618,61.252484177276976
qwen,replication,None,validation-b,36,parameter,2026090401,6,-0.020833144034744084,0.08333344797817215,-0.10416659201291623,11.192156628347668
qwen,replication,None,validation-b,36,parameter,2026090402,6,-0.020833144034744084,0.08333362083309719,-0.10416676486784127,11.192156628347668
qwen,replication,None,validation-b,36,parameter,2026090403,6,-0.020833144034744084,0.06250026327931361,-0.0833334073140577,11.192156628347668
qwen,replication,None,validation-b,36,knowledge,2026090401,6,3.666666976754641,0.31250028710928746,3.3541666896453535,33.61639476951863
qwen,replication,None,validation-b,36,knowledge,2026090402,6,3.666666976754641,0.3333336387355909,3.33333333801905,33.61639476951863
qwen,replication,None,validation-b,36,knowledge,2026090403,6,3.666666976754641,0.35416678516412503,3.312500191590516,33.61639476951863
qwen,replication,fit:pair-0,validation-a,24,parameter,2026090401,6,-0.020833499913957592,0.06249986534749041,-0.08333336526144801,1.2925151091312106
qwen,replication,fit:pair-0,validation-a,24,parameter,2026090402,6,-0.020833499913957592,0.08333331920827429,-0.10416681912223189,1.2925151091312106
qwen,replication,fit:pair-0,validation-a,24,parameter,2026090403,6,-0.020833499913957592,0.12499996084079612,-0.1458334607547537,1.2925151091312106
qwen,replication,fit:pair-0,validation-a,24,knowledge,2026090401,6,0.22916636353572054,0.12499970304876722,0.10416666048695332,4.314237858974735
qwen,replication,fit:pair-0,validation-a,24,knowledge,2026090402,6,0.22916636353572054,0.08333315391428187,0.14583320962143867,4.314237858974735
qwen,replication,fit:pair-0,validation-a,24,knowledge,2026090403,6,0.22916636353572054,0.12499964681046549,0.10416671672525504,4.314237858974735
qwen,replication,fit:pair-0,validation-a,27,parameter,2026090401,6,0.04166622800645806,0.1666665609664051,-0.12500033295994703,3.2265942760292714
qwen,replication,fit:pair-0,validation-a,27,parameter,2026090402,6,0.04166622800645806,0.12499973186641,-0.08333350385995195,3.2265942760292714
qwen,replication,fit:pair-0,validation-a,27,parameter,2026090403,6,0.04166622800645806,0.14583339391295644,-0.10416716590649838,3.2265942760292714
qwen,replication,fit:pair-0,validation-a,27,knowledge,2026090401,6,8.416666463272122,0.47916663865422987,7.937499824617892,16.069681715905556
qwen,replication,fit:pair-0,validation-a,27,knowledge,2026090402,6,8.416666463272122,0.49999990012778045,7.916666563144342,16.069681715905556
qwen,replication,fit:pair-0,validation-a,27,knowledge,2026090403,6,8.416666463272122,0.4583329663958769,7.958333496876246,16.069681715905556
qwen,replication,fit:pair-0,validation-a,29,parameter,2026090401,6,0.37499987949801533,0.1458333575622722,0.22916652193574313,6.826469728590079
qwen,replication,fit:pair-0,validation-a,29,parameter,2026090402,6,0.37499987949801533,0.16666663125458095,0.20833324824343438,6.826469728590079
qwen,replication,fit:pair-0,validation-a,29,parameter,2026090403,6,0.37499987949801533,0.1874998353414412,0.18750004415657412,6.826469728590079
qwen,replication,fit:pair-0,validation-a,29,knowledge,2026090401,6,4.916666530244886,0.1874997270788299,4.7291668031660565,13.152354693224702
qwen,replication,fit:pair-0,validation-a,29,knowledge,2026090402,6,4.916666530244886,0.27083334302005824,4.645833187224828,13.152354693224702
qwen,replication,fit:pair-0,validation-a,29,knowledge,2026090403,6,4.916666530244886,0.5416666810306197,4.374999849214267,13.152354693224702
qwen,replication,fit:pair-0,validation-a,31,parameter,2026090401,6,0.6249996789774741,0.3749997044627283,0.24999997451474582,8.866888972020494
qwen,replication,fit:pair-0,validation-a,31,parameter,2026090402,6,0.6249996789774741,0.04166645075626244,0.5833332282212117,8.866888972020494
qwen,replication,fit:pair-0,validation-a,31,parameter,2026090403,6,0.6249996789774741,0.12499977021070663,0.4999999087667675,8.866888972020494
qwen,replication,fit:pair-0,validation-a,31,knowledge,2026090401,6,4.687499746629328,0.16666666454208703,4.520833082087241,15.95323335329324
qwen,replication,fit:pair-0,validation-a,31,knowledge,2026090402,6,4.687499746629328,0.2499998527612964,4.437499893868032,15.95323335329324
qwen,replication,fit:pair-0,validation-a,31,knowledge,2026090403,6,4.687499746629328,0.37499987013628316,4.312499876493045,15.95323335329324
qwen,replication,fit:pair-0,validation-a,32,parameter,2026090401,6,0.14583330048723533,0.20833332532735463,-0.0625000248401193,9.993741940697472
qwen,replication,fit:pair-0,validation-a,32,parameter,2026090402,6,0.14583330048723533,0.08333344012741388,0.062499860359821455,9.993741940697472
qwen,replication,fit:pair-0,validation-a,32,parameter,2026090403,6,0.14583330048723533,0.22916656024365997,-0.08333325975642464,9.993741940697472
qwen,replication,fit:pair-0,validation-a,32,knowledge,2026090401,6,3.8333331855562087,0.6666663864428605,3.166666799113348,24.908712505878214
qwen,replication,fit:pair-0,validation-a,32,knowledge,2026090402,6,3.8333331855562087,0.45833325929076335,3.3749999262654455,24.908712505878214
qwen,replication,fit:pair-0,validation-a,32,knowledge,2026090403,6,3.8333331855562087,1.0624998627948419,2.7708333227613666,24.908712505878214
qwen,replication,fit:pair-0,validation-a,34,parameter,2026090401,6,0.04166665218629836,0.1249998136117938,-0.08333316142549543,8.787324759064814
qwen,replication,fit:pair-0,validation-a,34,parameter,2026090402,6,0.04166665218629836,0.08333333697373746,-0.0416666847874391,8.787324759064814
qwen,replication,fit:pair-0,validation-a,34,parameter,2026090403,6,0.04166665218629836,0.06249978070263751,-0.02083312851633915,8.787324759064814
qwen,replication,fit:pair-0,validation-a,34,knowledge,2026090401,6,6.9791664865066805,1.3541664523399959,5.625000034166685,63.6307686674989
qwen,replication,fit:pair-0,validation-a,34,knowledge,2026090402,6,6.9791664865066805,1.2083332671124178,5.770833219394262,63.6307686674989
qwen,replication,fit:pair-0,validation-a,34,knowledge,2026090403,6,6.9791664865066805,1.0833332004549447,5.895833286051736,63.6307686674989
qwen,replication,fit:pair-0,validation-a,36,parameter,2026090401,6,-0.08333337712004625,0.062499885597693115,-0.14583326271773936,5.143258880332155
qwen,replication,fit:pair-0,validation-a,36,parameter,2026090402,6,-0.08333337712004625,-6.818299880251288e-08,-0.08333330893704745,5.143258880332155
qwen,replication,fit:pair-0,validation-a,36,parameter,2026090403,6,-0.08333337712004625,0.020833291341356624,-0.10416666846140288,5.143258880332155
qwen,replication,fit:pair-0,validation-a,36,knowledge,2026090401,6,3.354166454523996,0.3749997702325345,2.9791666842914615,35.630883974054136
qwen,replication,fit:pair-0,validation-a,36,knowledge,2026090402,6,3.354166454523996,0.24999980507588285,3.1041666494481133,35.630883974054136
qwen,replication,fit:pair-0,validation-a,36,knowledge,2026090403,6,3.354166454523996,0.6041666027182752,2.749999851805721,35.630883974054136
qwen,replication,fit:pair-0,validation-b,24,parameter,2026090401,6,-0.10416634709569432,-0.02083306046430759,-0.08333328663138673,1.0094829698446597
qwen,replication,fit:pair-0,validation-b,24,parameter,2026090402,6,-0.10416634709569432,0.02083364343585951,-0.12499999053155383,1.0094829698446597
qwen,replication,fit:pair-0,validation-b,24,parameter,2026090403,6,-0.10416634709569432,-0.020833225913520437,-0.08333312118217388,1.0094829698446597
qwen,replication,fit:pair-0,validation-b,24,knowledge,2026090401,6,2.619647906006624e-07,0.0833334553426539,-0.08333319337786331,2.8112477826636404
qwen,replication,fit:pair-0,validation-b,24,knowledge,2026090402,6,2.619647906006624e-07,0.14583358260885385,-0.14583332064406324,2.8112477826636404
qwen,replication,fit:pair-0,validation-b,24,knowledge,2026090403,6,2.619647906006624e-07,6.479725319271286e-08,1.9716753740794957e-07,2.8112477826636404
qwen,replication,fit:pair-0,validation-b,27,parameter,2026090401,6,-0.12499976724454125,0.020833656019628204,-0.14583342326416945,2.6687549088219367
qwen,replication,fit:pair-0,validation-b,27,parameter,2026090402,6,-0.12499976724454125,0.12500004506728146,-0.24999981231182272,2.6687549088219367
qwen,replication,fit:pair-0,validation-b,27,parameter,2026090403,6,-0.12499976724454125,3.688510332722217e-07,-0.12500013609557453,2.6687549088219367
qwen,replication,fit:pair-0,validation-b,27,knowledge,2026090401,6,8.708333491361069,0.3125003496861609,8.395833141674908,13.824184207920746
qwen,replication,fit:pair-0,validation-b,27,knowledge,2026090402,6,8.708333491361069,0.43750033720546827,8.2708331541556,13.824184207920746
qwen,replication,fit:pair-0,validation-b,27,knowledge,2026090403,6,8.708333491361069,0.3541668100673026,8.354166681293766,13.824184207920746
qwen,replication,fit:pair-0,validation-b,29,parameter,2026090401,6,0.291666789054337,0.25000010224418173,0.041666686810155285,4.836310182957766
qwen,replication,fit:pair-0,validation-b,29,parameter,2026090402,6,0.291666789054337,0.16666689677125154,0.12499989228308547,4.836310182957766
qwen,replication,fit:pair-0,validation-b,29,parameter,2026090403,6,0.291666789054337,0.14583365321110855,0.14583313584322846,4.836310182957766
qwen,replication,fit:pair-0,validation-b,29,knowledge,2026090401,6,5.312500240529819,0.7083336247293724,4.604166615800446,12.623024143365775
qwen,replication,fit:pair-0,validation-b,29,knowledge,2026090402,6,5.312500240529819,0.22916680553559368,5.083333434994225,12.623024143365775
qwen,replication,fit:pair-0,validation-b,29,knowledge,2026090403,6,5.312500240529819,0.06250019464278012,5.250000045887039,12.623024143365775
qwen,replication,fit:pair-0,validation-b,31,parameter,2026090401,6,0.6250000581991723,0.04166700535643031,0.583333052842742,6.318526320115989
qwen,replication,fit:pair-0,validation-b,31,parameter,2026090402,6,0.6250000581991723,0.27083349770934245,0.3541665604898298,6.318526320115989
qwen,replication,fit:pair-0,validation-b,31,parameter,2026090403,6,0.6250000581991723,0.2500001553222925,0.37499990287687973,6.318526320115989
qwen,replication,fit:pair-0,validation-b,31,knowledge,2026090401,6,5.208333567169272,0.4166669872514224,4.79166657991785,14.7887983151424
qwen,replication,fit:pair-0,validation-b,31,knowledge,2026090402,6,5.208333567169272,0.27083373454297544,4.937499832626297,14.7887983151424
qwen,replication,fit:pair-0,validation-b,31,knowledge,2026090403,6,5.208333567169272,0.27083365470874315,4.937499912460529,14.7887983151424
qwen,replication,fit:pair-0,validation-b,32,parameter,2026090401,6,0.08333360026275234,0.08333352669675757,7.35659947681544e-08,7.62855391797168
qwen,replication,fit:pair-0,validation-b,32,parameter,2026090402,6,0.08333360026275234,0.2083335499422295,-0.12499994967947715,7.62855391797168
qwen,replication,fit:pair-0,validation-b,32,parameter,2026090403,6,0.08333360026275234,0.08333349705814423,1.0320460810953058e-07,7.62855391797168
qwen,replication,fit:pair-0,validation-b,32,knowledge,2026090401,6,3.7083335235232275,0.3750002390430988,3.333333284480129,23.031784188800618
qwen,replication,fit:pair-0,validation-b,32,knowledge,2026090402,6,3.7083335235232275,0.5000001027886659,3.2083334207345615,23.031784188800618
qwen,replication,fit:pair-0,validation-b,32,knowledge,2026090403,6,3.7083335235232275,0.6666667224405197,3.041666801082708,23.031784188800618
qwen,replication,fit:pair-0,validation-b,34,parameter,2026090401,6,-0.06249973338951046,0.10416708496025724,-0.1666668183497677,6.121206022710481
qwen,replication,fit:pair-0,validation-b,34,parameter,2026090402,6,-0.06249973338951046,0.10416707623880939,-0.16666680962831984,6.121206022710481
qwen,replication,fit:pair-0,validation-b,34,parameter,2026090403,6,-0.06249973338951046,0.1458334717838928,-0.20833320517340326,6.121206022710481
qwen,replication,fit:pair-0,validation-b,34,knowledge,2026090401,6,7.145833507942977,1.2500000451072992,5.895833462835678,61.20768691836768
qwen,replication,fit:pair-0,validation-b,34,knowledge,2026090402,6,7.145833507942977,1.1458334538050015,6.000000054137976,61.20768691836768
qwen,replication,fit:pair-0,validation-b,34,knowledge,2026090403,6,7.145833507942977,1.208333611368289,5.937499896574688,61.20768691836768
qwen,replication,fit:pair-0,validation-b,36,parameter,2026090401,6,-0.062499882643654324,0.06250017926140572,-0.12500006190506005,4.501467747794447
qwen,replication,fit:pair-0,validation-b,36,parameter,2026090402,6,-0.062499882643654324,0.08333358918631954,-0.14583347182997386,4.501467747794447
qwen,replication,fit:pair-0,validation-b,36,parameter,2026090403,6,-0.062499882643654324,0.04166676651827098,-0.1041666491619253,4.501467747794447
qwen,replication,fit:pair-0,validation-b,36,knowledge,2026090401,6,3.291666890592751,0.3125002495762601,2.9791666410164908,34.057642943388274
qwen,replication,fit:pair-0,validation-b,36,knowledge,2026090402,6,3.291666890592751,0.29166696579037915,2.999999924802372,34.057642943388274
qwen,replication,fit:pair-0,validation-b,36,knowledge,2026090403,6,3.291666890592751,0.29166660353075713,3.0000002870619937,34.057642943388274
qwen,replication,fit:pair-1,validation-a,24,parameter,2026090401,6,0.02083343133078112,0.041666704038410295,-0.020833272707629174,1.3120868838422928
qwen,replication,fit:pair-1,validation-a,24,parameter,2026090402,6,0.02083343133078112,0.06249992784917898,-0.041666496518397864,1.3120868838422928
qwen,replication,fit:pair-1,validation-a,24,parameter,2026090403,6,0.02083343133078112,0.06249985034689113,-0.04166641901611001,1.3120868838422928
qwen,replication,fit:pair-1,validation-a,24,knowledge,2026090401,6,0.08333305309497518,0.12500011702407696,-0.04166706392910177,4.0466624016180495
qwen,replication,fit:pair-1,validation-a,24,knowledge,2026090402,6,0.08333305309497518,0.10416671548955492,-0.020833662394579733,4.0466624016180495
qwen,replication,fit:pair-1,validation-a,24,knowledge,2026090403,6,0.08333305309497518,0.0833333361200251,-2.8302504991029043e-07,4.0466624016180495
qwen,replication,fit:pair-1,validation-a,27,parameter,2026090401,6,0.3958331307609721,0.06249975297396304,0.33333337778700906,5.019231446106001
qwen,replication,fit:pair-1,validation-a,27,parameter,2026090402,6,0.3958331307609721,0.2499995465744481,0.145833584186524,5.019231446106001
qwen,replication,fit:pair-1,validation-a,27,parameter,2026090403,6,0.3958331307609721,0.12500010730218492,0.2708330234587872,5.019231446106001
qwen,replication,fit:pair-1,validation-a,27,knowledge,2026090401,6,6.041666504786311,0.229166522474164,5.812499982312147,14.499041823686243
qwen,replication,fit:pair-1,validation-a,27,knowledge,2026090402,6,6.041666504786311,0.5208331757651953,5.520833329021116,14.499041823686243
qwen,replication,fit:pair-1,validation-a,27,knowledge,2026090403,6,6.041666504786311,0.3541665819757327,5.687499922810578,14.499041823686243
qwen,replication,fit:pair-1,validation-a,29,parameter,2026090401,6,0.645833381520788,0.249999812834479,0.3958335686863089,6.459677920375434
qwen,replication,fit:pair-1,validation-a,29,parameter,2026090402,6,0.645833381520788,0.08333329592642258,0.5625000855943654,6.459677920375434
qwen,replication,fit:pair-1,validation-a,29,parameter,2026090403,6,0.645833381520788,0.04166672602756686,0.6041666554932211,6.459677920375434
qwen,replication,fit:pair-1,validation-a,29,knowledge,2026090401,6,3.7916665587908938,0.2291667130945522,3.5624998456963417,11.192327842432315
qwen,replication,fit:pair-1,validation-a,29,knowledge,2026090402,6,3.7916665587908938,0.29166657102662913,3.4999999877642645,11.192327842432315
qwen,replication,fit:pair-1,validation-a,29,knowledge,2026090403,6,3.7916665587908938,0.37499999956829316,3.4166665592226004,11.192327842432315
qwen,replication,fit:pair-1,validation-a,31,parameter,2026090401,6,0.979166549823276,0.18749989388622149,0.7916666559370545,9.695738630080209
qwen,replication,fit:pair-1,validation-a,31,parameter,2026090402,6,0.979166549823276,0.2708332556467212,0.7083332941765548,9.695738630080209
qwen,replication,fit:pair-1,validation-a,31,parameter,2026090403,6,0.979166549823276,0.4999997625333587,0.4791667872899173,9.695738630080209
qwen,replication,fit:pair-1,validation-a,31,knowledge,2026090401,6,3.7499996114250584,0.22916678364708787,3.5208328277779706,14.112758522299943
qwen,replication,fit:pair-1,validation-a,31,knowledge,2026090402,6,3.7499996114250584,0.18749981499422574,3.5624997964308327,14.112758522299943
qwen,replication,fit:pair-1,validation-a,31,knowledge,2026090403,6,3.7499996114250584,0.4166666113160318,3.3333330001090267,14.112758522299943
qwen,replication,fit:pair-1,validation-a,32,parameter,2026090401,6,0.06249988053847725,0.39583309475225786,-0.3333332142137806,13.206293121796847
qwen,replication,fit:pair-1,validation-a,32,parameter,2026090402,6,0.06249988053847725,0.3541664676110183,-0.291666587072541,13.206293121796847
qwen,replication,fit:pair-1,validation-a,32,parameter,2026090403,6,0.06249988053847725,0.43749997583654476,-0.3750000952980675,13.206293121796847
qwen,replication,fit:pair-1,validation-a,32,knowledge,2026090401,6,3.7291663952394933,0.5624997161842961,3.166666679055197,22.91932633049665
qwen,replication,fit:pair-1,validation-a,32,knowledge,2026090402,6,3.7291663952394933,0.5416667265987295,3.187499668640764,22.91932633049665
qwen,replication,fit:pair-1,validation-a,32,knowledge,2026090403,6,3.7291663952394933,0.562499672305421,3.1666667229340724,22.91932633049665
qwen,replication,fit:pair-1,validation-a,34,parameter,2026090401,6,-0.1250001575705634,0.2291667283861898,-0.35416688595675316,15.02035444688436
qwen,replication,fit:pair-1,validation-a,34,parameter,2026090402,6,-0.1250001575705634,0.1875000114038509,-0.3125001689744143,15.02035444688436
qwen,replication,fit:pair-1,validation-a,34,parameter,2026090403,6,-0.1250001575705634,0.4374998722111438,-0.5625000297817072,15.02035444688436
qwen,replication,fit:pair-1,validation-a,34,knowledge,2026090401,6,6.604166411399395,0.8541664191094848,5.74999999228991,60.41986968777146
qwen,replication,fit:pair-1,validation-a,34,knowledge,2026090402,6,6.604166411399395,0.770833012148311,5.833333399251083,60.41986968777146
qwen,replication,fit:pair-1,validation-a,34,knowledge,2026090403,6,6.604166411399395,0.8958331999189492,5.708333211480445,60.41986968777146
qwen,replication,fit:pair-1,validation-a,36,parameter,2026090401,6,-0.020833599402976688,0.06249991268972129,-0.08333351209269799,8.229576500415208
qwen,replication,fit:pair-1,validation-a,36,parameter,2026090402,6,-0.020833599402976688,0.0833331455081255,-0.10416674491110219,8.229576500415208
qwen,replication,fit:pair-1,validation-a,36,parameter,2026090403,6,-0.020833599402976688,0.04166650481177688,-0.06250010421475358,8.229576500415208
qwen,replication,fit:pair-1,validation-a,36,knowledge,2026090401,6,3.1041666405750825,0.18750005211889706,2.9166665884561853,33.915706072049595
qwen,replication,fit:pair-1,validation-a,36,knowledge,2026090402,6,3.1041666405750825,0.2499998665880412,2.8541667739870413,33.915706072049595
qwen,replication,fit:pair-1,validation-a,36,knowledge,2026090403,6,3.1041666405750825,0.45833322214214905,2.6458334184329333,33.915706072049595
qwen,replication,fit:pair-1,validation-b,24,parameter,2026090401,6,0.08333339304711747,-0.020833154798310716,0.10416654784542818,1.2992625108201317
qwen,replication,fit:pair-1,validation-b,24,parameter,2026090402,6,0.08333339304711747,0.020833559422802257,0.062499833624315215,1.2992625108201317
qwen,replication,fit:pair-1,validation-b,24,parameter,2026090403,6,0.08333339304711747,0.020833697545943625,0.062499695501173846,1.2992625108201317
qwen,replication,fit:pair-1,validation-b,24,knowledge,2026090401,6,-0.2291664590132617,0.06250032998529302,-0.2916667889985547,2.873545577845004
qwen,replication,fit:pair-1,validation-b,24,knowledge,2026090402,6,-0.2291664590132617,1.9530974289712807e-07,-0.2291666543230046,2.873545577845004
qwen,replication,fit:pair-1,validation-b,24,knowledge,2026090403,6,-0.2291664590132617,0.06250014388206182,-0.29166660289532353,2.873545577845004
qwen,replication,fit:pair-1,validation-b,27,parameter,2026090401,6,0.3541668965626741,0.1250004227173728,0.22916647384530128,3.285391085855887
qwen,replication,fit:pair-1,validation-b,27,parameter,2026090402,6,0.3541668965626741,0.08333364440477453,0.27083325215789955,3.285391085855887
qwen,replication,fit:pair-1,validation-b,27,parameter,2026090403,6,0.3541668965626741,0.10416690578858834,0.24999999077408575,3.285391085855887
qwen,replication,fit:pair-1,validation-b,27,knowledge,2026090401,6,7.2083336012644095,0.354166710733504,6.854166890530905,13.457358466748127
qwen,replication,fit:pair-1,validation-b,27,knowledge,2026090402,6,7.2083336012644095,0.2708335407660343,6.937500060498375,13.457358466748127
qwen,replication,fit:pair-1,validation-b,27,knowledge,2026090403,6,7.2083336012644095,0.750000168961075,6.458333432303334,13.457358466748127
qwen,replication,fit:pair-1,validation-b,29,parameter,2026090401,6,0.3541669032650437,0.10416686426833621,0.2500000389967075,5.765337444905207
qwen,replication,fit:pair-1,validation-b,29,parameter,2026090402,6,0.3541669032650437,0.14583358680586875,0.20833331645917494,5.765337444905207
qwen,replication,fit:pair-1,validation-b,29,parameter,2026090403,6,0.3541669032650437,0.20833352071470776,0.14583338255033593,5.765337444905207
qwen,replication,fit:pair-1,validation-b,29,knowledge,2026090401,6,3.958333546840246,0.3541669880457145,3.6041665587945317,11.332005673095006
qwen,replication,fit:pair-1,validation-b,29,knowledge,2026090402,6,3.958333546840246,0.18750014754550648,3.7708333992947396,11.332005673095006
qwen,replication,fit:pair-1,validation-b,29,knowledge,2026090403,6,3.958333546840246,0.39583339787471533,3.5625001489655306,11.332005673095006
qwen,replication,fit:pair-1,validation-b,31,parameter,2026090401,6,1.0000000795007509,0.27083343335713533,0.7291666461436155,6.660469639298294
qwen,replication,fit:pair-1,validation-b,31,parameter,2026090402,6,1.0000000795007509,0.2708336332082884,0.7291664462924625,6.660469639298294
qwen,replication,fit:pair-1,validation-b,31,parameter,2026090403,6,1.0000000795007509,0.1250001638630541,0.8749999156376967,6.660469639298294
qwen,replication,fit:pair-1,validation-b,31,knowledge,2026090401,6,4.2916668935758935,0.5208335966441761,3.7708332969317175,17.298716314917602
qwen,replication,fit:pair-1,validation-b,31,knowledge,2026090402,6,4.2916668935758935,0.5208335760301755,3.770833317545718,17.298716314917602
qwen,replication,fit:pair-1,validation-b,31,knowledge,2026090403,6,4.2916668935758935,0.8750001394643429,3.4166667541115507,17.298716314917602
qwen,replication,fit:pair-1,validation-b,32,parameter,2026090401,6,-0.14583305948447864,0.08333359874328987,-0.2291666582277685,12.488947807301924
qwen,replication,fit:pair-1,validation-b,32,parameter,2026090402,6,-0.14583305948447864,0.16666691360175415,-0.3124999730862328,12.488947807301924
qwen,replication,fit:pair-1,validation-b,32,parameter,2026090403,6,-0.14583305948447864,0.08333361958890843,-0.22916667907338706,12.488947807301924
qwen,replication,fit:pair-1,validation-b,32,knowledge,2026090401,6,4.083333590869491,0.6041671682651213,3.4791664226043695,20.68802902801799
qwen,replication,fit:pair-1,validation-b,32,knowledge,2026090402,6,4.083333590869491,0.3541668327986069,3.729166758070884,20.68802902801799
qwen,replication,fit:pair-1,validation-b,32,knowledge,2026090403,6,4.083333590869491,0.45833374255137943,3.624999848318111,20.68802902801799
qwen,replication,fit:pair-1,validation-b,34,parameter,2026090401,6,-0.10416650493789348,0.12500022979535666,-0.22916673473325014,16.423136757850987
qwen,replication,fit:pair-1,validation-b,34,parameter,2026090402,6,-0.10416650493789348,0.3333337496042077,-0.4375002545421012,16.423136757850987
qwen,replication,fit:pair-1,validation-b,34,parameter,2026090403,6,-0.10416650493789348,0.4791668891630252,-0.5833333941009187,16.423136757850987
qwen,replication,fit:pair-1,validation-b,34,knowledge,2026090401,6,5.875000203587358,0.9166669593529756,4.958333244234382,52.38632512363545
qwen,replication,fit:pair-1,validation-b,34,knowledge,2026090402,6,5.875000203587358,0.6875002379492798,5.187499965638078,52.38632512363545
qwen,replication,fit:pair-1,validation-b,34,knowledge,2026090403,6,5.875000203587358,0.4583333725737854,5.416666831013572,52.38632512363545
qwen,replication,fit:pair-1,validation-b,36,parameter,2026090401,6,1.0350049706175923e-07,0.06250023669053917,-0.0625001331900421,6.83594996444688
qwen,replication,fit:pair-1,validation-b,36,parameter,2026090402,6,1.0350049706175923e-07,0.08333333061697583,-0.08333322711647877,6.83594996444688
qwen,replication,fit:pair-1,validation-b,36,parameter,2026090403,6,1.0350049706175923e-07,0.020833602617737295,-0.020833499117240233,6.83594996444688
qwen,replication,fit:pair-1,validation-b,36,knowledge,2026090401,6,2.58333337310493,0.45833358216380776,2.1249997909411222,28.698969327231357
qwen,replication,fit:pair-1,validation-b,36,knowledge,2026090402,6,2.58333337310493,0.31250017129423213,2.270833201810698,28.698969327231357
qwen,replication,fit:pair-1,validation-b,36,knowledge,2026090403,6,2.58333337310493,0.22916689615158248,2.3541664769533477,28.698969327231357
qwen,replication,fit:pair-2,validation-a,24,parameter,2026090401,6,0.04166643256515575,0.04166643244388979,1.2126596254935507e-10,1.3006137210690587
qwen,replication,fit:pair-2,validation-a,24,parameter,2026090402,6,0.04166643256515575,0.02083316734812494,0.02083326521703081,1.3006137210690587
qwen,replication,fit:pair-2,validation-a,24,parameter,2026090403,6,0.04166643256515575,0.020833353248841984,0.020833079316313768,1.3006137210690587
qwen,replication,fit:pair-2,validation-a,24,knowledge,2026090401,6,0.04166650373736047,0.06249990765597128,-0.020833403918610806,3.617718000196655
qwen,replication,fit:pair-2,validation-a,24,knowledge,2026090402,6,0.04166650373736047,0.04166662155087882,-1.1781351835077336e-07,3.617718000196655
qwen,replication,fit:pair-2,validation-a,24,knowledge,2026090403,6,0.04166650373736047,0.1458330633249716,-0.10416655958761112,3.617718000196655
qwen,replication,fit:pair-2,validation-a,27,parameter,2026090401,6,-2.2190094265776375e-07,0.06249972355120311,-0.062499945452145766,2.6491905292561237
qwen,replication,fit:pair-2,validation-a,27,parameter,2026090402,6,-2.2190094265776375e-07,0.08333318711447646,-0.08333340901541912,2.6491905292561237
qwen,replication,fit:pair-2,validation-a,27,parameter,2026090403,6,-2.2190094265776375e-07,0.041666626904770965,-0.04166684880571362,2.6491905292561237
qwen,replication,fit:pair-2,validation-a,27,knowledge,2026090401,6,4.208333263379852,0.43749989136267686,3.770833372017175,12.425959434444506
qwen,replication,fit:pair-2,validation-a,27,knowledge,2026090402,6,4.208333263379852,0.3749995193041589,3.8333337440756927,12.425959434444506
qwen,replication,fit:pair-2,validation-a,27,knowledge,2026090403,6,4.208333263379852,0.2916663914705471,3.9166668719093045,12.425959434444506
qwen,replication,fit:pair-2,validation-a,29,parameter,2026090401,6,0.020833178103202954,0.06250002020897227,-0.04166684210576932,2.222859736003774
qwen,replication,fit:pair-2,validation-a,29,parameter,2026090402,6,0.020833178103202954,0.06249964206169049,-0.04166646395848753,2.222859736003774
qwen,replication,fit:pair-2,validation-a,29,parameter,2026090403,6,0.020833178103202954,-5.5112953608234726e-08,0.02083323321615656,2.222859736003774
qwen,replication,fit:pair-2,validation-a,29,knowledge,2026090401,6,5.0208333471018705,0.312499946609023,4.708333400492847,13.388858290877565
qwen,replication,fit:pair-2,validation-a,29,knowledge,2026090402,6,5.0208333471018705,0.1041664652293548,4.916666881872516,13.388858290877565
qwen,replication,fit:pair-2,validation-a,29,knowledge,2026090403,6,5.0208333471018705,0.35416656774638494,4.666666779355485,13.388858290877565
qwen,replication,fit:pair-2,validation-a,31,parameter,2026090401,6,-0.041666816328264154,0.062499616987527894,-0.10416643331579205,2.975523991506775
qwen,replication,fit:pair-2,validation-a,31,parameter,2026090402,6,-0.041666816328264154,0.04166656766271141,-0.08333338399097556,2.975523991506775
qwen,replication,fit:pair-2,validation-a,31,parameter,2026090403,6,-0.041666816328264154,0.08333339943662092,-0.12500021576488507,2.975523991506775
qwen,replication,fit:pair-2,validation-a,31,knowledge,2026090401,6,5.52083310483916,0.14583291717402366,5.375000187665137,17.534743163591017
qwen,replication,fit:pair-2,validation-a,31,knowledge,2026090402,6,5.52083310483916,0.3541663302918702,5.16666677454729,17.534743163591017
qwen,replication,fit:pair-2,validation-a,31,knowledge,2026090403,6,5.52083310483916,0.08333324600122675,5.437499858837933,17.534743163591017
qwen,replication,fit:pair-2,validation-a,32,parameter,2026090401,6,0.10416639924248254,0.041666759026459964,0.06249964021602258,6.808431789084973
qwen,replication,fit:pair-2,validation-a,32,parameter,2026090402,6,0.10416639924248254,0.10416619197106532,2.0727141722409748e-07,6.808431789084973
qwen,replication,fit:pair-2,validation-a,32,parameter,2026090403,6,0.10416639924248254,0.1874994858323286,-0.08333308658984605,6.808431789084973
qwen,replication,fit:pair-2,validation-a,32,knowledge,2026090401,6,6.104166554287076,0.7291666825282542,5.374999871758821,30.1248465060427
qwen,replication,fit:pair-2,validation-a,32,knowledge,2026090402,6,6.104166554287076,0.6458332685797359,5.45833328570734,30.1248465060427
qwen,replication,fit:pair-2,validation-a,32,knowledge,2026090403,6,6.104166554287076,0.4791665118318633,5.625000042455213,30.1248465060427
qwen,replication,fit:pair-2,validation-a,34,parameter,2026090401,6,0.04166657107513553,0.20833337050983877,-0.16666679943470325,9.639734455122001
qwen,replication,fit:pair-2,validation-a,34,parameter,2026090402,6,0.04166657107513553,0.24999997080036943,-0.2083333997252339,9.639734455122001
qwen,replication,fit:pair-2,validation-a,34,parameter,2026090403,6,0.04166657107513553,0.062499871131876716,-0.020833300056741187,9.639734455122001
qwen,replication,fit:pair-2,validation-a,34,knowledge,2026090401,6,7.68749982110118,0.9999999155649372,6.687499905536242,65.59867682467916
qwen,replication,fit:pair-2,validation-a,34,knowledge,2026090402,6,7.68749982110118,1.1874998926966025,6.499999928404577,65.59867682467916
qwen,replication,fit:pair-2,validation-a,34,knowledge,2026090403,6,7.68749982110118,1.14583335017475,6.54166647092643,65.59867682467916
qwen,replication,fit:pair-2,validation-a,36,parameter,2026090401,6,5.524877148369948e-09,0.04166660915264705,-0.0416666036277699,5.36316540240713
qwen,replication,fit:pair-2,validation-a,36,parameter,2026090402,6,5.524877148369948e-09,0.12499992901090688,-0.12499992348602973,5.36316540240713
qwen,replication,fit:pair-2,validation-a,36,parameter,2026090403,6,5.524877148369948e-09,0.08333319628824636,-0.0833331907633692,5.36316540240713
qwen,replication,fit:pair-2,validation-a,36,knowledge,2026090401,6,3.5624999453818114,0.5624998871984038,3.0000000581834074,36.63492857646018
qwen,replication,fit:pair-2,validation-a,36,knowledge,2026090402,6,3.5624999453818114,0.5208331488477901,3.041666796534021,36.63492857646018
qwen,replication,fit:pair-2,validation-a,36,knowledge,2026090403,6,3.5624999453818114,0.2916667840994099,3.2708331612824013,36.63492857646018
qwen,replication,fit:pair-2,validation-b,24,parameter,2026090401,6,-0.08333319712376881,0.06250028124729094,-0.14583347837105975,1.2400216230314938
qwen,replication,fit:pair-2,validation-b,24,parameter,2026090402,6,-0.08333319712376881,0.0625003034704908,-0.14583350059425962,1.2400216230314938
qwen,replication,fit:pair-2,validation-b,24,parameter,2026090403,6,-0.08333319712376881,0.04166687220640597,-0.12500006933017477,1.2400216230314938
qwen,replication,fit:pair-2,validation-b,24,knowledge,2026090401,6,0.10416686374325461,0.06250037904950052,0.041666484693754086,2.0943163473668913
qwen,replication,fit:pair-2,validation-b,24,knowledge,2026090402,6,0.10416686374325461,0.02083359219371535,0.08333327154953926,2.0943163473668913
qwen,replication,fit:pair-2,validation-b,24,knowledge,2026090403,6,0.10416686374325461,0.020833578799890045,0.08333328494336456,2.0943163473668913
qwen,replication,fit:pair-2,validation-b,27,parameter,2026090401,6,-0.020833100267433718,0.04166696154182622,-0.06250006180925993,2.880794813144565
qwen,replication,fit:pair-2,validation-b,27,parameter,2026090402,6,-0.020833100267433718,0.10416663575354808,-0.1249997360209818,2.880794813144565
qwen,replication,fit:pair-2,validation-b,27,parameter,2026090403,6,-0.020833100267433718,0.10416693679993234,-0.12500003706736607,2.880794813144565
qwen,replication,fit:pair-2,validation-b,27,knowledge,2026090401,6,3.4791669696484555,0.25000015357363736,3.229166816074818,10.485680632282461
qwen,replication,fit:pair-2,validation-b,27,knowledge,2026090402,6,3.4791669696484555,0.5416667581290918,2.937500211519364,10.485680632282461
qwen,replication,fit:pair-2,validation-b,27,knowledge,2026090403,6,3.4791669696484555,0.27083361989813665,3.208333349750319,10.485680632282461
qwen,replication,fit:pair-2,validation-b,29,parameter,2026090401,6,-0.12499972547448124,0.08333357841790227,-0.20833330389238353,3.857464845344443
qwen,replication,fit:pair-2,validation-b,29,parameter,2026090402,6,-0.12499972547448124,0.12500018842789964,-0.24999991390238088,3.857464845344443
qwen,replication,fit:pair-2,validation-b,29,parameter,2026090403,6,-0.12499972547448124,0.08333359523506563,-0.20833332070954685,3.857464845344443
qwen,replication,fit:pair-2,validation-b,29,knowledge,2026090401,6,3.6458335183754875,0.2500003237267568,3.3958331946487306,10.13143747507751
qwen,replication,fit:pair-2,validation-b,29,knowledge,2026090402,6,3.6458335183754875,0.35416685287782457,3.291666665497663,10.13143747507751
qwen,replication,fit:pair-2,validation-b,29,knowledge,2026090403,6,3.6458335183754875,0.3125003245671299,3.3333331938083575,10.13143747507751
qwen,replication,fit:pair-2,validation-b,31,parameter,2026090401,6,-0.14583313392237565,0.16666704565553422,-0.3125001795779099,9.558322252795515
qwen,replication,fit:pair-2,validation-b,31,parameter,2026090402,6,-0.14583313392237565,0.37500010439058923,-0.5208332383129649,9.558322252795515
qwen,replication,fit:pair-2,validation-b,31,parameter,2026090403,6,-0.14583313392237565,0.39583356247627915,-0.5416666963986548,9.558322252795515
qwen,replication,fit:pair-2,validation-b,31,knowledge,2026090401,6,5.375000323754648,0.35416674423686345,5.0208335795177845,16.426018766107035
qwen,replication,fit:pair-2,validation-b,31,knowledge,2026090402,6,5.375000323754648,0.5000001785071314,4.875000145247516,16.426018766107035
qwen,replication,fit:pair-2,validation-b,31,knowledge,2026090403,6,5.375000323754648,0.43750019574751303,4.937500128007135,16.426018766107035
qwen,replication,fit:pair-2,validation-b,32,parameter,2026090401,6,-0.02083311892662702,0.1250002341136375,-0.1458333530402645,13.416970094616966
qwen,replication,fit:pair-2,validation-b,32,parameter,2026090402,6,-0.02083311892662702,0.41666704064967536,-0.4375001595763024,13.416970094616966
qwen,replication,fit:pair-2,validation-b,32,parameter,2026090403,6,-0.02083311892662702,0.3958337200820097,-0.4166668390086367,13.416970094616966
qwen,replication,fit:pair-2,validation-b,32,knowledge,2026090401,6,6.479166853076701,0.39583362689518253,6.0833332261815185,26.241664042106347
qwen,replication,fit:pair-2,validation-b,32,knowledge,2026090402,6,6.479166853076701,0.4166668860610419,6.062499967015659,26.241664042106347
qwen,replication,fit:pair-2,validation-b,32,knowledge,2026090403,6,6.479166853076701,0.47916688080658787,5.999999972270113,26.241664042106347
qwen,replication,fit:pair-2,validation-b,34,parameter,2026090401,6,0.0833334737981204,0.3333336606665398,-0.2500001868684194,21.978894284801
qwen,replication,fit:pair-2,validation-b,34,parameter,2026090402,6,0.0833334737981204,0.5208335423897855,-0.4375000685916651,21.978894284801
qwen,replication,fit:pair-2,validation-b,34,parameter,2026090403,6,0.0833334737981204,0.6666666484876865,-0.5833331746895661,21.978894284801
qwen,replication,fit:pair-2,validation-b,34,knowledge,2026090401,6,7.000000166033715,1.1875002504833294,5.812499915550386,58.7296489933797
qwen,replication,fit:pair-2,validation-b,34,knowledge,2026090402,6,7.000000166033715,1.291667053215254,5.708333112818461,58.7296489933797
qwen,replication,fit:pair-2,validation-b,34,knowledge,2026090403,6,7.000000166033715,0.9166666323593139,6.083333533674401,58.7296489933797
qwen,replication,fit:pair-2,validation-b,36,parameter,2026090401,6,0.06250014459510567,0.10416695255965654,-0.04166680796455087,12.26770258730855
qwen,replication,fit:pair-2,validation-b,36,parameter,2026090402,6,0.06250014459510567,0.1458335316941278,-0.08333338709902213,12.26770258730855
qwen,replication,fit:pair-2,validation-b,36,parameter,2026090403,6,0.06250014459510567,0.12500035403960888,-0.06250020944450321,12.26770258730855
qwen,replication,fit:pair-2,validation-b,36,knowledge,2026090401,6,3.1041668630192967,0.4375003474791204,2.666666515540176,32.01052645934508
qwen,replication,fit:pair-2,validation-b,36,knowledge,2026090402,6,3.1041668630192967,0.4375002639608283,2.6666665990584684,32.01052645934508
qwen,replication,fit:pair-2,validation-b,36,knowledge,2026090403,6,3.1041668630192967,0.2916668809605956,2.812499982058701,32.01052645934508
llama,primary,None,validation-a,11,parameter,2026090401,6,-2.1245796233415604e-07,0.06249996044546909,-0.06250017290343143,0.22528581370761533
llama,primary,None,validation-a,11,parameter,2026090402,6,-2.1245796233415604e-07,0.10416658260995366,-0.104166795067916,0.22528581370761533
llama,primary,None,validation-a,11,parameter,2026090403,6,-2.1245796233415604e-07,0.04166668564721476,-0.0416668981051771,0.22528581370761533
llama,primary,None,validation-a,11,knowledge,2026090401,6,-6.661624259625872e-08,0.0833334989680831,-0.0833335655843257,0.06400208287536234
llama,primary,None,validation-a,11,knowledge,2026090402,6,-6.661624259625872e-08,0.062499891537299845,-0.062499958153542444,0.06400208287536234
llama,primary,None,validation-a,11,knowledge,2026090403,6,-6.661624259625872e-08,0.0624999279146626,-0.0624999945309052,0.06400208287536234
llama,primary,None,validation-a,14,parameter,2026090401,6,0.10416671021084767,0.08333346253736333,0.020833247673484337,1.0116924830639813
llama,primary,None,validation-a,14,parameter,2026090402,6,0.10416671021084767,0.062499995719311606,0.04166671449153606,1.0116924830639813
llama,primary,None,validation-a,14,parameter,2026090403,6,0.10416671021084767,0.06250015169401497,0.041666558516832694,1.0116924830639813
llama,primary,None,validation-a,14,knowledge,2026090401,6,0.16666663420861974,0.062499959586906094,0.10416667462171364,0.5556775747560537
llama,primary,None,validation-a,14,knowledge,2026090402,6,0.16666663420861974,0.020833520031980395,0.14583311417663936,0.5556775747560537
llama,primary,None,validation-a,14,knowledge,2026090403,6,0.16666663420861974,0.08333340386646644,0.0833332303421533,0.5556775747560537
llama,primary,None,validation-a,15,parameter,2026090401,6,0.20833315321215196,0.14583337692844603,0.06249977628370593,1.1697921813865664
llama,primary,None,validation-a,15,parameter,2026090402,6,0.20833315321215196,0.08333335471979808,0.12499979849235388,1.1697921813865664
llama,primary,None,validation-a,15,parameter,2026090403,6,0.20833315321215196,0.08333331843944809,0.12499983477270386,1.1697921813865664
llama,primary,None,validation-a,15,knowledge,2026090401,6,0.7291665169638387,0.08333332367813757,0.6458331932857011,1.0316769036786186
llama,primary,None,validation-a,15,knowledge,2026090402,6,0.7291665169638387,0.08333333145371095,0.6458331855101278,1.0316769036786186
llama,primary,None,validation-a,15,knowledge,2026090403,6,0.7291665169638387,0.10416663010497966,0.6249998868588591,1.0316769036786186
llama,primary,None,validation-a,17,parameter,2026090401,6,0.08333337704243604,0.08333327427438537,1.0276805066655736e-07,0.869136169166778
llama,primary,None,validation-a,17,parameter,2026090402,6,0.08333337704243604,0.10416675809877536,-0.02083338105633932,0.869136169166778
llama,primary,None,validation-a,17,parameter,2026090403,6,0.08333337704243604,0.08333327711443417,9.992800187319517e-08,0.869136169166778
llama,primary,None,validation-a,17,knowledge,2026090401,6,0.8541665837377271,0.14583323154268632,0.7083333521950408,1.3823937877325978
llama,primary,None,validation-a,17,knowledge,2026090402,6,0.8541665837377271,0.12499981456251892,0.7291667691752082,1.3823937877325978
llama,primary,None,validation-a,17,knowledge,2026090403,6,0.8541665837377271,0.0625001286486319,0.7916664550890953,1.3823937877325978
llama,primary,None,validation-a,21,parameter,2026090401,6,0.12500020478425236,0.07291645681107184,0.05208374797318052,1.195019312015047
llama,primary,None,validation-a,21,parameter,2026090402,6,0.12500020478425236,0.10416669435896135,0.02083351042529101,1.195019312015047
llama,primary,None,validation-a,21,parameter,2026090403,6,0.12500020478425236,0.12499988357497689,3.2120927546952505e-07,1.195019312015047
llama,primary,None,validation-a,21,knowledge,2026090401,6,1.458333224094531,0.22916680416528834,1.2291664199292427,2.703699294750555
llama,primary,None,validation-a,21,knowledge,2026090402,6,1.458333224094531,0.06250009769428289,1.3958331264002481,2.703699294750555
llama,primary,None,validation-a,21,knowledge,2026090403,6,1.458333224094531,0.16666666586631132,1.2916665582282196,2.703699294750555
llama,primary,None,validation-a,24,parameter,2026090401,6,0.08333339647651883,0.1041666309441401,-0.020833234467621267,0.9990781644237514
llama,primary,None,validation-a,24,parameter,2026090402,6,0.08333339647651883,0.041666736253925286,0.04166666022259354,0.9990781644237514
llama,primary,None,validation-a,24,parameter,2026090403,6,0.08333339647651883,0.0833333614791627,3.499735612422228e-08,0.9990781644237514
llama,primary,None,validation-a,24,knowledge,2026090401,6,4.39583333790021,0.3541667174965066,4.041666620403703,6.987841176071316
llama,primary,None,validation-a,24,knowledge,2026090402,6,4.39583333790021,0.22916657886526082,4.166666759034949,6.987841176071316
llama,primary,None,validation-a,24,knowledge,2026090403,6,4.39583333790021,0.447916705175885,3.9479166327243247,6.987841176071316
llama,primary,None,validation-a,28,parameter,2026090401,6,0.02083347204218929,0.083333296883211,-0.06249982484102172,1.6068827555630154
llama,primary,None,validation-a,28,parameter,2026090402,6,0.02083347204218929,0.1041666387876224,-0.08333316674543312,1.6068827555630154
llama,primary,None,validation-a,28,parameter,2026090403,6,0.02083347204218929,0.041666787920500305,-0.020833315878311016,1.6068827555630154
llama,primary,None,validation-a,28,knowledge,2026090401,6,18.2500002661133,1.6354166264136438,16.614583639699656,28.827833834916404
llama,primary,None,validation-a,28,knowledge,2026090402,6,18.2500002661133,1.8541666917614446,16.395833574351855,28.827833834916404
llama,primary,None,validation-a,28,knowledge,2026090403,6,18.2500002661133,2.05208332096178,16.19791694515152,28.827833834916404
llama,primary,None,validation-b,11,parameter,2026090401,6,0.010416658595204353,0.031249946497458343,-0.02083328790225399,0.14381718230152443
llama,primary,None,validation-b,11,parameter,2026090402,6,0.010416658595204353,0.031249774059688207,-0.020833115464483853,0.14381718230152443
llama,primary,None,validation-b,11,parameter,2026090403,6,0.010416658595204353,0.041666607362761475,-0.03124994876755712,0.14381718230152443
llama,primary,None,validation-b,11,knowledge,2026090401,6,-0.010416674141500456,0.031250083389750216,-0.041666757531250674,0.10391837437156227
llama,primary,None,validation-b,11,knowledge,2026090402,6,-0.010416674141500456,0.031249915511580184,-0.04166658965308064,0.10391837437156227
llama,primary,None,validation-b,11,knowledge,2026090403,6,-0.010416674141500456,0.02083326811164928,-0.031249942253149733,0.10391837437156227
llama,primary,None,validation-b,14,parameter,2026090401,6,0.01041638993046945,0.09374986780070078,-0.08333347787023133,0.8078382734933124
llama,primary,None,validation-b,14,parameter,2026090402,6,0.01041638993046945,0.07291659527739587,-0.06250020534692642,0.8078382734933124
llama,primary,None,validation-b,14,parameter,2026090403,6,0.01041638993046945,0.08333322936717498,-0.07291683943670553,0.8078382734933124
llama,primary,None,validation-b,14,knowledge,2026090401,6,0.03125006958968394,0.03124999688346482,7.270621911817376e-08,0.43539883414262043
llama,primary,None,validation-b,14,knowledge,2026090402,6,0.03125006958968394,0.02083336908981437,0.01041670049986957,0.43539883414262043
llama,primary,None,validation-b,14,knowledge,2026090403,6,0.03125006958968394,0.020833352277501643,0.010416717312182296,0.43539883414262043
llama,primary,None,validation-b,15,parameter,2026090401,6,0.09375016223687756,0.08333319720259169,0.010416965034285866,1.155804488658676
llama,primary,None,validation-b,15,parameter,2026090402,6,0.09375016223687756,0.052083216057023186,0.04166694617985437,1.155804488658676
llama,primary,None,validation-b,15,parameter,2026090403,6,0.09375016223687756,0.08333337842244266,0.010416783814434893,1.155804488658676
llama,primary,None,validation-b,15,knowledge,2026090401,6,0.45833324045573437,0.02083338000132547,0.4374998604544089,0.9556357663197567
llama,primary,None,validation-b,15,knowledge,2026090402,6,0.45833324045573437,0.05208346832174963,0.4062497721339847,0.9556357663197567
llama,primary,None,validation-b,15,knowledge,2026090403,6,0.45833324045573437,0.010416618114201507,0.44791662234153284,0.9556357663197567
llama,primary,None,validation-b,17,parameter,2026090401,6,0.0416666883417444,0.06250000305105156,-0.020833314709307167,0.8911142212764602
llama,primary,None,validation-b,17,parameter,2026090402,6,0.0416666883417444,0.07291663298625888,-0.031249944644514478,0.8911142212764602
llama,primary,None,validation-b,17,parameter,2026090403,6,0.0416666883417444,0.08333323686626197,-0.04166654852451757,0.8911142212764602
llama,primary,None,validation-b,17,knowledge,2026090401,6,0.9583331877195936,0.08333338237086234,0.8749998053487313,1.4162774844392345
llama,primary,None,validation-b,17,knowledge,2026090402,6,0.9583331877195936,0.12499998389102984,0.8333332038285638,1.4162774844392345
llama,primary,None,validation-b,17,knowledge,2026090403,6,0.9583331877195936,0.12500015206508883,0.8333330356545048,1.4162774844392345
llama,primary,None,validation-b,21,parameter,2026090401,6,0.031249780190895155,0.1041665950397146,-0.07291681484881944,1.2479112721059298
llama,primary,None,validation-b,21,parameter,2026090402,6,0.031249780190895155,0.11458322741721834,-0.08333344722632319,1.2479112721059298
llama,primary,None,validation-b,21,parameter,2026090403,6,0.031249780190895155,0.08333336543485832,-0.05208358524396317,1.2479112721059298
llama,primary,None,validation-b,21,knowledge,2026090401,6,1.7499998840042583,0.08333330838164936,1.666666575622609,2.7521259187654725
llama,primary,None,validation-b,21,knowledge,2026090402,6,1.7499998840042583,0.1458331233516219,1.6041667606526364,2.7521259187654725
llama,primary,None,validation-b,21,knowledge,2026090403,6,1.7499998840042583,0.16666671015506532,1.583333173849193,2.7521259187654725
llama,primary,None,validation-b,24,parameter,2026090401,6,0.031249956133251544,0.02083339973372252,0.010416556399529025,1.1134334003858555
llama,primary,None,validation-b,24,parameter,2026090402,6,0.031249956133251544,0.04166663538247425,-0.010416679249222703,1.1134334003858555
llama,primary,None,validation-b,24,parameter,2026090403,6,0.031249956133251544,0.04166666363259234,-0.010416707499340795,1.1134334003858555
llama,primary,None,validation-b,24,knowledge,2026090401,6,4.979166601408603,0.30208334444857127,4.677083256960032,7.323759117662452
llama,primary,None,validation-b,24,knowledge,2026090402,6,4.979166601408603,0.3645833393748035,4.6145832620338,7.323759117662452
llama,primary,None,validation-b,24,knowledge,2026090403,6,4.979166601408603,0.26041668576120475,4.718749915647399,7.323759117662452
llama,primary,None,validation-b,28,parameter,2026090401,6,0.0416665558780854,0.10416671343652222,-0.06250015755843683,2.2729018073790095
llama,primary,None,validation-b,28,parameter,2026090402,6,0.0416665558780854,0.07291659447946586,-0.03125003860138046,2.2729018073790095
llama,primary,None,validation-b,28,parameter,2026090403,6,0.0416665558780854,0.09374990946768473,-0.052083353589599334,2.2729018073790095
llama,primary,None,validation-b,28,knowledge,2026090401,6,18.072916651894047,1.843749979911081,16.229166671982966,28.5225757245785
llama,primary,None,validation-b,28,knowledge,2026090402,6,18.072916651894047,2.499999954183295,15.572916697710752,28.5225757245785
llama,primary,None,validation-b,28,knowledge,2026090403,6,18.072916651894047,2.4166667350921975,15.65624991680185,28.5225757245785
llama,primary,fit:pair-0,validation-a,11,parameter,2026090401,6,0.02083345690819745,0.06249984044310016,-0.04166638353490271,0.14996716475374158
llama,primary,fit:pair-0,validation-a,11,parameter,2026090402,6,0.02083345690819745,0.06249992101220414,-0.04166646410400669,0.14996716475374158
llama,primary,fit:pair-0,validation-a,11,parameter,2026090403,6,0.02083345690819745,0.06250011652446119,-0.04166665961626374,0.14996716475374158
llama,primary,fit:pair-0,validation-a,11,knowledge,2026090401,6,-0.0208333655828028,0.06249992622664043,-0.08333329180944324,0.19534824527732306
llama,primary,fit:pair-0,validation-a,11,knowledge,2026090402,6,-0.0208333655828028,0.06249996119489273,-0.08333332677769553,0.19534824527732306
llama,primary,fit:pair-0,validation-a,11,knowledge,2026090403,6,-0.0208333655828028,0.06250015056866687,-0.08333351615146967,0.19534824527732306
llama,primary,fit:pair-0,validation-a,14,parameter,2026090401,6,0.08333311082969885,0.062499822490887404,0.02083328833881145,0.5231255743726878
llama,primary,fit:pair-0,validation-a,14,parameter,2026090402,6,0.08333311082969885,0.04166682893022274,0.04166628189947611,0.5231255743726878
llama,primary,fit:pair-0,validation-a,14,parameter,2026090403,6,0.08333311082969885,0.0833331424704132,-3.164071434025306e-08,0.5231255743726878
llama,primary,fit:pair-0,validation-a,14,knowledge,2026090401,6,0.5624999586264797,0.1458334801645833,0.4166664784618964,1.442032651295848
llama,primary,fit:pair-0,validation-a,14,knowledge,2026090402,6,0.5624999586264797,0.12499997828854248,0.43749998033793724,1.442032651295848
llama,primary,fit:pair-0,validation-a,14,knowledge,2026090403,6,0.5624999586264797,0.12499990296297862,0.4375000556635011,1.442032651295848
llama,primary,fit:pair-0,validation-a,15,parameter,2026090401,6,0.062499967013233494,0.04166699807926003,0.02083296893397346,0.6013551138065704
llama,primary,fit:pair-0,validation-a,15,parameter,2026090402,6,0.062499967013233494,0.10416665640999175,-0.04166668939675825,0.6013551138065704
llama,primary,fit:pair-0,validation-a,15,parameter,2026090403,6,0.062499967013233494,0.06249987687867057,9.013456292450428e-08,0.6013551138065704
llama,primary,fit:pair-0,validation-a,15,knowledge,2026090401,6,2.0416665415274715,0.06249976902957618,1.9791667724978954,1.9205763449434095
llama,primary,fit:pair-0,validation-a,15,knowledge,2026090402,6,2.0416665415274715,0.13541664737810302,1.9062498941493684,1.9205763449434095
llama,primary,fit:pair-0,validation-a,15,knowledge,2026090403,6,2.0416665415274715,0.04166673759755213,1.9999998039299194,1.9205763449434095
llama,primary,fit:pair-0,validation-a,17,parameter,2026090401,6,0.06249995499577684,0.08333306170000772,-0.02083310670423088,0.6378022155441624
llama,primary,fit:pair-0,validation-a,17,parameter,2026090402,6,0.06249995499577684,0.08333336402574787,-0.02083340902997103,0.6378022155441624
llama,primary,fit:pair-0,validation-a,17,parameter,2026090403,6,0.06249995499577684,0.08333328945930892,-0.020833334463532076,0.6378022155441624
llama,primary,fit:pair-0,validation-a,17,knowledge,2026090401,6,0.8124996429760358,0.1458331660493665,0.6666664769266694,1.4164873231464246
llama,primary,fit:pair-0,validation-a,17,knowledge,2026090402,6,0.8124996429760358,0.10416680729152479,0.708332835684511,1.4164873231464246
llama,primary,fit:pair-0,validation-a,17,knowledge,2026090403,6,0.8124996429760358,0.1458333342379774,0.6666663087380584,1.4164873231464246
llama,primary,fit:pair-0,validation-a,21,parameter,2026090401,6,0.0625000146998597,0.12499982487982682,-0.062499810179967114,1.034901231792346
llama,primary,fit:pair-0,validation-a,21,parameter,2026090402,6,0.0625000146998597,0.1249999339512821,-0.0624999192514224,1.034901231792346
llama,primary,fit:pair-0,validation-a,21,parameter,2026090403,6,0.0625000146998597,0.10416660997240494,-0.04166659527254524,1.034901231792346
llama,primary,fit:pair-0,validation-a,21,knowledge,2026090401,6,0.9999998944185791,0.16666695739210505,0.833332937026474,2.4028356929363293
llama,primary,fit:pair-0,validation-a,21,knowledge,2026090402,6,0.9999998944185791,0.12499999574599012,0.874999898672589,2.4028356929363293
llama,primary,fit:pair-0,validation-a,21,knowledge,2026090403,6,0.9999998944185791,0.12500016494110847,0.8749997294774706,2.4028356929363293
llama,primary,fit:pair-0,validation-a,24,parameter,2026090401,6,-0.020833334456256125,0.06249988592026057,-0.08333322037651669,1.1256118815841678
llama,primary,fit:pair-0,validation-a,24,parameter,2026090402,6,-0.020833334456256125,0.08333338574205602,-0.10416672019831215,1.1256118815841678
llama,primary,fit:pair-0,validation-a,24,parameter,2026090403,6,-0.020833334456256125,0.08333307871362194,-0.10416641316987807,1.1256118815841678
llama,primary,fit:pair-0,validation-a,24,knowledge,2026090401,6,3.3541665311859106,0.281249982319423,3.0729165488664876,6.443718534234308
llama,primary,fit:pair-0,validation-a,24,knowledge,2026090402,6,3.3541665311859106,0.17708334954174157,3.177083181644169,6.443718534234308
llama,primary,fit:pair-0,validation-a,24,knowledge,2026090403,6,3.3541665311859106,0.40624996797851054,2.9479165632074,6.443718534234308
llama,primary,fit:pair-0,validation-a,28,parameter,2026090401,6,0.12499990247548946,0.10416668479835305,0.020833217677136417,2.5986973690456243
llama,primary,fit:pair-0,validation-a,28,parameter,2026090402,6,0.12499990247548946,0.10416677441389766,0.020833128061591807,2.5986973690456243
llama,primary,fit:pair-0,validation-a,28,parameter,2026090403,6,0.12499990247548946,0.1458333878593597,-0.02083348538387024,2.5986973690456243
llama,primary,fit:pair-0,validation-a,28,knowledge,2026090401,6,16.41666667410512,2.55208333083768,13.864583343267439,28.343543491520094
llama,primary,fit:pair-0,validation-a,28,knowledge,2026090402,6,16.41666667410512,2.7916666259479825,13.625000048157137,28.343543491520094
llama,primary,fit:pair-0,validation-a,28,knowledge,2026090403,6,16.41666667410512,2.000000031958431,14.416666642146689,28.343543491520094
llama,primary,fit:pair-0,validation-b,11,parameter,2026090401,6,1.7143368798618516e-07,0.031249882211947504,-0.03124971077825952,0.11062786681622531
llama,primary,fit:pair-0,validation-b,11,parameter,2026090402,6,1.7143368798618516e-07,0.03125009164068615,-0.031249920206998166,0.11062786681622531
llama,primary,fit:pair-0,validation-b,11,parameter,2026090403,6,1.7143368798618516e-07,0.031250042181151606,-0.03124987074746362,0.11062786681622531
llama,primary,fit:pair-0,validation-b,11,knowledge,2026090401,6,0.02083326942617229,0.02083309040366051,1.7902251178009143e-07,0.25406642830229825
llama,primary,fit:pair-0,validation-b,11,knowledge,2026090402,6,0.02083326942617229,0.020833135218708776,1.342074635139745e-07,0.25406642830229825
llama,primary,fit:pair-0,validation-b,11,knowledge,2026090403,6,0.02083326942617229,0.03124998786612802,-0.01041671843995573,0.25406642830229825
llama,primary,fit:pair-0,validation-b,14,parameter,2026090401,6,-0.04166666257515317,0.05208325060084462,-0.09374991317599779,0.40873204426512016
llama,primary,fit:pair-0,validation-b,14,parameter,2026090402,6,-0.04166666257515317,0.05208330648504974,-0.09374996906020291,0.40873204426512016
llama,primary,fit:pair-0,validation-b,14,parameter,2026090403,6,-0.04166666257515317,0.020833434551605023,-0.06250009712675819,0.40873204426512016
llama,primary,fit:pair-0,validation-b,14,knowledge,2026090401,6,0.33333332674374105,0.041666695979074575,0.2916666307646665,1.2987770071399491
llama,primary,fit:pair-0,validation-b,14,knowledge,2026090402,6,0.33333332674374105,0.06250008803181117,0.2708332387119299,1.2987770071399491
llama,primary,fit:pair-0,validation-b,14,knowledge,2026090403,6,0.33333332674374105,0.05208323422993999,0.28125009251380106,1.2987770071399491
llama,primary,fit:pair-0,validation-b,15,parameter,2026090401,6,0.01041642432634641,0.05208341183121471,-0.0416669875048683,0.5929160367900134
llama,primary,fit:pair-0,validation-b,15,parameter,2026090402,6,0.01041642432634641,0.020833299041745097,-0.010416874715398686,0.5929160367900134
llama,primary,fit:pair-0,validation-b,15,parameter,2026090403,6,0.01041642432634641,0.04166660692620402,-0.03125018259985761,0.5929160367900134
llama,primary,fit:pair-0,validation-b,15,knowledge,2026090401,6,1.666666566823551,0.10416666663513752,1.5624999001884134,2.192096133398803
llama,primary,fit:pair-0,validation-b,15,knowledge,2026090402,6,1.666666566823551,0.12499992094914585,1.541666645874405,2.192096133398803
llama,primary,fit:pair-0,validation-b,15,knowledge,2026090403,6,1.666666566823551,0.17708336818274498,1.489583198640806,2.192096133398803
llama,primary,fit:pair-0,validation-b,17,parameter,2026090401,6,0.031249977517290972,0.06250001981243258,-0.03125004229514161,0.5759513277123999
llama,primary,fit:pair-0,validation-b,17,parameter,2026090402,6,0.031249977517290972,0.09375010187553319,-0.06250012435824222,0.5759513277123999
llama,primary,fit:pair-0,validation-b,17,parameter,2026090403,6,0.031249977517290972,0.07291643394516238,-0.04166645642787141,0.5759513277123999
llama,primary,fit:pair-0,validation-b,17,knowledge,2026090401,6,1.0624999781842537,0.07291641720075859,0.9895835609834951,1.6540049548837927
llama,primary,fit:pair-0,validation-b,17,knowledge,2026090402,6,1.0624999781842537,0.14583330872361935,0.9166666694606344,1.6540049548837927
llama,primary,fit:pair-0,validation-b,17,knowledge,2026090403,6,1.0624999781842537,0.12499996407374662,0.9375000141105071,1.6540049548837927
llama,primary,fit:pair-0,validation-b,21,parameter,2026090401,6,0.06250000430736691,8.110752484450738e-08,0.062499923199842065,0.8494865752083666
llama,primary,fit:pair-0,validation-b,21,parameter,2026090402,6,0.06250000430736691,0.062499968422343954,3.5885022953152657e-08,0.8494865752083666
llama,primary,fit:pair-0,validation-b,21,parameter,2026090403,6,0.06250000430736691,0.062499836606245175,1.6770112173242202e-07,0.8494865752083666
llama,primary,fit:pair-0,validation-b,21,knowledge,2026090401,6,1.6874998699956147,0.16666663480524826,1.5208332351903664,2.507452202266523
llama,primary,fit:pair-0,validation-b,21,knowledge,2026090402,6,1.6874998699956147,0.22916658939357148,1.4583332806020433,2.507452202266523
llama,primary,fit:pair-0,validation-b,21,knowledge,2026090403,6,1.6874998699956147,0.17708329861973957,1.5104165713758753,2.507452202266523
llama,primary,fit:pair-0,validation-b,24,parameter,2026090401,6,-0.010416537763376255,0.10416663456999231,-0.11458317233336857,1.0656811480326458
llama,primary,fit:pair-0,validation-b,24,parameter,2026090402,6,-0.010416537763376255,0.06250012292002793,-0.07291666068340419,1.0656811480326458
llama,primary,fit:pair-0,validation-b,24,parameter,2026090403,6,-0.010416537763376255,0.020833264260242384,-0.03124980202361864,1.0656811480326458
llama,primary,fit:pair-0,validation-b,24,knowledge,2026090401,6,4.229166632413883,0.4583332674349852,3.770833364978898,6.963658242948353
llama,primary,fit:pair-0,validation-b,24,knowledge,2026090402,6,4.229166632413883,0.47916653897361056,3.750000093440273,6.963658242948353
llama,primary,fit:pair-0,validation-b,24,knowledge,2026090403,6,4.229166632413883,0.20833334380343635,4.020833288610447,6.963658242948353
llama,primary,fit:pair-0,validation-b,28,parameter,2026090401,6,0.03125005606610406,0.04166649040659346,-0.010416434340489403,0.9118440976324039
llama,primary,fit:pair-0,validation-b,28,parameter,2026090402,6,0.03125005606610406,0.031249866692329913,1.8937377414471324e-07,0.9118440976324039
llama,primary,fit:pair-0,validation-b,28,parameter,2026090403,6,0.03125005606610406,0.02083320561844933,0.010416850447654728,0.9118440976324039
llama,primary,fit:pair-0,validation-b,28,knowledge,2026090401,6,16.68749990051583,2.135416592580441,14.55208330793539,28.63980050270823
llama,primary,fit:pair-0,validation-b,28,knowledge,2026090402,6,16.68749990051583,2.5729166359257456,14.114583264590086,28.63980050270823
llama,primary,fit:pair-0,validation-b,28,knowledge,2026090403,6,16.68749990051583,2.0416667746151993,14.645833125900632,28.63980050270823
llama,primary,fit:pair-1,validation-a,11,parameter,2026090401,6,-4.051495731497804e-08,0.06250003693033553,-0.06250007744529285,0.15360147497491786
llama,primary,fit:pair-1,validation-a,11,parameter,2026090402,6,-4.051495731497804e-08,0.06249995630787453,-0.06249999682283184,0.15360147497491786
llama,primary,fit:pair-1,validation-a,11,parameter,2026090403,6,-4.051495731497804e-08,0.06250001758356423,-0.06250005809852155,0.15360147497491786
llama,primary,fit:pair-1,validation-a,11,knowledge,2026090401,6,1.8363789422437549e-07,0.06250006077849928,-0.06249987714060505,0.19227603403522217
llama,primary,fit:pair-1,validation-a,11,knowledge,2026090402,6,1.8363789422437549e-07,0.04166667692334158,-0.04166649328544736,0.19227603403522217
llama,primary,fit:pair-1,validation-a,11,knowledge,2026090403,6,1.8363789422437549e-07,0.062499919348435164,-0.06249973571054094,0.19227603403522217
llama,primary,fit:pair-1,validation-a,14,parameter,2026090401,6,0.04166683914809255,0.04166672240777795,1.167403146026813e-07,0.4627124875956143
llama,primary,fit:pair-1,validation-a,14,parameter,2026090402,6,0.04166683914809255,0.04166651706570216,3.2208239039016595e-07,0.4627124875956143
llama,primary,fit:pair-1,validation-a,14,parameter,2026090403,6,0.04166683914809255,0.08333320354722673,-0.04166636439913418,0.4627124875956143
llama,primary,fit:pair-1,validation-a,14,knowledge,2026090401,6,0.4583333549113983,0.14583332404921143,0.3125000308621869,1.430685054797955
llama,primary,fit:pair-1,validation-a,14,knowledge,2026090402,6,0.4583333549113983,0.1041667625613627,0.3541665923500356,1.430685054797955
llama,primary,fit:pair-1,validation-a,14,knowledge,2026090403,6,0.4583333549113983,0.09375010742223822,0.3645832474891601,1.430685054797955
llama,primary,fit:pair-1,validation-a,15,parameter,2026090401,6,0.12500019369084234,0.06249987378881391,0.06250031990202842,0.5410786127937222
llama,primary,fit:pair-1,validation-a,15,parameter,2026090402,6,0.12500019369084234,0.06249988777077912,0.06250030592006323,0.5410786127937222
llama,primary,fit:pair-1,validation-a,15,parameter,2026090403,6,0.12500019369084234,0.06249982652904388,0.06250036716179846,0.5410786127937222
llama,primary,fit:pair-1,validation-a,15,knowledge,2026090401,6,1.874999763533803,0.1874998204560446,1.6874999430777584,1.8520270256140707
llama,primary,fit:pair-1,validation-a,15,knowledge,2026090402,6,1.874999763533803,0.0833332541345347,1.7916665093992683,1.8520270256140707
llama,primary,fit:pair-1,validation-a,15,knowledge,2026090403,6,1.874999763533803,0.1250000016419411,1.749999761891862,1.8520270256140707
llama,primary,fit:pair-1,validation-a,17,parameter,2026090401,6,0.06249983630793091,0.10416678937084119,-0.041666953062910274,0.49372718971450996
llama,primary,fit:pair-1,validation-a,17,parameter,2026090402,6,0.06249983630793091,0.06250000068151469,-1.6437358377890954e-07,0.49372718971450996
llama,primary,fit:pair-1,validation-a,17,parameter,2026090403,6,0.06249983630793091,0.08333331823329597,-0.020833481925365056,0.49372718971450996
llama,primary,fit:pair-1,validation-a,17,knowledge,2026090401,6,0.8125001146084591,0.10416667546572474,0.7083334391427343,1.3471159751295838
llama,primary,fit:pair-1,validation-a,17,knowledge,2026090402,6,0.8125001146084591,0.04166660719783977,0.7708335074106193,1.3471159751295838
llama,primary,fit:pair-1,validation-a,17,knowledge,2026090403,6,0.8125001146084591,0.12499998231214704,0.687500132296312,1.3471159751295838
llama,primary,fit:pair-1,validation-a,21,parameter,2026090401,6,0.1666665634305294,0.1041667857862194,0.06249977764431,0.7035692449206207
llama,primary,fit:pair-1,validation-a,21,parameter,2026090402,6,0.1666665634305294,0.10416672906285385,0.06249983436767556,0.7035692449206207
llama,primary,fit:pair-1,validation-a,21,parameter,2026090403,6,0.1666665634305294,0.10416668034546699,0.06249988308506242,0.7035692449206207
llama,primary,fit:pair-1,validation-a,21,knowledge,2026090401,6,1.4374998754816868,0.1666665262770645,1.2708333492046222,2.7522193400027017
llama,primary,fit:pair-1,validation-a,21,knowledge,2026090402,6,1.4374998754816868,0.18749987246458963,1.2500000030170972,2.7522193400027017
llama,primary,fit:pair-1,validation-a,21,knowledge,2026090403,6,1.4374998754816868,0.1875001217777026,1.2499997537039842,2.7522193400027017
llama,primary,fit:pair-1,validation-a,24,parameter,2026090401,6,0.14583321374326866,0.05208310808666283,0.09375010565660583,0.9470849053622734
llama,primary,fit:pair-1,validation-a,24,parameter,2026090402,6,0.14583321374326866,0.062499854235890474,0.08333335950737819,0.9470849053622734
llama,primary,fit:pair-1,validation-a,24,parameter,2026090403,6,0.14583321374326866,0.08333334607838576,0.0624998676648829,0.9470849053622734
llama,primary,fit:pair-1,validation-a,24,knowledge,2026090401,6,3.916666567856737,0.44791651128859183,3.4687500565681453,6.872300878038537
llama,primary,fit:pair-1,validation-a,24,knowledge,2026090402,6,3.916666567856737,0.2500001318646052,3.666666435992132,6.872300878038537
llama,primary,fit:pair-1,validation-a,24,knowledge,2026090403,6,3.916666567856737,0.3749998182587054,3.5416667495980314,6.872300878038537
llama,primary,fit:pair-1,validation-a,28,parameter,2026090401,6,0.10416667761940819,0.08333333928506666,0.020833338334341533,2.0527170637915013
llama,primary,fit:pair-1,validation-a,28,parameter,2026090402,6,0.10416667761940819,0.12500005138281267,-0.02083337376340448,2.0527170637915013
llama,primary,fit:pair-1,validation-a,28,parameter,2026090403,6,0.10416667761940819,0.08333330634923186,0.02083337127017633,2.0527170637915013
llama,primary,fit:pair-1,validation-a,28,knowledge,2026090401,6,15.864583328742205,2.3645832454470415,13.500000083295163,27.926498954173287
llama,primary,fit:pair-1,validation-a,28,knowledge,2026090402,6,15.864583328742205,2.229166637667125,13.63541669107508,27.926498954173287
llama,primary,fit:pair-1,validation-a,28,knowledge,2026090403,6,15.864583328742205,2.249999899560256,13.614583429181948,27.926498954173287
llama,primary,fit:pair-1,validation-b,11,parameter,2026090401,6,-0.0104168405183979,0.03124999066494638,-0.04166683118334428,0.08835126404824523
llama,primary,fit:pair-1,validation-b,11,parameter,2026090402,6,-0.0104168405183979,0.010416799513526106,-0.020833640031924006,0.08835126404824523
llama,primary,fit:pair-1,validation-b,11,parameter,2026090403,6,-0.0104168405183979,0.041666619581519626,-0.052083460099917524,0.08835126404824523
llama,primary,fit:pair-1,validation-b,11,knowledge,2026090401,6,4.9015701127549015e-08,0.020833320115343668,-0.02083327109964254,0.2339099286042703
llama,primary,fit:pair-1,validation-b,11,knowledge,2026090402,6,4.9015701127549015e-08,0.05208339565918626,-0.05208334664348513,0.2339099286042703
llama,primary,fit:pair-1,validation-b,11,knowledge,2026090403,6,4.9015701127549015e-08,0.031249896317603998,-0.03124984730190287,0.2339099286042703
llama,primary,fit:pair-1,validation-b,14,parameter,2026090401,6,0.05208322207424013,0.031250128641355936,0.020833093432884198,0.34971922642444664
llama,primary,fit:pair-1,validation-b,14,parameter,2026090402,6,0.05208322207424013,0.031250107727828436,0.020833114346411698,0.34971922642444664
llama,primary,fit:pair-1,validation-b,14,parameter,2026090403,6,0.05208322207424013,0.031250038773578126,0.020833183300662007,0.34971922642444664
llama,primary,fit:pair-1,validation-b,14,knowledge,2026090401,6,0.21874997471119664,0.07291676074964926,0.1458332139615474,1.2905057780636822
llama,primary,fit:pair-1,validation-b,14,knowledge,2026090402,6,0.21874997471119664,0.06249996267191212,0.1562500120392845,1.2905057780636822
llama,primary,fit:pair-1,validation-b,14,knowledge,2026090403,6,0.21874997471119664,0.052083385780861136,0.1666665889303355,1.2905057780636822
llama,primary,fit:pair-1,validation-b,15,parameter,2026090401,6,0.0416666392920888,0.010416662133745072,0.031249977158343732,0.5672056753366791
llama,primary,fit:pair-1,validation-b,15,parameter,2026090402,6,0.0416666392920888,0.0416665194570669,1.1983502190560102e-07,0.5672056753366791
llama,primary,fit:pair-1,validation-b,15,parameter,2026090403,6,0.0416666392920888,0.04166652857869243,1.1071339637430677e-07,0.5672056753366791
llama,primary,fit:pair-1,validation-b,15,knowledge,2026090401,6,1.7291666411450326,0.12500004216902502,1.6041665989760077,2.0691307330284023
llama,primary,fit:pair-1,validation-b,15,knowledge,2026090402,6,1.7291666411450326,0.10416669440989305,1.6249999467351395,2.0691307330284023
llama,primary,fit:pair-1,validation-b,15,knowledge,2026090403,6,1.7291666411450326,0.09374995235945487,1.6354166887855777,2.0691307330284023
llama,primary,fit:pair-1,validation-b,17,parameter,2026090401,6,0.04166647028614534,0.0625001584145745,-0.02083368812842916,0.6547886402574444
llama,primary,fit:pair-1,validation-b,17,parameter,2026090402,6,0.04166647028614534,0.06249996171633635,-0.02083349143019101,0.6547886402574444
llama,primary,fit:pair-1,validation-b,17,parameter,2026090403,6,0.04166647028614534,0.05208337411022512,-0.010416903824079782,0.6547886402574444
llama,primary,fit:pair-1,validation-b,17,knowledge,2026090401,6,0.8020832890300275,0.13541669539942328,0.6666665936306042,1.3650246751174713
llama,primary,fit:pair-1,validation-b,17,knowledge,2026090402,6,0.8020832890300275,0.09374984399134216,0.7083334450386853,1.3650246751174713
llama,primary,fit:pair-1,validation-b,17,knowledge,2026090403,6,0.8020832890300275,0.031249985676064778,0.7708333033539627,1.3650246751174713
llama,primary,fit:pair-1,validation-b,21,parameter,2026090401,6,0.06249998227091661,0.06249998441489879,-2.1439821792923475e-09,0.8684426720761561
llama,primary,fit:pair-1,validation-b,21,parameter,2026090402,6,0.06249998227091661,0.08333321783720748,-0.020833235566290874,0.8684426720761561
llama,primary,fit:pair-1,validation-b,21,parameter,2026090403,6,0.06249998227091661,0.04166656895298123,0.02083341331793538,0.8684426720761561
llama,primary,fit:pair-1,validation-b,21,knowledge,2026090401,6,1.3958331055788828,0.15624994734389475,1.239583158234988,2.532831660681744
llama,primary,fit:pair-1,validation-b,21,knowledge,2026090402,6,1.3958331055788828,0.10416668968537124,1.2916664158935116,2.532831660681744
llama,primary,fit:pair-1,validation-b,21,knowledge,2026090403,6,1.3958331055788828,0.10416657119155086,1.291666534387332,2.532831660681744
llama,primary,fit:pair-1,validation-b,24,parameter,2026090401,6,0.09374990885165364,0.031249952005358256,0.06249995684629539,0.8868894118061096
llama,primary,fit:pair-1,validation-b,24,parameter,2026090402,6,0.09374990885165364,0.04166649795661215,0.052083410895041496,0.8868894118061096
llama,primary,fit:pair-1,validation-b,24,parameter,2026090403,6,0.09374990885165364,0.04166647466384651,0.052083434187807136,0.8868894118061096
llama,primary,fit:pair-1,validation-b,24,knowledge,2026090401,6,4.0833332563949325,0.33333346918273793,3.7499997872121944,6.775774229750155
llama,primary,fit:pair-1,validation-b,24,knowledge,2026090402,6,4.0833332563949325,0.5937500467140732,3.4895832096808594,6.775774229750155
llama,primary,fit:pair-1,validation-b,24,knowledge,2026090403,6,4.0833332563949325,0.30208332528854953,3.781249931106383,6.775774229750155
llama,primary,fit:pair-1,validation-b,28,parameter,2026090401,6,-0.03124995157122612,0.041666635149643604,-0.07291658672086973,1.4882863621059084
llama,primary,fit:pair-1,validation-b,28,parameter,2026090402,6,-0.03124995157122612,0.06250004753868173,-0.09374999910990785,1.4882863621059084
llama,primary,fit:pair-1,validation-b,28,parameter,2026090403,6,-0.03124995157122612,0.041666785063474286,-0.07291673663470041,1.4882863621059084
llama,primary,fit:pair-1,validation-b,28,knowledge,2026090401,6,15.156249824807068,2.489583205715462,12.666666619091606,26.680195086922087
llama,primary,fit:pair-1,validation-b,28,knowledge,2026090402,6,15.156249824807068,2.0000000249250056,13.156249799882062,26.680195086922087
llama,primary,fit:pair-1,validation-b,28,knowledge,2026090403,6,15.156249824807068,2.0104165371279428,13.145833287679125,26.680195086922087
llama,primary,fit:pair-2,validation-a,11,parameter,2026090401,6,0.062499982814188115,0.06250005222439843,-6.941021031547923e-08,0.1355135002015228
llama,primary,fit:pair-2,validation-a,11,parameter,2026090402,6,0.062499982814188115,0.06249991037232879,7.244185932370195e-08,0.1355135002015228
llama,primary,fit:pair-2,validation-a,11,parameter,2026090403,6,0.062499982814188115,0.06250006718376729,-8.436957917024035e-08,0.1355135002015228
llama,primary,fit:pair-2,validation-a,11,knowledge,2026090401,6,0.020833390054273575,0.04166675826612239,-0.020833368211848818,0.20270445733509548
llama,primary,fit:pair-2,validation-a,11,knowledge,2026090402,6,0.020833390054273575,0.08333319242228754,-0.06249980236801396,0.20270445733509548
llama,primary,fit:pair-2,validation-a,11,knowledge,2026090403,6,0.020833390054273575,0.06250001278385753,-0.04166662272958395,0.20270445733509548
llama,primary,fit:pair-2,validation-a,14,parameter,2026090401,6,0.04166667983372463,0.08333327204551703,-0.041666592211792405,0.37743046644578193
llama,primary,fit:pair-2,validation-a,14,parameter,2026090402,6,0.04166667983372463,0.08333327031626443,-0.0416665904825398,0.37743046644578193
llama,primary,fit:pair-2,validation-a,14,parameter,2026090403,6,0.04166667983372463,0.06249990872311173,-0.0208332288893871,0.37743046644578193
llama,primary,fit:pair-2,validation-a,14,knowledge,2026090401,6,0.39583347176085226,0.10416686426954887,0.2916666074913034,1.4141014590446057
llama,primary,fit:pair-2,validation-a,14,knowledge,2026090402,6,0.39583347176085226,0.11458336235227762,0.28125010940857464,1.4141014590446057
llama,primary,fit:pair-2,validation-a,14,knowledge,2026090403,6,0.39583347176085226,0.10416664161069396,0.2916668301501583,1.4141014590446057
llama,primary,fit:pair-2,validation-a,15,parameter,2026090401,6,0.062499806481355336,0.04166681450442411,0.020832991976931226,0.41175135734897955
llama,primary,fit:pair-2,validation-a,15,parameter,2026090402,6,0.062499806481355336,0.06249992245041843,-1.1596906309557786e-07,0.41175135734897955
llama,primary,fit:pair-2,validation-a,15,parameter,2026090403,6,0.062499806481355336,0.06250004776423641,-2.412828810777201e-07,0.41175135734897955
llama,primary,fit:pair-2,validation-a,15,knowledge,2026090401,6,1.6666667208264698,0.10416655316172789,1.5625001676647419,1.7798474423210162
llama,primary,fit:pair-2,validation-a,15,knowledge,2026090402,6,1.6666667208264698,0.08333331904092726,1.5833334017855425,1.7798474423210162
llama,primary,fit:pair-2,validation-a,15,knowledge,2026090403,6,1.6666667208264698,0.12499974280945025,1.5416669780170196,1.7798474423210162
llama,primary,fit:pair-2,validation-a,17,parameter,2026090401,6,0.08333323883562116,0.04166676288635548,0.04166647594926568,0.5195311515208361
llama,primary,fit:pair-2,validation-a,17,parameter,2026090402,6,0.08333323883562116,0.07291674871521536,0.010416490120405797,0.5195311515208361
llama,primary,fit:pair-2,validation-a,17,parameter,2026090403,6,0.08333323883562116,0.10416663729847642,-0.020833398462855257,0.5195311515208361
llama,primary,fit:pair-2,validation-a,17,knowledge,2026090401,6,0.8958333479386056,0.12500001862402618,0.7708333293145794,1.5446806741457229
llama,primary,fit:pair-2,validation-a,17,knowledge,2026090402,6,0.8958333479386056,0.14583346559811616,0.7499998823404894,1.5446806741457229
llama,primary,fit:pair-2,validation-a,17,knowledge,2026090403,6,0.8958333479386056,0.041666782509613164,0.8541665654289924,1.5446806741457229
llama,primary,fit:pair-2,validation-a,21,parameter,2026090401,6,0.14583338002315335,0.10416667769701841,0.04166670232613494,0.7561141511433589
llama,primary,fit:pair-2,validation-a,21,parameter,2026090402,6,0.14583338002315335,0.0833332728749762,0.06250010714817715,0.7561141511433589
llama,primary,fit:pair-2,validation-a,21,parameter,2026090403,6,0.14583338002315335,0.06250001056226513,0.08333336946088822,0.7561141511433589
llama,primary,fit:pair-2,validation-a,21,knowledge,2026090401,6,1.2916665092804276,0.16666666717113307,1.1249998421092946,2.5393224664821474
llama,primary,fit:pair-2,validation-a,21,knowledge,2026090402,6,1.2916665092804276,0.14583316874874677,1.1458333405316807,2.5393224664821474
llama,primary,fit:pair-2,validation-a,21,knowledge,2026090403,6,1.2916665092804276,0.20833321045453582,1.0833332988258917,2.5393224664821474
llama,primary,fit:pair-2,validation-a,24,parameter,2026090401,6,0.10416661419246036,0.06250012543265863,0.04166648875980172,0.9057125762176889
llama,primary,fit:pair-2,validation-a,24,parameter,2026090402,6,0.10416661419246036,0.0416667651758568,0.062499849016603555,0.9057125762176889
llama,primary,fit:pair-2,validation-a,24,parameter,2026090403,6,0.10416661419246036,0.08333330239111092,0.02083331180134944,0.9057125762176889
llama,primary,fit:pair-2,validation-a,24,knowledge,2026090401,6,3.6458331840573615,0.4166666929474256,3.229166491109936,6.734602059126618
llama,primary,fit:pair-2,validation-a,24,knowledge,2026090402,6,3.6458331840573615,0.2500000028060943,3.395833181251267,6.734602059126618
llama,primary,fit:pair-2,validation-a,24,knowledge,2026090403,6,3.6458331840573615,0.34375010798733757,3.3020830760700237,6.734602059126618
llama,primary,fit:pair-2,validation-a,28,parameter,2026090401,6,0.12499976420561627,0.12499984433573748,-8.013012120500207e-08,2.463317854203284
llama,primary,fit:pair-2,validation-a,28,parameter,2026090402,6,0.12499976420561627,0.18750012371310731,-0.06250035950749104,2.463317854203284
llama,primary,fit:pair-2,validation-a,28,parameter,2026090403,6,0.12499976420561627,0.14583324613583196,-0.020833481930215683,2.463317854203284
llama,primary,fit:pair-2,validation-a,28,knowledge,2026090401,6,16.927083472476323,2.6562497688646545,14.270833703611668,27.856222571404945
llama,primary,fit:pair-2,validation-a,28,knowledge,2026090402,6,16.927083472476323,1.7395833758516044,15.187500096624719,27.856222571404945
llama,primary,fit:pair-2,validation-a,28,knowledge,2026090403,6,16.927083472476323,2.1666667121923333,14.76041676028399,27.856222571404945
llama,primary,fit:pair-2,validation-b,11,parameter,2026090401,6,-0.041666686491225846,0.031250055874503836,-0.07291674236572968,0.1155982983696181
llama,primary,fit:pair-2,validation-b,11,parameter,2026090402,6,-0.041666686491225846,0.03124983437010087,-0.07291652086132672,0.1155982983696181
llama,primary,fit:pair-2,validation-b,11,parameter,2026090403,6,-0.041666686491225846,0.031250016826864645,-0.0729167033180905,0.1155982983696181
llama,primary,fit:pair-2,validation-b,11,knowledge,2026090401,6,0.010416708777484018,0.020833304809154168,-0.01041659603167015,0.22879262006378007
llama,primary,fit:pair-2,validation-b,11,knowledge,2026090402,6,0.010416708777484018,0.010416780465069072,-7.168758505392281e-08,0.22879262006378007
llama,primary,fit:pair-2,validation-b,11,knowledge,2026090403,6,0.010416708777484018,0.03124996974656824,-0.020833260969084222,0.22879262006378007
llama,primary,fit:pair-2,validation-b,14,parameter,2026090401,6,-0.03125011261727195,0.02083329863671679,-0.05208341125398874,0.3047002039542364
llama,primary,fit:pair-2,validation-b,14,parameter,2026090402,6,-0.03125011261727195,0.05208325140847592,-0.08333336402574787,0.3047002039542364
llama,primary,fit:pair-2,validation-b,14,parameter,2026090403,6,-0.03125011261727195,0.01041666565045792,-0.041666778267729875,0.3047002039542364
llama,primary,fit:pair-2,validation-b,14,knowledge,2026090401,6,0.10416663939880284,0.07291662561813912,0.03125001378066372,1.0715878528810954
llama,primary,fit:pair-2,validation-b,14,knowledge,2026090402,6,0.10416663939880284,0.010416709674852124,0.09374992972395071,1.0715878528810954
llama,primary,fit:pair-2,validation-b,14,knowledge,2026090403,6,0.10416663939880284,0.06249989854889767,0.041666740849905175,1.0715878528810954
llama,primary,fit:pair-2,validation-b,15,parameter,2026090401,6,-0.06249996304056064,0.031249817897332832,-0.09374978093789346,0.36239946925635785
llama,primary,fit:pair-2,validation-b,15,parameter,2026090402,6,-0.06249996304056064,0.020833240138017572,-0.0833332031785782,0.36239946925635785
llama,primary,fit:pair-2,validation-b,15,parameter,2026090403,6,-0.06249996304056064,0.03125002488862568,-0.09374998792918632,0.36239946925635785
llama,primary,fit:pair-2,validation-b,15,knowledge,2026090401,6,0.6041664900864513,0.06250008815307713,0.5416664019333741,1.479863050531401
llama,primary,fit:pair-2,validation-b,15,knowledge,2026090402,6,0.6041664900864513,0.052083413172416236,0.552083076914035,1.479863050531401
llama,primary,fit:pair-2,validation-b,15,knowledge,2026090403,6,0.6041664900864513,0.06249986376011899,0.5416666263263323,1.479863050531401
llama,primary,fit:pair-2,validation-b,17,parameter,2026090401,6,0.052083325368585065,0.0312499799329089,0.020833345435676165,0.4533382862761793
llama,primary,fit:pair-2,validation-b,17,parameter,2026090402,6,0.052083325368585065,0.05208335754529495,-3.217670988681087e-08,0.4533382862761793
llama,primary,fit:pair-2,validation-b,17,parameter,2026090403,6,0.052083325368585065,0.02083322185596141,0.03125010351262365,0.4533382862761793
llama,primary,fit:pair-2,validation-b,17,knowledge,2026090401,6,0.6875000945704718,0.09374992294033291,0.5937501716301389,1.484640272753687
llama,primary,fit:pair-2,validation-b,17,knowledge,2026090402,6,0.6875000945704718,0.08333326093998039,0.6041668336304914,1.484640272753687
llama,primary,fit:pair-2,validation-b,17,knowledge,2026090403,6,0.6875000945704718,0.07291678728506668,0.6145833072854051,1.484640272753687
llama,primary,fit:pair-2,validation-b,21,parameter,2026090401,6,0.1354165961893159,0.09374992850644048,0.04166666768287541,0.9585502096477124
llama,primary,fit:pair-2,validation-b,21,parameter,2026090402,6,0.1354165961893159,0.052083345341088716,0.08333325084822718,0.9585502096477124
llama,primary,fit:pair-2,validation-b,21,parameter,2026090403,6,0.1354165961893159,0.07291665733403836,0.062499938855277534,0.9585502096477124
llama,primary,fit:pair-2,validation-b,21,knowledge,2026090401,6,1.291666492424459,0.13541661453200504,1.156249877892454,2.642871224376607
llama,primary,fit:pair-2,validation-b,21,knowledge,2026090402,6,1.291666492424459,0.16666672600695165,1.1249997664175073,2.642871224376607
llama,primary,fit:pair-2,validation-b,21,knowledge,2026090403,6,1.291666492424459,0.14583349044793673,1.1458330019765222,2.642871224376607
llama,primary,fit:pair-2,validation-b,24,parameter,2026090401,6,0.15624995735076178,0.052083175195245225,0.10416678215551656,1.2889030753575452
llama,primary,fit:pair-2,validation-b,24,parameter,2026090402,6,0.15624995735076178,0.0729165998515479,0.08333335749921388,1.2889030753575452
llama,primary,fit:pair-2,validation-b,24,parameter,2026090403,6,0.15624995735076178,0.07291663853053858,0.0833333188202232,1.2889030753575452
llama,primary,fit:pair-2,validation-b,24,knowledge,2026090401,6,4.166666618880602,0.2395834078755191,3.927083211005083,7.179783290361816
llama,primary,fit:pair-2,validation-b,24,knowledge,2026090402,6,4.166666618880602,0.3958331137910136,3.7708335050895885,7.179783290361816
llama,primary,fit:pair-2,validation-b,24,knowledge,2026090403,6,4.166666618880602,0.35416670860771166,3.8124999102728903,7.179783290361816
llama,primary,fit:pair-2,validation-b,28,parameter,2026090401,6,0.12499989542508654,0.2604166203843003,-0.13541672495921375,3.5715647990766506
llama,primary,fit:pair-2,validation-b,28,parameter,2026090402,6,0.12499989542508654,0.17708327016831996,-0.05208337474323342,3.5715647990766506
llama,primary,fit:pair-2,validation-b,28,parameter,2026090403,6,0.12499989542508654,0.05208344377751928,0.07291645164756726,3.5715647990766506
llama,primary,fit:pair-2,validation-b,28,knowledge,2026090401,6,16.906249866794195,2.1666666320646377,14.739583234729556,27.84482993040341
llama,primary,fit:pair-2,validation-b,28,knowledge,2026090402,6,16.906249866794195,2.1770833172801454,14.72916654951405,27.84482993040341
llama,primary,fit:pair-2,validation-b,28,knowledge,2026090403,6,16.906249866794195,1.5729167033496196,15.333333163444575,27.84482993040341
llama,replication,None,validation-a,11,parameter,2026090401,6,-2.1245796233415604e-07,0.06249996044546909,-0.06250017290343143,0.22528581370761533
llama,replication,None,validation-a,11,parameter,2026090402,6,-2.1245796233415604e-07,0.10416658260995366,-0.104166795067916,0.22528581370761533
llama,replication,None,validation-a,11,parameter,2026090403,6,-2.1245796233415604e-07,0.04166668564721476,-0.0416668981051771,0.22528581370761533
llama,replication,None,validation-a,11,knowledge,2026090401,6,-6.661624259625872e-08,0.0833334989680831,-0.0833335655843257,0.06400208287536234
llama,replication,None,validation-a,11,knowledge,2026090402,6,-6.661624259625872e-08,0.062499891537299845,-0.062499958153542444,0.06400208287536234
llama,replication,None,validation-a,11,knowledge,2026090403,6,-6.661624259625872e-08,0.0624999279146626,-0.0624999945309052,0.06400208287536234
llama,replication,None,validation-a,14,parameter,2026090401,6,0.10416671021084767,0.08333346253736333,0.020833247673484337,1.0116924830639813
llama,replication,None,validation-a,14,parameter,2026090402,6,0.10416671021084767,0.062499995719311606,0.04166671449153606,1.0116924830639813
llama,replication,None,validation-a,14,parameter,2026090403,6,0.10416671021084767,0.06250015169401497,0.041666558516832694,1.0116924830639813
llama,replication,None,validation-a,14,knowledge,2026090401,6,0.16666663420861974,0.062499959586906094,0.10416667462171364,0.5556775747560537
llama,replication,None,validation-a,14,knowledge,2026090402,6,0.16666663420861974,0.020833520031980395,0.14583311417663936,0.5556775747560537
llama,replication,None,validation-a,14,knowledge,2026090403,6,0.16666663420861974,0.08333340386646644,0.0833332303421533,0.5556775747560537
llama,replication,None,validation-a,15,parameter,2026090401,6,0.20833315321215196,0.14583337692844603,0.06249977628370593,1.1697921813865664
llama,replication,None,validation-a,15,parameter,2026090402,6,0.20833315321215196,0.08333335471979808,0.12499979849235388,1.1697921813865664
llama,replication,None,validation-a,15,parameter,2026090403,6,0.20833315321215196,0.08333331843944809,0.12499983477270386,1.1697921813865664
llama,replication,None,validation-a,15,knowledge,2026090401,6,0.7291665169638387,0.08333332367813757,0.6458331932857011,1.0316769036786186
llama,replication,None,validation-a,15,knowledge,2026090402,6,0.7291665169638387,0.08333333145371095,0.6458331855101278,1.0316769036786186
llama,replication,None,validation-a,15,knowledge,2026090403,6,0.7291665169638387,0.10416663010497966,0.6249998868588591,1.0316769036786186
llama,replication,None,validation-a,17,parameter,2026090401,6,0.08333337704243604,0.08333327427438537,1.0276805066655736e-07,0.869136169166778
llama,replication,None,validation-a,17,parameter,2026090402,6,0.08333337704243604,0.10416675809877536,-0.02083338105633932,0.869136169166778
llama,replication,None,validation-a,17,parameter,2026090403,6,0.08333337704243604,0.08333327711443417,9.992800187319517e-08,0.869136169166778
llama,replication,None,validation-a,17,knowledge,2026090401,6,0.8541665837377271,0.14583323154268632,0.7083333521950408,1.3823937877325978
llama,replication,None,validation-a,17,knowledge,2026090402,6,0.8541665837377271,0.12499981456251892,0.7291667691752082,1.3823937877325978
llama,replication,None,validation-a,17,knowledge,2026090403,6,0.8541665837377271,0.0625001286486319,0.7916664550890953,1.3823937877325978
llama,replication,None,validation-a,21,parameter,2026090401,6,0.12500020478425236,0.07291645681107184,0.05208374797318052,1.195019312015047
llama,replication,None,validation-a,21,parameter,2026090402,6,0.12500020478425236,0.10416669435896135,0.02083351042529101,1.195019312015047
llama,replication,None,validation-a,21,parameter,2026090403,6,0.12500020478425236,0.12499988357497689,3.2120927546952505e-07,1.195019312015047
llama,replication,None,validation-a,21,knowledge,2026090401,6,1.458333224094531,0.22916680416528834,1.2291664199292427,2.703699294750555
llama,replication,None,validation-a,21,knowledge,2026090402,6,1.458333224094531,0.06250009769428289,1.3958331264002481,2.703699294750555
llama,replication,None,validation-a,21,knowledge,2026090403,6,1.458333224094531,0.16666666586631132,1.2916665582282196,2.703699294750555
llama,replication,None,validation-a,24,parameter,2026090401,6,0.08333339647651883,0.1041666309441401,-0.020833234467621267,0.9990781644237514
llama,replication,None,validation-a,24,parameter,2026090402,6,0.08333339647651883,0.041666736253925286,0.04166666022259354,0.9990781644237514
llama,replication,None,validation-a,24,parameter,2026090403,6,0.08333339647651883,0.0833333614791627,3.499735612422228e-08,0.9990781644237514
llama,replication,None,validation-a,24,knowledge,2026090401,6,4.39583333790021,0.3541667174965066,4.041666620403703,6.987841176071316
llama,replication,None,validation-a,24,knowledge,2026090402,6,4.39583333790021,0.22916657886526082,4.166666759034949,6.987841176071316
llama,replication,None,validation-a,24,knowledge,2026090403,6,4.39583333790021,0.447916705175885,3.9479166327243247,6.987841176071316
llama,replication,None,validation-a,28,parameter,2026090401,6,0.02083347204218929,0.083333296883211,-0.06249982484102172,1.6068827555630154
llama,replication,None,validation-a,28,parameter,2026090402,6,0.02083347204218929,0.1041666387876224,-0.08333316674543312,1.6068827555630154
llama,replication,None,validation-a,28,parameter,2026090403,6,0.02083347204218929,0.041666787920500305,-0.020833315878311016,1.6068827555630154
llama,replication,None,validation-a,28,knowledge,2026090401,6,18.2500002661133,1.6354166264136438,16.614583639699656,28.827833834916404
llama,replication,None,validation-a,28,knowledge,2026090402,6,18.2500002661133,1.8541666917614446,16.395833574351855,28.827833834916404
llama,replication,None,validation-a,28,knowledge,2026090403,6,18.2500002661133,2.05208332096178,16.19791694515152,28.827833834916404
llama,replication,None,validation-b,11,parameter,2026090401,6,0.010416658595204353,0.031249946497458343,-0.02083328790225399,0.14381718230152443
llama,replication,None,validation-b,11,parameter,2026090402,6,0.010416658595204353,0.031249774059688207,-0.020833115464483853,0.14381718230152443
llama,replication,None,validation-b,11,parameter,2026090403,6,0.010416658595204353,0.041666607362761475,-0.03124994876755712,0.14381718230152443
llama,replication,None,validation-b,11,knowledge,2026090401,6,-0.010416674141500456,0.031250083389750216,-0.041666757531250674,0.10391837437156227
llama,replication,None,validation-b,11,knowledge,2026090402,6,-0.010416674141500456,0.031249915511580184,-0.04166658965308064,0.10391837437156227
llama,replication,None,validation-b,11,knowledge,2026090403,6,-0.010416674141500456,0.02083326811164928,-0.031249942253149733,0.10391837437156227
llama,replication,None,validation-b,14,parameter,2026090401,6,0.01041638993046945,0.09374986780070078,-0.08333347787023133,0.8078382734933124
llama,replication,None,validation-b,14,parameter,2026090402,6,0.01041638993046945,0.07291659527739587,-0.06250020534692642,0.8078382734933124
llama,replication,None,validation-b,14,parameter,2026090403,6,0.01041638993046945,0.08333322936717498,-0.07291683943670553,0.8078382734933124
llama,replication,None,validation-b,14,knowledge,2026090401,6,0.03125006958968394,0.03124999688346482,7.270621911817376e-08,0.43539883414262043
llama,replication,None,validation-b,14,knowledge,2026090402,6,0.03125006958968394,0.02083336908981437,0.01041670049986957,0.43539883414262043
llama,replication,None,validation-b,14,knowledge,2026090403,6,0.03125006958968394,0.020833352277501643,0.010416717312182296,0.43539883414262043
llama,replication,None,validation-b,15,parameter,2026090401,6,0.09375016223687756,0.08333319720259169,0.010416965034285866,1.155804488658676
llama,replication,None,validation-b,15,parameter,2026090402,6,0.09375016223687756,0.052083216057023186,0.04166694617985437,1.155804488658676
llama,replication,None,validation-b,15,parameter,2026090403,6,0.09375016223687756,0.08333337842244266,0.010416783814434893,1.155804488658676
llama,replication,None,validation-b,15,knowledge,2026090401,6,0.45833324045573437,0.02083338000132547,0.4374998604544089,0.9556357663197567
llama,replication,None,validation-b,15,knowledge,2026090402,6,0.45833324045573437,0.05208346832174963,0.4062497721339847,0.9556357663197567
llama,replication,None,validation-b,15,knowledge,2026090403,6,0.45833324045573437,0.010416618114201507,0.44791662234153284,0.9556357663197567
llama,replication,None,validation-b,17,parameter,2026090401,6,0.0416666883417444,0.06250000305105156,-0.020833314709307167,0.8911142212764602
llama,replication,None,validation-b,17,parameter,2026090402,6,0.0416666883417444,0.07291663298625888,-0.031249944644514478,0.8911142212764602
llama,replication,None,validation-b,17,parameter,2026090403,6,0.0416666883417444,0.08333323686626197,-0.04166654852451757,0.8911142212764602
llama,replication,None,validation-b,17,knowledge,2026090401,6,0.9583331877195936,0.08333338237086234,0.8749998053487313,1.4162774844392345
llama,replication,None,validation-b,17,knowledge,2026090402,6,0.9583331877195936,0.12499998389102984,0.8333332038285638,1.4162774844392345
llama,replication,None,validation-b,17,knowledge,2026090403,6,0.9583331877195936,0.12500015206508883,0.8333330356545048,1.4162774844392345
llama,replication,None,validation-b,21,parameter,2026090401,6,0.031249780190895155,0.1041665950397146,-0.07291681484881944,1.2479112721059298
llama,replication,None,validation-b,21,parameter,2026090402,6,0.031249780190895155,0.11458322741721834,-0.08333344722632319,1.2479112721059298
llama,replication,None,validation-b,21,parameter,2026090403,6,0.031249780190895155,0.08333336543485832,-0.05208358524396317,1.2479112721059298
llama,replication,None,validation-b,21,knowledge,2026090401,6,1.7499998840042583,0.08333330838164936,1.666666575622609,2.7521259187654725
llama,replication,None,validation-b,21,knowledge,2026090402,6,1.7499998840042583,0.1458331233516219,1.6041667606526364,2.7521259187654725
llama,replication,None,validation-b,21,knowledge,2026090403,6,1.7499998840042583,0.16666671015506532,1.583333173849193,2.7521259187654725
llama,replication,None,validation-b,24,parameter,2026090401,6,0.031249956133251544,0.02083339973372252,0.010416556399529025,1.1134334003858555
llama,replication,None,validation-b,24,parameter,2026090402,6,0.031249956133251544,0.04166663538247425,-0.010416679249222703,1.1134334003858555
llama,replication,None,validation-b,24,parameter,2026090403,6,0.031249956133251544,0.04166666363259234,-0.010416707499340795,1.1134334003858555
llama,replication,None,validation-b,24,knowledge,2026090401,6,4.979166601408603,0.30208334444857127,4.677083256960032,7.323759117662452
llama,replication,None,validation-b,24,knowledge,2026090402,6,4.979166601408603,0.3645833393748035,4.6145832620338,7.323759117662452
llama,replication,None,validation-b,24,knowledge,2026090403,6,4.979166601408603,0.26041668576120475,4.718749915647399,7.323759117662452
llama,replication,None,validation-b,28,parameter,2026090401,6,0.0416665558780854,0.10416671343652222,-0.06250015755843683,2.2729018073790095
llama,replication,None,validation-b,28,parameter,2026090402,6,0.0416665558780854,0.07291659447946586,-0.03125003860138046,2.2729018073790095
llama,replication,None,validation-b,28,parameter,2026090403,6,0.0416665558780854,0.09374990946768473,-0.052083353589599334,2.2729018073790095
llama,replication,None,validation-b,28,knowledge,2026090401,6,18.072916651894047,1.843749979911081,16.229166671982966,28.5225757245785
llama,replication,None,validation-b,28,knowledge,2026090402,6,18.072916651894047,2.499999954183295,15.572916697710752,28.5225757245785
llama,replication,None,validation-b,28,knowledge,2026090403,6,18.072916651894047,2.4166667350921975,15.65624991680185,28.5225757245785
llama,replication,fit:pair-0,validation-a,11,parameter,2026090401,6,0.02083345690819745,0.06249984044310016,-0.04166638353490271,0.14996716475374158
llama,replication,fit:pair-0,validation-a,11,parameter,2026090402,6,0.02083345690819745,0.06249992101220414,-0.04166646410400669,0.14996716475374158
llama,replication,fit:pair-0,validation-a,11,parameter,2026090403,6,0.02083345690819745,0.06250011652446119,-0.04166665961626374,0.14996716475374158
llama,replication,fit:pair-0,validation-a,11,knowledge,2026090401,6,-0.0208333655828028,0.06249992622664043,-0.08333329180944324,0.19534824527732306
llama,replication,fit:pair-0,validation-a,11,knowledge,2026090402,6,-0.0208333655828028,0.06249996119489273,-0.08333332677769553,0.19534824527732306
llama,replication,fit:pair-0,validation-a,11,knowledge,2026090403,6,-0.0208333655828028,0.06250015056866687,-0.08333351615146967,0.19534824527732306
llama,replication,fit:pair-0,validation-a,14,parameter,2026090401,6,0.08333311082969885,0.062499822490887404,0.02083328833881145,0.5231255743726878
llama,replication,fit:pair-0,validation-a,14,parameter,2026090402,6,0.08333311082969885,0.04166682893022274,0.04166628189947611,0.5231255743726878
llama,replication,fit:pair-0,validation-a,14,parameter,2026090403,6,0.08333311082969885,0.0833331424704132,-3.164071434025306e-08,0.5231255743726878
llama,replication,fit:pair-0,validation-a,14,knowledge,2026090401,6,0.5624999586264797,0.1458334801645833,0.4166664784618964,1.442032651295848
llama,replication,fit:pair-0,validation-a,14,knowledge,2026090402,6,0.5624999586264797,0.12499997828854248,0.43749998033793724,1.442032651295848
llama,replication,fit:pair-0,validation-a,14,knowledge,2026090403,6,0.5624999586264797,0.12499990296297862,0.4375000556635011,1.442032651295848
llama,replication,fit:pair-0,validation-a,15,parameter,2026090401,6,0.062499967013233494,0.04166699807926003,0.02083296893397346,0.6013551138065704
llama,replication,fit:pair-0,validation-a,15,parameter,2026090402,6,0.062499967013233494,0.10416665640999175,-0.04166668939675825,0.6013551138065704
llama,replication,fit:pair-0,validation-a,15,parameter,2026090403,6,0.062499967013233494,0.06249987687867057,9.013456292450428e-08,0.6013551138065704
llama,replication,fit:pair-0,validation-a,15,knowledge,2026090401,6,2.0416665415274715,0.06249976902957618,1.9791667724978954,1.9205763449434095
llama,replication,fit:pair-0,validation-a,15,knowledge,2026090402,6,2.0416665415274715,0.13541664737810302,1.9062498941493684,1.9205763449434095
llama,replication,fit:pair-0,validation-a,15,knowledge,2026090403,6,2.0416665415274715,0.04166673759755213,1.9999998039299194,1.9205763449434095
llama,replication,fit:pair-0,validation-a,17,parameter,2026090401,6,0.06249995499577684,0.08333306170000772,-0.02083310670423088,0.6378022155441624
llama,replication,fit:pair-0,validation-a,17,parameter,2026090402,6,0.06249995499577684,0.08333336402574787,-0.02083340902997103,0.6378022155441624
llama,replication,fit:pair-0,validation-a,17,parameter,2026090403,6,0.06249995499577684,0.08333328945930892,-0.020833334463532076,0.6378022155441624
llama,replication,fit:pair-0,validation-a,17,knowledge,2026090401,6,0.8124996429760358,0.1458331660493665,0.6666664769266694,1.4164873231464246
llama,replication,fit:pair-0,validation-a,17,knowledge,2026090402,6,0.8124996429760358,0.10416680729152479,0.708332835684511,1.4164873231464246
llama,replication,fit:pair-0,validation-a,17,knowledge,2026090403,6,0.8124996429760358,0.1458333342379774,0.6666663087380584,1.4164873231464246
llama,replication,fit:pair-0,validation-a,21,parameter,2026090401,6,0.0625000146998597,0.12499982487982682,-0.062499810179967114,1.034901231792346
llama,replication,fit:pair-0,validation-a,21,parameter,2026090402,6,0.0625000146998597,0.1249999339512821,-0.0624999192514224,1.034901231792346
llama,replication,fit:pair-0,validation-a,21,parameter,2026090403,6,0.0625000146998597,0.10416660997240494,-0.04166659527254524,1.034901231792346
llama,replication,fit:pair-0,validation-a,21,knowledge,2026090401,6,0.9999998944185791,0.16666695739210505,0.833332937026474,2.4028356929363293
llama,replication,fit:pair-0,validation-a,21,knowledge,2026090402,6,0.9999998944185791,0.12499999574599012,0.874999898672589,2.4028356929363293
llama,replication,fit:pair-0,validation-a,21,knowledge,2026090403,6,0.9999998944185791,0.12500016494110847,0.8749997294774706,2.4028356929363293
llama,replication,fit:pair-0,validation-a,24,parameter,2026090401,6,-0.020833334456256125,0.06249988592026057,-0.08333322037651669,1.1256118815841678
llama,replication,fit:pair-0,validation-a,24,parameter,2026090402,6,-0.020833334456256125,0.08333338574205602,-0.10416672019831215,1.1256118815841678
llama,replication,fit:pair-0,validation-a,24,parameter,2026090403,6,-0.020833334456256125,0.08333307871362194,-0.10416641316987807,1.1256118815841678
llama,replication,fit:pair-0,validation-a,24,knowledge,2026090401,6,3.3541665311859106,0.281249982319423,3.0729165488664876,6.443718534234308
llama,replication,fit:pair-0,validation-a,24,knowledge,2026090402,6,3.3541665311859106,0.17708334954174157,3.177083181644169,6.443718534234308
llama,replication,fit:pair-0,validation-a,24,knowledge,2026090403,6,3.3541665311859106,0.40624996797851054,2.9479165632074,6.443718534234308
llama,replication,fit:pair-0,validation-a,28,parameter,2026090401,6,0.12499990247548946,0.10416668479835305,0.020833217677136417,2.5986973690456243
llama,replication,fit:pair-0,validation-a,28,parameter,2026090402,6,0.12499990247548946,0.10416677441389766,0.020833128061591807,2.5986973690456243
llama,replication,fit:pair-0,validation-a,28,parameter,2026090403,6,0.12499990247548946,0.1458333878593597,-0.02083348538387024,2.5986973690456243
llama,replication,fit:pair-0,validation-a,28,knowledge,2026090401,6,16.41666667410512,2.55208333083768,13.864583343267439,28.343543491520094
llama,replication,fit:pair-0,validation-a,28,knowledge,2026090402,6,16.41666667410512,2.7916666259479825,13.625000048157137,28.343543491520094
llama,replication,fit:pair-0,validation-a,28,knowledge,2026090403,6,16.41666667410512,2.000000031958431,14.416666642146689,28.343543491520094
llama,replication,fit:pair-0,validation-b,11,parameter,2026090401,6,1.7143368798618516e-07,0.031249882211947504,-0.03124971077825952,0.11062786681622531
llama,replication,fit:pair-0,validation-b,11,parameter,2026090402,6,1.7143368798618516e-07,0.03125009164068615,-0.031249920206998166,0.11062786681622531
llama,replication,fit:pair-0,validation-b,11,parameter,2026090403,6,1.7143368798618516e-07,0.031250042181151606,-0.03124987074746362,0.11062786681622531
llama,replication,fit:pair-0,validation-b,11,knowledge,2026090401,6,0.02083326942617229,0.02083309040366051,1.7902251178009143e-07,0.25406642830229825
llama,replication,fit:pair-0,validation-b,11,knowledge,2026090402,6,0.02083326942617229,0.020833135218708776,1.342074635139745e-07,0.25406642830229825
llama,replication,fit:pair-0,validation-b,11,knowledge,2026090403,6,0.02083326942617229,0.03124998786612802,-0.01041671843995573,0.25406642830229825
llama,replication,fit:pair-0,validation-b,14,parameter,2026090401,6,-0.04166666257515317,0.05208325060084462,-0.09374991317599779,0.40873204426512016
llama,replication,fit:pair-0,validation-b,14,parameter,2026090402,6,-0.04166666257515317,0.05208330648504974,-0.09374996906020291,0.40873204426512016
llama,replication,fit:pair-0,validation-b,14,parameter,2026090403,6,-0.04166666257515317,0.020833434551605023,-0.06250009712675819,0.40873204426512016
llama,replication,fit:pair-0,validation-b,14,knowledge,2026090401,6,0.33333332674374105,0.041666695979074575,0.2916666307646665,1.2987770071399491
llama,replication,fit:pair-0,validation-b,14,knowledge,2026090402,6,0.33333332674374105,0.06250008803181117,0.2708332387119299,1.2987770071399491
llama,replication,fit:pair-0,validation-b,14,knowledge,2026090403,6,0.33333332674374105,0.05208323422993999,0.28125009251380106,1.2987770071399491
llama,replication,fit:pair-0,validation-b,15,parameter,2026090401,6,0.01041642432634641,0.05208341183121471,-0.0416669875048683,0.5929160367900134
llama,replication,fit:pair-0,validation-b,15,parameter,2026090402,6,0.01041642432634641,0.020833299041745097,-0.010416874715398686,0.5929160367900134
llama,replication,fit:pair-0,validation-b,15,parameter,2026090403,6,0.01041642432634641,0.04166660692620402,-0.03125018259985761,0.5929160367900134
llama,replication,fit:pair-0,validation-b,15,knowledge,2026090401,6,1.666666566823551,0.10416666663513752,1.5624999001884134,2.192096133398803
llama,replication,fit:pair-0,validation-b,15,knowledge,2026090402,6,1.666666566823551,0.12499992094914585,1.541666645874405,2.192096133398803
llama,replication,fit:pair-0,validation-b,15,knowledge,2026090403,6,1.666666566823551,0.17708336818274498,1.489583198640806,2.192096133398803
llama,replication,fit:pair-0,validation-b,17,parameter,2026090401,6,0.031249977517290972,0.06250001981243258,-0.03125004229514161,0.5759513277123999
llama,replication,fit:pair-0,validation-b,17,parameter,2026090402,6,0.031249977517290972,0.09375010187553319,-0.06250012435824222,0.5759513277123999
llama,replication,fit:pair-0,validation-b,17,parameter,2026090403,6,0.031249977517290972,0.07291643394516238,-0.04166645642787141,0.5759513277123999
llama,replication,fit:pair-0,validation-b,17,knowledge,2026090401,6,1.0624999781842537,0.07291641720075859,0.9895835609834951,1.6540049548837927
llama,replication,fit:pair-0,validation-b,17,knowledge,2026090402,6,1.0624999781842537,0.14583330872361935,0.9166666694606344,1.6540049548837927
llama,replication,fit:pair-0,validation-b,17,knowledge,2026090403,6,1.0624999781842537,0.12499996407374662,0.9375000141105071,1.6540049548837927
llama,replication,fit:pair-0,validation-b,21,parameter,2026090401,6,0.06250000430736691,8.110752484450738e-08,0.062499923199842065,0.8494865752083666
llama,replication,fit:pair-0,validation-b,21,parameter,2026090402,6,0.06250000430736691,0.062499968422343954,3.5885022953152657e-08,0.8494865752083666
llama,replication,fit:pair-0,validation-b,21,parameter,2026090403,6,0.06250000430736691,0.062499836606245175,1.6770112173242202e-07,0.8494865752083666
llama,replication,fit:pair-0,validation-b,21,knowledge,2026090401,6,1.6874998699956147,0.16666663480524826,1.5208332351903664,2.507452202266523
llama,replication,fit:pair-0,validation-b,21,knowledge,2026090402,6,1.6874998699956147,0.22916658939357148,1.4583332806020433,2.507452202266523
llama,replication,fit:pair-0,validation-b,21,knowledge,2026090403,6,1.6874998699956147,0.17708329861973957,1.5104165713758753,2.507452202266523
llama,replication,fit:pair-0,validation-b,24,parameter,2026090401,6,-0.010416537763376255,0.10416663456999231,-0.11458317233336857,1.0656811480326458
llama,replication,fit:pair-0,validation-b,24,parameter,2026090402,6,-0.010416537763376255,0.06250012292002793,-0.07291666068340419,1.0656811480326458
llama,replication,fit:pair-0,validation-b,24,parameter,2026090403,6,-0.010416537763376255,0.020833264260242384,-0.03124980202361864,1.0656811480326458
llama,replication,fit:pair-0,validation-b,24,knowledge,2026090401,6,4.229166632413883,0.4583332674349852,3.770833364978898,6.963658242948353
llama,replication,fit:pair-0,validation-b,24,knowledge,2026090402,6,4.229166632413883,0.47916653897361056,3.750000093440273,6.963658242948353
llama,replication,fit:pair-0,validation-b,24,knowledge,2026090403,6,4.229166632413883,0.20833334380343635,4.020833288610447,6.963658242948353
llama,replication,fit:pair-0,validation-b,28,parameter,2026090401,6,0.03125005606610406,0.04166649040659346,-0.010416434340489403,0.9118440976324039
llama,replication,fit:pair-0,validation-b,28,parameter,2026090402,6,0.03125005606610406,0.031249866692329913,1.8937377414471324e-07,0.9118440976324039
llama,replication,fit:pair-0,validation-b,28,parameter,2026090403,6,0.03125005606610406,0.02083320561844933,0.010416850447654728,0.9118440976324039
llama,replication,fit:pair-0,validation-b,28,knowledge,2026090401,6,16.68749990051583,2.135416592580441,14.55208330793539,28.63980050270823
llama,replication,fit:pair-0,validation-b,28,knowledge,2026090402,6,16.68749990051583,2.5729166359257456,14.114583264590086,28.63980050270823
llama,replication,fit:pair-0,validation-b,28,knowledge,2026090403,6,16.68749990051583,2.0416667746151993,14.645833125900632,28.63980050270823
llama,replication,fit:pair-1,validation-a,11,parameter,2026090401,6,-4.051495731497804e-08,0.06250003693033553,-0.06250007744529285,0.15360147497491786
llama,replication,fit:pair-1,validation-a,11,parameter,2026090402,6,-4.051495731497804e-08,0.06249995630787453,-0.06249999682283184,0.15360147497491786
llama,replication,fit:pair-1,validation-a,11,parameter,2026090403,6,-4.051495731497804e-08,0.06250001758356423,-0.06250005809852155,0.15360147497491786
llama,replication,fit:pair-1,validation-a,11,knowledge,2026090401,6,1.8363789422437549e-07,0.06250006077849928,-0.06249987714060505,0.19227603403522217
llama,replication,fit:pair-1,validation-a,11,knowledge,2026090402,6,1.8363789422437549e-07,0.04166667692334158,-0.04166649328544736,0.19227603403522217
llama,replication,fit:pair-1,validation-a,11,knowledge,2026090403,6,1.8363789422437549e-07,0.062499919348435164,-0.06249973571054094,0.19227603403522217
llama,replication,fit:pair-1,validation-a,14,parameter,2026090401,6,0.04166683914809255,0.04166672240777795,1.167403146026813e-07,0.4627124875956143
llama,replication,fit:pair-1,validation-a,14,parameter,2026090402,6,0.04166683914809255,0.04166651706570216,3.2208239039016595e-07,0.4627124875956143
llama,replication,fit:pair-1,validation-a,14,parameter,2026090403,6,0.04166683914809255,0.08333320354722673,-0.04166636439913418,0.4627124875956143
llama,replication,fit:pair-1,validation-a,14,knowledge,2026090401,6,0.4583333549113983,0.14583332404921143,0.3125000308621869,1.430685054797955
llama,replication,fit:pair-1,validation-a,14,knowledge,2026090402,6,0.4583333549113983,0.1041667625613627,0.3541665923500356,1.430685054797955
llama,replication,fit:pair-1,validation-a,14,knowledge,2026090403,6,0.4583333549113983,0.09375010742223822,0.3645832474891601,1.430685054797955
llama,replication,fit:pair-1,validation-a,15,parameter,2026090401,6,0.12500019369084234,0.06249987378881391,0.06250031990202842,0.5410786127937222
llama,replication,fit:pair-1,validation-a,15,parameter,2026090402,6,0.12500019369084234,0.06249988777077912,0.06250030592006323,0.5410786127937222
llama,replication,fit:pair-1,validation-a,15,parameter,2026090403,6,0.12500019369084234,0.06249982652904388,0.06250036716179846,0.5410786127937222
llama,replication,fit:pair-1,validation-a,15,knowledge,2026090401,6,1.874999763533803,0.1874998204560446,1.6874999430777584,1.8520270256140707
llama,replication,fit:pair-1,validation-a,15,knowledge,2026090402,6,1.874999763533803,0.0833332541345347,1.7916665093992683,1.8520270256140707
llama,replication,fit:pair-1,validation-a,15,knowledge,2026090403,6,1.874999763533803,0.1250000016419411,1.749999761891862,1.8520270256140707
llama,replication,fit:pair-1,validation-a,17,parameter,2026090401,6,0.06249983630793091,0.10416678937084119,-0.041666953062910274,0.49372718971450996
llama,replication,fit:pair-1,validation-a,17,parameter,2026090402,6,0.06249983630793091,0.06250000068151469,-1.6437358377890954e-07,0.49372718971450996
llama,replication,fit:pair-1,validation-a,17,parameter,2026090403,6,0.06249983630793091,0.08333331823329597,-0.020833481925365056,0.49372718971450996
llama,replication,fit:pair-1,validation-a,17,knowledge,2026090401,6,0.8125001146084591,0.10416667546572474,0.7083334391427343,1.3471159751295838
llama,replication,fit:pair-1,validation-a,17,knowledge,2026090402,6,0.8125001146084591,0.04166660719783977,0.7708335074106193,1.3471159751295838
llama,replication,fit:pair-1,validation-a,17,knowledge,2026090403,6,0.8125001146084591,0.12499998231214704,0.687500132296312,1.3471159751295838
llama,replication,fit:pair-1,validation-a,21,parameter,2026090401,6,0.1666665634305294,0.1041667857862194,0.06249977764431,0.7035692449206207
llama,replication,fit:pair-1,validation-a,21,parameter,2026090402,6,0.1666665634305294,0.10416672906285385,0.06249983436767556,0.7035692449206207
llama,replication,fit:pair-1,validation-a,21,parameter,2026090403,6,0.1666665634305294,0.10416668034546699,0.06249988308506242,0.7035692449206207
llama,replication,fit:pair-1,validation-a,21,knowledge,2026090401,6,1.4374998754816868,0.1666665262770645,1.2708333492046222,2.7522193400027017
llama,replication,fit:pair-1,validation-a,21,knowledge,2026090402,6,1.4374998754816868,0.18749987246458963,1.2500000030170972,2.7522193400027017
llama,replication,fit:pair-1,validation-a,21,knowledge,2026090403,6,1.4374998754816868,0.1875001217777026,1.2499997537039842,2.7522193400027017
llama,replication,fit:pair-1,validation-a,24,parameter,2026090401,6,0.14583321374326866,0.05208310808666283,0.09375010565660583,0.9470849053622734
llama,replication,fit:pair-1,validation-a,24,parameter,2026090402,6,0.14583321374326866,0.062499854235890474,0.08333335950737819,0.9470849053622734
llama,replication,fit:pair-1,validation-a,24,parameter,2026090403,6,0.14583321374326866,0.08333334607838576,0.0624998676648829,0.9470849053622734
llama,replication,fit:pair-1,validation-a,24,knowledge,2026090401,6,3.916666567856737,0.44791651128859183,3.4687500565681453,6.872300878038537
llama,replication,fit:pair-1,validation-a,24,knowledge,2026090402,6,3.916666567856737,0.2500001318646052,3.666666435992132,6.872300878038537
llama,replication,fit:pair-1,validation-a,24,knowledge,2026090403,6,3.916666567856737,0.3749998182587054,3.5416667495980314,6.872300878038537
llama,replication,fit:pair-1,validation-a,28,parameter,2026090401,6,0.10416667761940819,0.08333333928506666,0.020833338334341533,2.0527170637915013
llama,replication,fit:pair-1,validation-a,28,parameter,2026090402,6,0.10416667761940819,0.12500005138281267,-0.02083337376340448,2.0527170637915013
llama,replication,fit:pair-1,validation-a,28,parameter,2026090403,6,0.10416667761940819,0.08333330634923186,0.02083337127017633,2.0527170637915013
llama,replication,fit:pair-1,validation-a,28,knowledge,2026090401,6,15.864583328742205,2.3645832454470415,13.500000083295163,27.926498954173287
llama,replication,fit:pair-1,validation-a,28,knowledge,2026090402,6,15.864583328742205,2.229166637667125,13.63541669107508,27.926498954173287
llama,replication,fit:pair-1,validation-a,28,knowledge,2026090403,6,15.864583328742205,2.249999899560256,13.614583429181948,27.926498954173287
llama,replication,fit:pair-1,validation-b,11,parameter,2026090401,6,-0.0104168405183979,0.03124999066494638,-0.04166683118334428,0.08835126404824523
llama,replication,fit:pair-1,validation-b,11,parameter,2026090402,6,-0.0104168405183979,0.010416799513526106,-0.020833640031924006,0.08835126404824523
llama,replication,fit:pair-1,validation-b,11,parameter,2026090403,6,-0.0104168405183979,0.041666619581519626,-0.052083460099917524,0.08835126404824523
llama,replication,fit:pair-1,validation-b,11,knowledge,2026090401,6,4.9015701127549015e-08,0.020833320115343668,-0.02083327109964254,0.2339099286042703
llama,replication,fit:pair-1,validation-b,11,knowledge,2026090402,6,4.9015701127549015e-08,0.05208339565918626,-0.05208334664348513,0.2339099286042703
llama,replication,fit:pair-1,validation-b,11,knowledge,2026090403,6,4.9015701127549015e-08,0.031249896317603998,-0.03124984730190287,0.2339099286042703
llama,replication,fit:pair-1,validation-b,14,parameter,2026090401,6,0.05208322207424013,0.031250128641355936,0.020833093432884198,0.34971922642444664
llama,replication,fit:pair-1,validation-b,14,parameter,2026090402,6,0.05208322207424013,0.031250107727828436,0.020833114346411698,0.34971922642444664
llama,replication,fit:pair-1,validation-b,14,parameter,2026090403,6,0.05208322207424013,0.031250038773578126,0.020833183300662007,0.34971922642444664
llama,replication,fit:pair-1,validation-b,14,knowledge,2026090401,6,0.21874997471119664,0.07291676074964926,0.1458332139615474,1.2905057780636822
llama,replication,fit:pair-1,validation-b,14,knowledge,2026090402,6,0.21874997471119664,0.06249996267191212,0.1562500120392845,1.2905057780636822
llama,replication,fit:pair-1,validation-b,14,knowledge,2026090403,6,0.21874997471119664,0.052083385780861136,0.1666665889303355,1.2905057780636822
llama,replication,fit:pair-1,validation-b,15,parameter,2026090401,6,0.0416666392920888,0.010416662133745072,0.031249977158343732,0.5672056753366791
llama,replication,fit:pair-1,validation-b,15,parameter,2026090402,6,0.0416666392920888,0.0416665194570669,1.1983502190560102e-07,0.5672056753366791
llama,replication,fit:pair-1,validation-b,15,parameter,2026090403,6,0.0416666392920888,0.04166652857869243,1.1071339637430677e-07,0.5672056753366791
llama,replication,fit:pair-1,validation-b,15,knowledge,2026090401,6,1.7291666411450326,0.12500004216902502,1.6041665989760077,2.0691307330284023
llama,replication,fit:pair-1,validation-b,15,knowledge,2026090402,6,1.7291666411450326,0.10416669440989305,1.6249999467351395,2.0691307330284023
llama,replication,fit:pair-1,validation-b,15,knowledge,2026090403,6,1.7291666411450326,0.09374995235945487,1.6354166887855777,2.0691307330284023
llama,replication,fit:pair-1,validation-b,17,parameter,2026090401,6,0.04166647028614534,0.0625001584145745,-0.02083368812842916,0.6547886402574444
llama,replication,fit:pair-1,validation-b,17,parameter,2026090402,6,0.04166647028614534,0.06249996171633635,-0.02083349143019101,0.6547886402574444
llama,replication,fit:pair-1,validation-b,17,parameter,2026090403,6,0.04166647028614534,0.05208337411022512,-0.010416903824079782,0.6547886402574444
llama,replication,fit:pair-1,validation-b,17,knowledge,2026090401,6,0.8020832890300275,0.13541669539942328,0.6666665936306042,1.3650246751174713
llama,replication,fit:pair-1,validation-b,17,knowledge,2026090402,6,0.8020832890300275,0.09374984399134216,0.7083334450386853,1.3650246751174713
llama,replication,fit:pair-1,validation-b,17,knowledge,2026090403,6,0.8020832890300275,0.031249985676064778,0.7708333033539627,1.3650246751174713
llama,replication,fit:pair-1,validation-b,21,parameter,2026090401,6,0.06249998227091661,0.06249998441489879,-2.1439821792923475e-09,0.8684426720761561
llama,replication,fit:pair-1,validation-b,21,parameter,2026090402,6,0.06249998227091661,0.08333321783720748,-0.020833235566290874,0.8684426720761561
llama,replication,fit:pair-1,validation-b,21,parameter,2026090403,6,0.06249998227091661,0.04166656895298123,0.02083341331793538,0.8684426720761561
llama,replication,fit:pair-1,validation-b,21,knowledge,2026090401,6,1.3958331055788828,0.15624994734389475,1.239583158234988,2.532831660681744
llama,replication,fit:pair-1,validation-b,21,knowledge,2026090402,6,1.3958331055788828,0.10416668968537124,1.2916664158935116,2.532831660681744
llama,replication,fit:pair-1,validation-b,21,knowledge,2026090403,6,1.3958331055788828,0.10416657119155086,1.291666534387332,2.532831660681744
llama,replication,fit:pair-1,validation-b,24,parameter,2026090401,6,0.09374990885165364,0.031249952005358256,0.06249995684629539,0.8868894118061096
llama,replication,fit:pair-1,validation-b,24,parameter,2026090402,6,0.09374990885165364,0.04166649795661215,0.052083410895041496,0.8868894118061096
llama,replication,fit:pair-1,validation-b,24,parameter,2026090403,6,0.09374990885165364,0.04166647466384651,0.052083434187807136,0.8868894118061096
llama,replication,fit:pair-1,validation-b,24,knowledge,2026090401,6,4.0833332563949325,0.33333346918273793,3.7499997872121944,6.775774229750155
llama,replication,fit:pair-1,validation-b,24,knowledge,2026090402,6,4.0833332563949325,0.5937500467140732,3.4895832096808594,6.775774229750155
llama,replication,fit:pair-1,validation-b,24,knowledge,2026090403,6,4.0833332563949325,0.30208332528854953,3.781249931106383,6.775774229750155
llama,replication,fit:pair-1,validation-b,28,parameter,2026090401,6,-0.03124995157122612,0.041666635149643604,-0.07291658672086973,1.4882863621059084
llama,replication,fit:pair-1,validation-b,28,parameter,2026090402,6,-0.03124995157122612,0.06250004753868173,-0.09374999910990785,1.4882863621059084
llama,replication,fit:pair-1,validation-b,28,parameter,2026090403,6,-0.03124995157122612,0.041666785063474286,-0.07291673663470041,1.4882863621059084
llama,replication,fit:pair-1,validation-b,28,knowledge,2026090401,6,15.156249824807068,2.489583205715462,12.666666619091606,26.680195086922087
llama,replication,fit:pair-1,validation-b,28,knowledge,2026090402,6,15.156249824807068,2.0000000249250056,13.156249799882062,26.680195086922087
llama,replication,fit:pair-1,validation-b,28,knowledge,2026090403,6,15.156249824807068,2.0104165371279428,13.145833287679125,26.680195086922087
llama,replication,fit:pair-2,validation-a,11,parameter,2026090401,6,0.062499982814188115,0.06250005222439843,-6.941021031547923e-08,0.1355135002015228
llama,replication,fit:pair-2,validation-a,11,parameter,2026090402,6,0.062499982814188115,0.06249991037232879,7.244185932370195e-08,0.1355135002015228
llama,replication,fit:pair-2,validation-a,11,parameter,2026090403,6,0.062499982814188115,0.06250006718376729,-8.436957917024035e-08,0.1355135002015228
llama,replication,fit:pair-2,validation-a,11,knowledge,2026090401,6,0.020833390054273575,0.04166675826612239,-0.020833368211848818,0.20270445733509548
llama,replication,fit:pair-2,validation-a,11,knowledge,2026090402,6,0.020833390054273575,0.08333319242228754,-0.06249980236801396,0.20270445733509548
llama,replication,fit:pair-2,validation-a,11,knowledge,2026090403,6,0.020833390054273575,0.06250001278385753,-0.04166662272958395,0.20270445733509548
llama,replication,fit:pair-2,validation-a,14,parameter,2026090401,6,0.04166667983372463,0.08333327204551703,-0.041666592211792405,0.37743046644578193
llama,replication,fit:pair-2,validation-a,14,parameter,2026090402,6,0.04166667983372463,0.08333327031626443,-0.0416665904825398,0.37743046644578193
llama,replication,fit:pair-2,validation-a,14,parameter,2026090403,6,0.04166667983372463,0.06249990872311173,-0.0208332288893871,0.37743046644578193
llama,replication,fit:pair-2,validation-a,14,knowledge,2026090401,6,0.39583347176085226,0.10416686426954887,0.2916666074913034,1.4141014590446057
llama,replication,fit:pair-2,validation-a,14,knowledge,2026090402,6,0.39583347176085226,0.11458336235227762,0.28125010940857464,1.4141014590446057
llama,replication,fit:pair-2,validation-a,14,knowledge,2026090403,6,0.39583347176085226,0.10416664161069396,0.2916668301501583,1.4141014590446057
llama,replication,fit:pair-2,validation-a,15,parameter,2026090401,6,0.062499806481355336,0.04166681450442411,0.020832991976931226,0.41175135734897955
llama,replication,fit:pair-2,validation-a,15,parameter,2026090402,6,0.062499806481355336,0.06249992245041843,-1.1596906309557786e-07,0.41175135734897955
llama,replication,fit:pair-2,validation-a,15,parameter,2026090403,6,0.062499806481355336,0.06250004776423641,-2.412828810777201e-07,0.41175135734897955
llama,replication,fit:pair-2,validation-a,15,knowledge,2026090401,6,1.6666667208264698,0.10416655316172789,1.5625001676647419,1.7798474423210162
llama,replication,fit:pair-2,validation-a,15,knowledge,2026090402,6,1.6666667208264698,0.08333331904092726,1.5833334017855425,1.7798474423210162
llama,replication,fit:pair-2,validation-a,15,knowledge,2026090403,6,1.6666667208264698,0.12499974280945025,1.5416669780170196,1.7798474423210162
llama,replication,fit:pair-2,validation-a,17,parameter,2026090401,6,0.08333323883562116,0.04166676288635548,0.04166647594926568,0.5195311515208361
llama,replication,fit:pair-2,validation-a,17,parameter,2026090402,6,0.08333323883562116,0.07291674871521536,0.010416490120405797,0.5195311515208361
llama,replication,fit:pair-2,validation-a,17,parameter,2026090403,6,0.08333323883562116,0.10416663729847642,-0.020833398462855257,0.5195311515208361
llama,replication,fit:pair-2,validation-a,17,knowledge,2026090401,6,0.8958333479386056,0.12500001862402618,0.7708333293145794,1.5446806741457229
llama,replication,fit:pair-2,validation-a,17,knowledge,2026090402,6,0.8958333479386056,0.14583346559811616,0.7499998823404894,1.5446806741457229
llama,replication,fit:pair-2,validation-a,17,knowledge,2026090403,6,0.8958333479386056,0.041666782509613164,0.8541665654289924,1.5446806741457229
llama,replication,fit:pair-2,validation-a,21,parameter,2026090401,6,0.14583338002315335,0.10416667769701841,0.04166670232613494,0.7561141511433589
llama,replication,fit:pair-2,validation-a,21,parameter,2026090402,6,0.14583338002315335,0.0833332728749762,0.06250010714817715,0.7561141511433589
llama,replication,fit:pair-2,validation-a,21,parameter,2026090403,6,0.14583338002315335,0.06250001056226513,0.08333336946088822,0.7561141511433589
llama,replication,fit:pair-2,validation-a,21,knowledge,2026090401,6,1.2916665092804276,0.16666666717113307,1.1249998421092946,2.5393224664821474
llama,replication,fit:pair-2,validation-a,21,knowledge,2026090402,6,1.2916665092804276,0.14583316874874677,1.1458333405316807,2.5393224664821474
llama,replication,fit:pair-2,validation-a,21,knowledge,2026090403,6,1.2916665092804276,0.20833321045453582,1.0833332988258917,2.5393224664821474
llama,replication,fit:pair-2,validation-a,24,parameter,2026090401,6,0.10416661419246036,0.06250012543265863,0.04166648875980172,0.9057125762176889
llama,replication,fit:pair-2,validation-a,24,parameter,2026090402,6,0.10416661419246036,0.0416667651758568,0.062499849016603555,0.9057125762176889
llama,replication,fit:pair-2,validation-a,24,parameter,2026090403,6,0.10416661419246036,0.08333330239111092,0.02083331180134944,0.9057125762176889
llama,replication,fit:pair-2,validation-a,24,knowledge,2026090401,6,3.6458331840573615,0.4166666929474256,3.229166491109936,6.734602059126618
llama,replication,fit:pair-2,validation-a,24,knowledge,2026090402,6,3.6458331840573615,0.2500000028060943,3.395833181251267,6.734602059126618
llama,replication,fit:pair-2,validation-a,24,knowledge,2026090403,6,3.6458331840573615,0.34375010798733757,3.3020830760700237,6.734602059126618
llama,replication,fit:pair-2,validation-a,28,parameter,2026090401,6,0.12499976420561627,0.12499984433573748,-8.013012120500207e-08,2.463317854203284
llama,replication,fit:pair-2,validation-a,28,parameter,2026090402,6,0.12499976420561627,0.18750012371310731,-0.06250035950749104,2.463317854203284
llama,replication,fit:pair-2,validation-a,28,parameter,2026090403,6,0.12499976420561627,0.14583324613583196,-0.020833481930215683,2.463317854203284
llama,replication,fit:pair-2,validation-a,28,knowledge,2026090401,6,16.927083472476323,2.6562497688646545,14.270833703611668,27.856222571404945
llama,replication,fit:pair-2,validation-a,28,knowledge,2026090402,6,16.927083472476323,1.7395833758516044,15.187500096624719,27.856222571404945
llama,replication,fit:pair-2,validation-a,28,knowledge,2026090403,6,16.927083472476323,2.1666667121923333,14.76041676028399,27.856222571404945
llama,replication,fit:pair-2,validation-b,11,parameter,2026090401,6,-0.041666686491225846,0.031250055874503836,-0.07291674236572968,0.1155982983696181
llama,replication,fit:pair-2,validation-b,11,parameter,2026090402,6,-0.041666686491225846,0.03124983437010087,-0.07291652086132672,0.1155982983696181
llama,replication,fit:pair-2,validation-b,11,parameter,2026090403,6,-0.041666686491225846,0.031250016826864645,-0.0729167033180905,0.1155982983696181
llama,replication,fit:pair-2,validation-b,11,knowledge,2026090401,6,0.010416708777484018,0.020833304809154168,-0.01041659603167015,0.22879262006378007
llama,replication,fit:pair-2,validation-b,11,knowledge,2026090402,6,0.010416708777484018,0.010416780465069072,-7.168758505392281e-08,0.22879262006378007
llama,replication,fit:pair-2,validation-b,11,knowledge,2026090403,6,0.010416708777484018,0.03124996974656824,-0.020833260969084222,0.22879262006378007
llama,replication,fit:pair-2,validation-b,14,parameter,2026090401,6,-0.03125011261727195,0.02083329863671679,-0.05208341125398874,0.3047002039542364
llama,replication,fit:pair-2,validation-b,14,parameter,2026090402,6,-0.03125011261727195,0.05208325140847592,-0.08333336402574787,0.3047002039542364
llama,replication,fit:pair-2,validation-b,14,parameter,2026090403,6,-0.03125011261727195,0.01041666565045792,-0.041666778267729875,0.3047002039542364
llama,replication,fit:pair-2,validation-b,14,knowledge,2026090401,6,0.10416663939880284,0.07291662561813912,0.03125001378066372,1.0715878528810954
llama,replication,fit:pair-2,validation-b,14,knowledge,2026090402,6,0.10416663939880284,0.010416709674852124,0.09374992972395071,1.0715878528810954
llama,replication,fit:pair-2,validation-b,14,knowledge,2026090403,6,0.10416663939880284,0.06249989854889767,0.041666740849905175,1.0715878528810954
llama,replication,fit:pair-2,validation-b,15,parameter,2026090401,6,-0.06249996304056064,0.031249817897332832,-0.09374978093789346,0.36239946925635785
llama,replication,fit:pair-2,validation-b,15,parameter,2026090402,6,-0.06249996304056064,0.020833240138017572,-0.0833332031785782,0.36239946925635785
llama,replication,fit:pair-2,validation-b,15,parameter,2026090403,6,-0.06249996304056064,0.03125002488862568,-0.09374998792918632,0.36239946925635785
llama,replication,fit:pair-2,validation-b,15,knowledge,2026090401,6,0.6041664900864513,0.06250008815307713,0.5416664019333741,1.479863050531401
llama,replication,fit:pair-2,validation-b,15,knowledge,2026090402,6,0.6041664900864513,0.052083413172416236,0.552083076914035,1.479863050531401
llama,replication,fit:pair-2,validation-b,15,knowledge,2026090403,6,0.6041664900864513,0.06249986376011899,0.5416666263263323,1.479863050531401
llama,replication,fit:pair-2,validation-b,17,parameter,2026090401,6,0.052083325368585065,0.0312499799329089,0.020833345435676165,0.4533382862761793
llama,replication,fit:pair-2,validation-b,17,parameter,2026090402,6,0.052083325368585065,0.05208335754529495,-3.217670988681087e-08,0.4533382862761793
llama,replication,fit:pair-2,validation-b,17,parameter,2026090403,6,0.052083325368585065,0.02083322185596141,0.03125010351262365,0.4533382862761793
llama,replication,fit:pair-2,validation-b,17,knowledge,2026090401,6,0.6875000945704718,0.09374992294033291,0.5937501716301389,1.484640272753687
llama,replication,fit:pair-2,validation-b,17,knowledge,2026090402,6,0.6875000945704718,0.08333326093998039,0.6041668336304914,1.484640272753687
llama,replication,fit:pair-2,validation-b,17,knowledge,2026090403,6,0.6875000945704718,0.07291678728506668,0.6145833072854051,1.484640272753687
llama,replication,fit:pair-2,validation-b,21,parameter,2026090401,6,0.1354165961893159,0.09374992850644048,0.04166666768287541,0.9585502096477124
llama,replication,fit:pair-2,validation-b,21,parameter,2026090402,6,0.1354165961893159,0.052083345341088716,0.08333325084822718,0.9585502096477124
llama,replication,fit:pair-2,validation-b,21,parameter,2026090403,6,0.1354165961893159,0.07291665733403836,0.062499938855277534,0.9585502096477124
llama,replication,fit:pair-2,validation-b,21,knowledge,2026090401,6,1.291666492424459,0.13541661453200504,1.156249877892454,2.642871224376607
llama,replication,fit:pair-2,validation-b,21,knowledge,2026090402,6,1.291666492424459,0.16666672600695165,1.1249997664175073,2.642871224376607
llama,replication,fit:pair-2,validation-b,21,knowledge,2026090403,6,1.291666492424459,0.14583349044793673,1.1458330019765222,2.642871224376607
llama,replication,fit:pair-2,validation-b,24,parameter,2026090401,6,0.15624995735076178,0.052083175195245225,0.10416678215551656,1.2889030753575452
llama,replication,fit:pair-2,validation-b,24,parameter,2026090402,6,0.15624995735076178,0.0729165998515479,0.08333335749921388,1.2889030753575452
llama,replication,fit:pair-2,validation-b,24,parameter,2026090403,6,0.15624995735076178,0.07291663853053858,0.0833333188202232,1.2889030753575452
llama,replication,fit:pair-2,validation-b,24,knowledge,2026090401,6,4.166666618880602,0.2395834078755191,3.927083211005083,7.179783290361816
llama,replication,fit:pair-2,validation-b,24,knowledge,2026090402,6,4.166666618880602,0.3958331137910136,3.7708335050895885,7.179783290361816
llama,replication,fit:pair-2,validation-b,24,knowledge,2026090403,6,4.166666618880602,0.35416670860771166,3.8124999102728903,7.179783290361816
llama,replication,fit:pair-2,validation-b,28,parameter,2026090401,6,0.12499989542508654,0.2604166203843003,-0.13541672495921375,3.5715647990766506
llama,replication,fit:pair-2,validation-b,28,parameter,2026090402,6,0.12499989542508654,0.17708327016831996,-0.05208337474323342,3.5715647990766506
llama,replication,fit:pair-2,validation-b,28,parameter,2026090403,6,0.12499989542508654,0.05208344377751928,0.07291645164756726,3.5715647990766506
llama,replication,fit:pair-2,validation-b,28,knowledge,2026090401,6,16.906249866794195,2.1666666320646377,14.739583234729556,27.84482993040341
llama,replication,fit:pair-2,validation-b,28,knowledge,2026090402,6,16.906249866794195,2.1770833172801454,14.72916654951405,27.84482993040341
llama,replication,fit:pair-2,validation-b,28,knowledge,2026090403,6,16.906249866794195,1.5729167033496196,15.333333163444575,27.84482993040341
gemma,primary,None,validation-a,14,parameter,2026090401,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,57.21596182797693
gemma,primary,None,validation-a,14,parameter,2026090402,6,0.041666666666666664,0.125,-0.08333333333333334,57.21596182797693
gemma,primary,None,validation-a,14,parameter,2026090403,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,57.21596182797693
gemma,primary,None,validation-a,14,knowledge,2026090401,6,0.0,0.2083333134651196,-0.2083333134651196,229.74418262553118
gemma,primary,None,validation-a,14,knowledge,2026090402,6,0.0,0.4583333333333333,-0.4583333333333333,229.74418262553118
gemma,primary,None,validation-a,14,knowledge,2026090403,6,0.0,0.375,-0.375,229.74418262553118
gemma,primary,None,validation-a,17,parameter,2026090401,6,1.4583333134639815,0.29166672627130313,1.1666665871926785,466.4631015213309
gemma,primary,None,validation-a,17,parameter,2026090402,6,1.4583333134639815,0.6666665275890674,0.7916667858749141,466.4631015213309
gemma,primary,None,validation-a,17,parameter,2026090403,6,1.4583333134639815,0.541666785875929,0.9166665275880526,466.4631015213309
gemma,primary,None,validation-a,17,knowledge,2026090401,6,0.7499999403953185,0.4583332538604464,0.2916666865348721,278.0425142788884
gemma,primary,None,validation-a,17,knowledge,2026090402,6,0.7499999403953185,0.3333333929379603,0.41666654745735815,278.0425142788884
gemma,primary,None,validation-a,17,knowledge,2026090403,6,0.7499999403953185,0.37499998013178626,0.3749999602635322,278.0425142788884
gemma,primary,None,validation-a,20,parameter,2026090401,6,2.166666646797315,0.7500000397364216,1.4166666070608933,435.8841439998284
gemma,primary,None,validation-a,20,parameter,2026090402,6,2.166666646797315,0.791666686534878,1.374999960262437,435.8841439998284
gemma,primary,None,validation-a,20,parameter,2026090403,6,2.166666646797315,0.375,1.791666646797315,435.8841439998284
gemma,primary,None,validation-a,20,knowledge,2026090401,6,1.083333373069755,0.125,0.958333373069755,217.6594715556415
gemma,primary,None,validation-a,20,knowledge,2026090402,6,1.083333373069755,0.20833333333333334,0.8750000397364216,217.6594715556415
gemma,primary,None,validation-a,20,knowledge,2026090403,6,1.083333373069755,0.2916666666666667,0.7916667064030882,217.6594715556415
gemma,primary,None,validation-a,24,parameter,2026090401,6,3.583333452519271,0.7083333532015447,2.8750000993177265,492.9744379556032
gemma,primary,None,validation-a,24,parameter,2026090402,6,3.583333452519271,0.7499999801317863,2.833333472387485,492.9744379556032
gemma,primary,None,validation-a,24,parameter,2026090403,6,3.583333452519271,0.7916666666666666,2.7916667858526045,492.9744379556032
gemma,primary,None,validation-a,24,knowledge,2026090401,6,4.91666657174695,0.45833337306975847,4.458333198677192,545.3318650400091
gemma,primary,None,validation-a,24,knowledge,2026090402,6,4.91666657174695,1.20833341280618,3.7083331589407704,545.3318650400091
gemma,primary,None,validation-a,24,knowledge,2026090403,6,4.91666657174695,0.6249999403953185,4.291666631351632,545.3318650400091
gemma,primary,None,validation-a,25,parameter,2026090401,6,0.25,0.3750000397363162,-0.12500003973631618,315.69370263212863
gemma,primary,None,validation-a,25,parameter,2026090402,6,0.25,0.5416667064030882,-0.2916667064030882,315.69370263212863
gemma,primary,None,validation-a,25,parameter,2026090403,6,0.25,0.375,-0.125,315.69370263212863
gemma,primary,None,validation-a,25,knowledge,2026090401,6,11.83333328452621,2.375000039736355,9.458333244789856,1162.4817901487254
gemma,primary,None,validation-a,25,knowledge,2026090402,6,11.83333328452621,1.0416668057441143,10.791666478782096,1162.4817901487254
gemma,primary,None,validation-a,25,knowledge,2026090403,6,11.83333328452621,2.208333273728652,9.625000010797558,1162.4817901487254
gemma,primary,None,validation-a,30,parameter,2026090401,6,-0.3333333333333333,0.25000001986821135,-0.5833333532015447,720.6945174041626
gemma,primary,None,validation-a,30,parameter,2026090402,6,-0.3333333333333333,0.29166668653487804,-0.6250000198682113,720.6945174041626
gemma,primary,None,validation-a,30,parameter,2026090403,6,-0.3333333333333333,0.2916666666666667,-0.625,720.6945174041626
gemma,primary,None,validation-a,30,knowledge,2026090401,6,21.666666494258305,4.208333174180457,17.45833332007785,4894.947424491433
gemma,primary,None,validation-a,30,knowledge,2026090402,6,21.666666494258305,4.666667101487423,16.99999939277088,4894.947424491433
gemma,primary,None,validation-a,30,knowledge,2026090403,6,21.666666494258305,6.500000136448436,15.16666635780987,4894.947424491433
gemma,primary,None,validation-a,34,parameter,2026090401,6,0.0,0.041666666666666664,-0.041666666666666664,20.208513990499565
gemma,primary,None,validation-a,34,parameter,2026090402,6,0.0,0.041666666666666664,-0.041666666666666664,20.208513990499565
gemma,primary,None,validation-a,34,parameter,2026090403,6,0.0,0.08333333333333333,-0.08333333333333333,20.208513990499565
gemma,primary,None,validation-a,34,knowledge,2026090401,6,0.5833333333333334,0.16666666666666666,0.41666666666666674,126.74613632088551
gemma,primary,None,validation-a,34,knowledge,2026090402,6,0.5833333333333334,0.16666666666666666,0.41666666666666674,126.74613632088551
gemma,primary,None,validation-a,34,knowledge,2026090403,6,0.5833333333333334,0.125,0.45833333333333337,126.74613632088551
gemma,primary,None,validation-b,14,parameter,2026090401,6,0.3333333333333333,0.2916666666666667,0.04166666666666663,32.263015360040136
gemma,primary,None,validation-b,14,parameter,2026090402,6,0.3333333333333333,0.16666666666666666,0.16666666666666666,32.263015360040136
gemma,primary,None,validation-b,14,parameter,2026090403,6,0.3333333333333333,0.16666666666666666,0.16666666666666666,32.263015360040136
gemma,primary,None,validation-b,14,knowledge,2026090401,6,0.20833333333333334,0.20833333333333334,0.0,103.34212695882638
gemma,primary,None,validation-b,14,knowledge,2026090402,6,0.20833333333333334,0.20833333333333334,0.0,103.34212695882638
gemma,primary,None,validation-b,14,knowledge,2026090403,6,0.20833333333333334,0.4583333333333333,-0.24999999999999997,103.34212695882638
gemma,primary,None,validation-b,17,parameter,2026090401,6,0.875,0.25,0.625,304.1575824717989
gemma,primary,None,validation-b,17,parameter,2026090402,6,0.875,0.5833333333333334,0.29166666666666663,304.1575824717989
gemma,primary,None,validation-b,17,parameter,2026090403,6,0.875,0.4166666666666667,0.4583333333333333,304.1575824717989
gemma,primary,None,validation-b,17,knowledge,2026090401,6,0.4166666666666667,0.5,-0.08333333333333331,138.93804741271478
gemma,primary,None,validation-b,17,knowledge,2026090402,6,0.4166666666666667,0.375,0.041666666666666685,138.93804741271478
gemma,primary,None,validation-b,17,knowledge,2026090403,6,0.4166666666666667,0.4583333333333333,-0.04166666666666663,138.93804741271478
gemma,primary,None,validation-b,20,parameter,2026090401,6,1.7083333333333333,0.625,1.0833333333333333,357.68242346851144
gemma,primary,None,validation-b,20,parameter,2026090402,6,1.7083333333333333,0.5,1.2083333333333333,357.68242346851144
gemma,primary,None,validation-b,20,parameter,2026090403,6,1.7083333333333333,0.20833333333333334,1.5,357.68242346851144
gemma,primary,None,validation-b,20,knowledge,2026090401,6,1.1666666666666667,0.625,0.5416666666666667,281.45274155736234
gemma,primary,None,validation-b,20,knowledge,2026090402,6,1.1666666666666667,0.375,0.7916666666666667,281.45274155736234
gemma,primary,None,validation-b,20,knowledge,2026090403,6,1.1666666666666667,0.7916666666666666,0.3750000000000001,281.45274155736234
gemma,primary,None,validation-b,24,parameter,2026090401,6,2.7083333333333335,0.5416666666666666,2.166666666666667,363.4983407161215
gemma,primary,None,validation-b,24,parameter,2026090402,6,2.7083333333333335,0.9583333333333334,1.75,363.4983407161215
gemma,primary,None,validation-b,24,parameter,2026090403,6,2.7083333333333335,0.9166666666666666,1.791666666666667,363.4983407161215
gemma,primary,None,validation-b,24,knowledge,2026090401,6,4.4583334520757445,0.5833333333333334,3.875000118742411,463.43870763778506
gemma,primary,None,validation-b,24,knowledge,2026090402,6,4.4583334520757445,0.75,3.7083334520757445,463.43870763778506
gemma,primary,None,validation-b,24,knowledge,2026090403,6,4.4583334520757445,1.0,3.4583334520757445,463.43870763778506
gemma,primary,None,validation-b,25,parameter,2026090401,6,0.3333333333333333,0.5416666666666666,-0.20833333333333331,295.9442284849859
gemma,primary,None,validation-b,25,parameter,2026090402,6,0.3333333333333333,0.5833333333333334,-0.25000000000000006,295.9442284849859
gemma,primary,None,validation-b,25,parameter,2026090403,6,0.3333333333333333,0.625,-0.2916666666666667,295.9442284849859
gemma,primary,None,validation-b,25,knowledge,2026090401,6,11.250000082437813,1.7500000993410463,9.499999983096767,1105.1143891294757
gemma,primary,None,validation-b,25,knowledge,2026090402,6,11.250000082437813,1.8333333929379687,9.416666689499845,1105.1143891294757
gemma,primary,None,validation-b,25,knowledge,2026090403,6,11.250000082437813,1.6666666666666667,9.583333415771147,1105.1143891294757
gemma,primary,None,validation-b,30,parameter,2026090401,6,0.0,0.2916666666666667,-0.2916666666666667,568.0267441054556
gemma,primary,None,validation-b,30,parameter,2026090402,6,0.0,0.3333333333333333,-0.3333333333333333,568.0267441054556
gemma,primary,None,validation-b,30,parameter,2026090403,6,0.0,0.375,-0.375,568.0267441054556
gemma,primary,None,validation-b,30,knowledge,2026090401,6,20.458333157483043,5.500000063329935,14.958333094153108,4542.9062154507465
gemma,primary,None,validation-b,30,knowledge,2026090402,6,20.458333157483043,5.8749999801243575,14.583333177358686,4542.9062154507465
gemma,primary,None,validation-b,30,knowledge,2026090403,6,20.458333157483043,7.083333373067105,13.374999784415937,4542.9062154507465
gemma,primary,None,validation-b,34,parameter,2026090401,6,-0.041666666666666664,0.041666666666666664,-0.08333333333333333,7.99824772597755
gemma,primary,None,validation-b,34,parameter,2026090402,6,-0.041666666666666664,0.041666666666666664,-0.08333333333333333,7.99824772597755
gemma,primary,None,validation-b,34,parameter,2026090403,6,-0.041666666666666664,0.041666666666666664,-0.08333333333333333,7.99824772597755
gemma,primary,None,validation-b,34,knowledge,2026090401,6,0.625,0.125,0.5,117.9771837656466
gemma,primary,None,validation-b,34,knowledge,2026090402,6,0.625,0.08333333333333333,0.5416666666666666,117.9771837656466
gemma,primary,None,validation-b,34,knowledge,2026090403,6,0.625,0.08333333333333333,0.5416666666666666,117.9771837656466
gemma,primary,fit:pair-0,validation-a,14,parameter,2026090401,6,-0.125,0.25,-0.375,119.29761779542024
gemma,primary,fit:pair-0,validation-a,14,parameter,2026090402,6,-0.125,0.25000003973642154,-0.37500003973642154,119.29761779542024
gemma,primary,fit:pair-0,validation-a,14,parameter,2026090403,6,-0.125,0.12500001986821374,-0.25000001986821374,119.29761779542024
gemma,primary,fit:pair-0,validation-a,14,knowledge,2026090401,6,0.20833333333333334,0.20833335320154708,-1.9868213740892315e-08,201.05263630526784
gemma,primary,fit:pair-0,validation-a,14,knowledge,2026090402,6,0.20833333333333334,0.20833333333333334,0.0,201.05263630526784
gemma,primary,fit:pair-0,validation-a,14,knowledge,2026090403,6,0.20833333333333334,0.25000001986821135,-0.04166668653487801,201.05263630526784
gemma,primary,fit:pair-0,validation-a,17,parameter,2026090401,6,-0.08333335320154707,0.041666666666666664,-0.12500001986821374,170.872428848797
gemma,primary,fit:pair-0,validation-a,17,parameter,2026090402,6,-0.08333335320154707,0.5416667461395074,-0.6250000993410545,170.872428848797
gemma,primary,fit:pair-0,validation-a,17,parameter,2026090403,6,-0.08333335320154707,-0.08333329359691177,-5.960463529686155e-08,170.872428848797
gemma,primary,fit:pair-0,validation-a,17,knowledge,2026090401,6,6.208333402872076,0.5833333929375613,5.6250000099345145,551.846229009101
gemma,primary,fit:pair-0,validation-a,17,knowledge,2026090402,6,6.208333402872076,1.291666646796558,4.916666756075518,551.846229009101
gemma,primary,fit:pair-0,validation-a,17,knowledge,2026090403,6,6.208333402872076,1.0833332935957678,5.125000109276308,551.846229009101
gemma,primary,fit:pair-0,validation-a,20,parameter,2026090401,6,0.125,0.375,-0.25,176.71353403618716
gemma,primary,fit:pair-0,validation-a,20,parameter,2026090402,6,0.125,0.5000000397364252,-0.37500003973642515,176.71353403618716
gemma,primary,fit:pair-0,validation-a,20,parameter,2026090403,6,0.125,0.16666664679845292,-0.041666646798452917,176.71353403618716
gemma,primary,fit:pair-0,validation-a,20,knowledge,2026090401,6,6.333333330999761,0.41666668653487804,5.9166666444648826,498.95733494065394
gemma,primary,fit:pair-0,validation-a,20,knowledge,2026090402,6,6.333333330999761,1.08333327372866,5.250000057271101,498.95733494065394
gemma,primary,fit:pair-0,validation-a,20,knowledge,2026090403,6,6.333333330999761,0.4583333333333333,5.8749999976664276,498.95733494065394
gemma,primary,fit:pair-0,validation-a,24,parameter,2026090401,6,1.2083333929379603,0.6249999801317863,0.583333412806174,385.1968358232869
gemma,primary,fit:pair-0,validation-a,24,parameter,2026090402,6,1.2083333929379603,0.375,0.8333333929379603,385.1968358232869
gemma,primary,fit:pair-0,validation-a,24,parameter,2026090403,6,1.2083333929379603,1.1249999999999538,0.08333339293800646,385.1968358232869
gemma,primary,fit:pair-0,validation-a,24,knowledge,2026090401,6,7.4166666245582755,0.5416666865347691,6.874999938023507,596.0496852401874
gemma,primary,fit:pair-0,validation-a,24,knowledge,2026090402,6,7.4166666245582755,0.6666667064030918,6.749999918155184,596.0496852401874
gemma,primary,fit:pair-0,validation-a,24,knowledge,2026090403,6,7.4166666245582755,0.6666667064030918,6.749999918155184,596.0496852401874
gemma,primary,fit:pair-0,validation-a,25,parameter,2026090401,6,0.20833337306975488,0.625,-0.41666662693024514,474.90283171468815
gemma,primary,fit:pair-0,validation-a,25,parameter,2026090402,6,0.20833337306975488,0.5000000198682114,-0.29166664679845655,474.90283171468815
gemma,primary,fit:pair-0,validation-a,25,parameter,2026090403,6,0.20833337306975488,1.083333353201547,-0.8749999801317921,474.90283171468815
gemma,primary,fit:pair-0,validation-a,25,knowledge,2026090401,6,8.999999981991552,1.2500000794728325,7.749999902518719,1062.8553208128158
gemma,primary,fit:pair-0,validation-a,25,knowledge,2026090402,6,8.999999981991552,1.2500000198681356,7.749999962123416,1062.8553208128158
gemma,primary,fit:pair-0,validation-a,25,knowledge,2026090403,6,8.999999981991552,1.2500000794728408,7.749999902518711,1062.8553208128158
gemma,primary,fit:pair-0,validation-a,30,parameter,2026090401,6,0.041666666666666664,0.2916666666666667,-0.25,393.04200357659755
gemma,primary,fit:pair-0,validation-a,30,parameter,2026090402,6,0.041666666666666664,0.375,-0.3333333333333333,393.04200357659755
gemma,primary,fit:pair-0,validation-a,30,parameter,2026090403,6,0.041666666666666664,0.20833335320154708,-0.16666668653488043,393.04200357659755
gemma,primary,fit:pair-0,validation-a,30,knowledge,2026090401,6,18.416666622562236,3.6250002185467936,14.791666404015443,4673.366012614569
gemma,primary,fit:pair-0,validation-a,30,knowledge,2026090402,6,18.416666622562236,4.041666761137681,14.374999861424556,4673.366012614569
gemma,primary,fit:pair-0,validation-a,30,knowledge,2026090403,6,18.416666622562236,3.4166666070618503,15.000000015500385,4673.366012614569
gemma,primary,fit:pair-0,validation-a,34,parameter,2026090401,6,0.0,0.0,0.0,6.626244777515911
gemma,primary,fit:pair-0,validation-a,34,parameter,2026090402,6,0.0,0.0,0.0,6.626244777515911
gemma,primary,fit:pair-0,validation-a,34,parameter,2026090403,6,0.0,0.0,0.0,6.626244777515911
gemma,primary,fit:pair-0,validation-a,34,knowledge,2026090401,6,0.4583333333333333,0.125,0.3333333333333333,120.76590558591697
gemma,primary,fit:pair-0,validation-a,34,knowledge,2026090402,6,0.4583333333333333,0.08333333333333333,0.375,120.76590558591697
gemma,primary,fit:pair-0,validation-a,34,knowledge,2026090403,6,0.4583333333333333,0.08333333333333333,0.375,120.76590558591697
gemma,primary,fit:pair-0,validation-b,14,parameter,2026090401,6,0.08333333333333333,0.16666666666666666,-0.08333333333333333,49.01188452512716
gemma,primary,fit:pair-0,validation-b,14,parameter,2026090402,6,0.08333333333333333,0.3333333333333333,-0.25,49.01188452512716
gemma,primary,fit:pair-0,validation-b,14,parameter,2026090403,6,0.08333333333333333,0.25,-0.16666666666666669,49.01188452512716
gemma,primary,fit:pair-0,validation-b,14,knowledge,2026090401,6,0.20833333333333334,0.3333333333333333,-0.12499999999999997,106.3582773076025
gemma,primary,fit:pair-0,validation-b,14,knowledge,2026090402,6,0.20833333333333334,0.2916666666666667,-0.08333333333333334,106.3582773076025
gemma,primary,fit:pair-0,validation-b,14,knowledge,2026090403,6,0.20833333333333334,0.20833333333333334,0.0,106.3582773076025
gemma,primary,fit:pair-0,validation-b,17,parameter,2026090401,6,0.16666666666666666,0.25,-0.08333333333333334,69.04642716318757
gemma,primary,fit:pair-0,validation-b,17,parameter,2026090402,6,0.16666666666666666,0.25,-0.08333333333333334,69.04642716318757
gemma,primary,fit:pair-0,validation-b,17,parameter,2026090403,6,0.16666666666666666,0.2916666666666667,-0.12500000000000003,69.04642716318757
gemma,primary,fit:pair-0,validation-b,17,knowledge,2026090401,6,2.375,0.7916666666666666,1.5833333333333335,400.8418141227712
gemma,primary,fit:pair-0,validation-b,17,knowledge,2026090402,6,2.375,0.5833333333333334,1.7916666666666665,400.8418141227712
gemma,primary,fit:pair-0,validation-b,17,knowledge,2026090403,6,2.375,0.375,2.0,400.8418141227712
gemma,primary,fit:pair-0,validation-b,20,parameter,2026090401,6,0.08333333333333333,0.2916666666666667,-0.20833333333333337,120.0444579374015
gemma,primary,fit:pair-0,validation-b,20,parameter,2026090402,6,0.08333333333333333,0.25,-0.16666666666666669,120.0444579374015
gemma,primary,fit:pair-0,validation-b,20,parameter,2026090403,6,0.08333333333333333,0.4166666666666667,-0.33333333333333337,120.0444579374015
gemma,primary,fit:pair-0,validation-b,20,knowledge,2026090401,6,4.500000019868214,1.2916666666666667,3.208333353201547,495.44684454904905
gemma,primary,fit:pair-0,validation-b,20,knowledge,2026090402,6,4.500000019868214,0.9583333333333334,3.5416666865348803,495.44684454904905
gemma,primary,fit:pair-0,validation-b,20,knowledge,2026090403,6,4.500000019868214,0.8333333333333334,3.6666666865348803,495.44684454904905
gemma,primary,fit:pair-0,validation-b,24,parameter,2026090401,6,1.0,0.5,0.5,239.38092032311397
gemma,primary,fit:pair-0,validation-b,24,parameter,2026090402,6,1.0,0.5833333333333334,0.41666666666666663,239.38092032311397
gemma,primary,fit:pair-0,validation-b,24,parameter,2026090403,6,1.0,0.5833333333333334,0.41666666666666663,239.38092032311397
gemma,primary,fit:pair-0,validation-b,24,knowledge,2026090401,6,6.666666650523742,0.9583333333333334,5.708333317190409,568.0206170517484
gemma,primary,fit:pair-0,validation-b,24,knowledge,2026090402,6,6.666666650523742,0.75,5.916666650523742,568.0206170517484
gemma,primary,fit:pair-0,validation-b,24,knowledge,2026090403,6,6.666666650523742,1.0416666666666667,5.624999983857075,568.0206170517484
gemma,primary,fit:pair-0,validation-b,25,parameter,2026090401,6,0.20833333333333334,0.5416666666666666,-0.33333333333333326,279.49265864763714
gemma,primary,fit:pair-0,validation-b,25,parameter,2026090402,6,0.20833333333333334,0.7083333333333334,-0.5,279.49265864763714
gemma,primary,fit:pair-0,validation-b,25,parameter,2026090403,6,0.20833333333333334,0.7916666666666666,-0.5833333333333333,279.49265864763714
gemma,primary,fit:pair-0,validation-b,25,knowledge,2026090401,6,9.583333367452715,1.3333333333333333,8.250000034119381,1027.1696553420904
gemma,primary,fit:pair-0,validation-b,25,knowledge,2026090402,6,9.583333367452715,2.124999860922401,7.458333506530314,1027.1696553420904
gemma,primary,fit:pair-0,validation-b,25,knowledge,2026090403,6,9.583333367452715,1.7916666666666667,7.791666700786048,1027.1696553420904
gemma,primary,fit:pair-0,validation-b,30,parameter,2026090401,6,0.25,0.375,-0.125,447.7896356012404
gemma,primary,fit:pair-0,validation-b,30,parameter,2026090402,6,0.25,0.4166666666666667,-0.16666666666666669,447.7896356012404
gemma,primary,fit:pair-0,validation-b,30,parameter,2026090403,6,0.25,0.4166666666666667,-0.16666666666666669,447.7896356012404
gemma,primary,fit:pair-0,validation-b,30,knowledge,2026090401,6,17.70833332947488,3.4166666865348803,14.29166664294,4255.863194008347
gemma,primary,fit:pair-0,validation-b,30,knowledge,2026090402,6,17.70833332947488,4.708333551883622,12.999999777591256,4255.863194008347
gemma,primary,fit:pair-0,validation-b,30,knowledge,2026090403,6,17.70833332947488,3.770833154516206,13.937500174958673,4255.863194008347
gemma,primary,fit:pair-0,validation-b,34,parameter,2026090401,6,0.041666666666666664,0.041666666666666664,0.0,12.531966702879643
gemma,primary,fit:pair-0,validation-b,34,parameter,2026090402,6,0.041666666666666664,0.041666666666666664,0.0,12.531966702879643
gemma,primary,fit:pair-0,validation-b,34,parameter,2026090403,6,0.041666666666666664,0.041666666666666664,0.0,12.531966702879643
gemma,primary,fit:pair-0,validation-b,34,knowledge,2026090401,6,0.5,0.125,0.375,112.46902163253908
gemma,primary,fit:pair-0,validation-b,34,knowledge,2026090402,6,0.5,0.08333333333333333,0.4166666666666667,112.46902163253908
gemma,primary,fit:pair-0,validation-b,34,knowledge,2026090403,6,0.5,0.16666666666666666,0.33333333333333337,112.46902163253908
gemma,primary,fit:pair-1,validation-a,14,parameter,2026090401,6,-0.16666666666666666,0.16666666666666666,-0.3333333333333333,20.684963759417794
gemma,primary,fit:pair-1,validation-a,14,parameter,2026090402,6,-0.16666666666666666,1.9868213740892315e-08,-0.1666666865348804,20.684963759417794
gemma,primary,fit:pair-1,validation-a,14,parameter,2026090403,6,-0.16666666666666666,0.08333333333333333,-0.25,20.684963759417794
gemma,primary,fit:pair-1,validation-a,14,knowledge,2026090401,6,-0.08333333333333333,0.5416666467984529,-0.6249999801317863,243.51499480863296
gemma,primary,fit:pair-1,validation-a,14,knowledge,2026090402,6,-0.08333333333333333,0.7083333929379604,-0.7916667262712938,243.51499480863296
gemma,primary,fit:pair-1,validation-a,14,knowledge,2026090403,6,-0.08333333333333333,0.20833333333333334,-0.2916666666666667,243.51499480863296
gemma,primary,fit:pair-1,validation-a,17,parameter,2026090401,6,0.08333333333333333,0.1666666865348804,-0.08333335320154707,93.77837934844881
gemma,primary,fit:pair-1,validation-a,17,parameter,2026090402,6,0.08333333333333333,0.08333331346511959,1.9868213740892315e-08,93.77837934844881
gemma,primary,fit:pair-1,validation-a,17,parameter,2026090403,6,0.08333333333333333,0.041666666666666664,0.041666666666666664,93.77837934844881
gemma,primary,fit:pair-1,validation-a,17,knowledge,2026090401,6,3.708333323399227,0.9999999403953185,2.7083333830039087,533.4366310859778
gemma,primary,fit:pair-1,validation-a,17,knowledge,2026090402,6,3.708333323399227,0.12499996026353226,3.583333363135695,533.4366310859778
gemma,primary,fit:pair-1,validation-a,17,knowledge,2026090403,6,3.708333323399227,1.0416666865348805,2.6666666368643464,533.4366310859778
gemma,primary,fit:pair-1,validation-a,20,parameter,2026090401,6,0.2916666666666667,0.25,0.041666666666666685,127.20785080706753
gemma,primary,fit:pair-1,validation-a,20,parameter,2026090402,6,0.2916666666666667,0.25,0.041666666666666685,127.20785080706753
gemma,primary,fit:pair-1,validation-a,20,parameter,2026090403,6,0.2916666666666667,0.25,0.041666666666666685,127.20785080706753
gemma,primary,fit:pair-1,validation-a,20,knowledge,2026090401,6,5.125000077454579,0.0833333730697549,5.041666704384824,494.6229362927281
gemma,primary,fit:pair-1,validation-a,20,knowledge,2026090402,6,5.125000077454579,0.7500000397364252,4.375000037718154,494.6229362927281
gemma,primary,fit:pair-1,validation-a,20,knowledge,2026090403,6,5.125000077454579,1.5416667461161826,3.5833333313383964,494.6229362927281
gemma,primary,fit:pair-1,validation-a,24,parameter,2026090401,6,1.291666686534878,0.4583333333333333,0.8333333532015448,265.92519594720454
gemma,primary,fit:pair-1,validation-a,24,parameter,2026090402,6,1.291666686534878,0.3333333333333333,0.9583333532015448,265.92519594720454
gemma,primary,fit:pair-1,validation-a,24,parameter,2026090403,6,1.291666686534878,0.4166666865348804,0.8749999999999976,265.92519594720454
gemma,primary,fit:pair-1,validation-a,24,knowledge,2026090401,6,6.499999973224477,0.3333333134651196,6.166666659759358,588.807037521414
gemma,primary,fit:pair-1,validation-a,24,knowledge,2026090402,6,6.499999973224477,0.7916666070619852,5.708333366162492,588.807037521414
gemma,primary,fit:pair-1,validation-a,24,knowledge,2026090403,6,6.499999973224477,0.9166665871937797,5.583333386030697,588.807037521414
gemma,primary,fit:pair-1,validation-a,25,parameter,2026090401,6,-0.20833335320154708,0.20833339293796035,-0.41666674613950744,304.77435908786003
gemma,primary,fit:pair-1,validation-a,25,parameter,2026090402,6,-0.20833335320154708,0.37500001986821135,-0.5833333730697584,304.77435908786003
gemma,primary,fit:pair-1,validation-a,25,parameter,2026090403,6,-0.20833335320154708,0.2083333134651196,-0.4166666666666667,304.77435908786003
gemma,primary,fit:pair-1,validation-a,25,knowledge,2026090401,6,8.916666663035965,1.8750000397364215,7.041666623299544,1132.4647478445866
gemma,primary,fit:pair-1,validation-a,25,knowledge,2026090402,6,8.916666663035965,2.249999960263532,6.666666702772433,1132.4647478445866
gemma,primary,fit:pair-1,validation-a,25,knowledge,2026090403,6,8.916666663035965,1.9166666466893136,7.000000016346651,1132.4647478445866
gemma,primary,fit:pair-1,validation-a,30,parameter,2026090401,6,-0.6666666865348804,1.9166666666666667,-2.5833333532015472,1185.5586747793998
gemma,primary,fit:pair-1,validation-a,30,parameter,2026090402,6,-0.6666666865348804,1.0833333730696648,-1.7500000596045453,1185.5586747793998
gemma,primary,fit:pair-1,validation-a,30,parameter,2026090403,6,-0.6666666865348804,0.9166667262712936,-1.583333412806174,1185.5586747793998
gemma,primary,fit:pair-1,validation-a,30,knowledge,2026090401,6,18.041666698627523,5.291666681979527,12.750000016647995,4711.138007804889
gemma,primary,fit:pair-1,validation-a,30,knowledge,2026090402,6,18.041666698627523,5.166666825525616,12.874999873101906,4711.138007804889
gemma,primary,fit:pair-1,validation-a,30,knowledge,2026090403,6,18.041666698627523,4.375000218540617,13.666666480086906,4711.138007804889
gemma,primary,fit:pair-1,validation-a,34,parameter,2026090401,6,0.0,0.041666666666666664,-0.041666666666666664,26.176789781257884
gemma,primary,fit:pair-1,validation-a,34,parameter,2026090402,6,0.0,0.041666666666666664,-0.041666666666666664,26.176789781257884
gemma,primary,fit:pair-1,validation-a,34,parameter,2026090403,6,0.0,0.0,0.0,26.176789781257884
gemma,primary,fit:pair-1,validation-a,34,knowledge,2026090401,6,0.541666686534878,0.08333333333333333,0.4583333532015447,120.57879181153864
gemma,primary,fit:pair-1,validation-a,34,knowledge,2026090402,6,0.541666686534878,0.125,0.41666668653487804,120.57879181153864
gemma,primary,fit:pair-1,validation-a,34,knowledge,2026090403,6,0.541666686534878,0.125,0.41666668653487804,120.57879181153864
gemma,primary,fit:pair-1,validation-b,14,parameter,2026090401,6,0.0,0.20833333333333334,-0.20833333333333334,11.200025018764158
gemma,primary,fit:pair-1,validation-b,14,parameter,2026090402,6,0.0,0.20833333333333334,-0.20833333333333334,11.200025018764158
gemma,primary,fit:pair-1,validation-b,14,parameter,2026090403,6,0.0,0.20833333333333334,-0.20833333333333334,11.200025018764158
gemma,primary,fit:pair-1,validation-b,14,knowledge,2026090401,6,0.20833333333333334,0.3333333333333333,-0.12499999999999997,116.65913292235642
gemma,primary,fit:pair-1,validation-b,14,knowledge,2026090402,6,0.20833333333333334,0.5,-0.29166666666666663,116.65913292235642
gemma,primary,fit:pair-1,validation-b,14,knowledge,2026090403,6,0.20833333333333334,0.5416666666666666,-0.33333333333333326,116.65913292235642
gemma,primary,fit:pair-1,validation-b,17,parameter,2026090401,6,0.3333333333333333,0.25,0.08333333333333331,103.50901045555118
gemma,primary,fit:pair-1,validation-b,17,parameter,2026090402,6,0.3333333333333333,0.2916666666666667,0.04166666666666663,103.50901045555118
gemma,primary,fit:pair-1,validation-b,17,parameter,2026090403,6,0.3333333333333333,0.3333333333333333,0.0,103.50901045555118
gemma,primary,fit:pair-1,validation-b,17,knowledge,2026090401,6,1.125,1.2916666865348805,-0.16666668653488048,322.06415140185607
gemma,primary,fit:pair-1,validation-b,17,knowledge,2026090402,6,1.125,0.8333333333333334,0.29166666666666663,322.06415140185607
gemma,primary,fit:pair-1,validation-b,17,knowledge,2026090403,6,1.125,0.625,0.5,322.06415140185607
gemma,primary,fit:pair-1,validation-b,20,parameter,2026090401,6,0.25,0.4166666666666667,-0.16666666666666669,116.9050319296083
gemma,primary,fit:pair-1,validation-b,20,parameter,2026090402,6,0.25,0.375,-0.125,116.9050319296083
gemma,primary,fit:pair-1,validation-b,20,parameter,2026090403,6,0.25,0.4166666666666667,-0.16666666666666669,116.9050319296083
gemma,primary,fit:pair-1,validation-b,20,knowledge,2026090401,6,3.6250000198682137,0.75,2.8750000198682137,454.140312265517
gemma,primary,fit:pair-1,validation-b,20,knowledge,2026090402,6,3.6250000198682137,0.25,3.3750000198682137,454.140312265517
gemma,primary,fit:pair-1,validation-b,20,knowledge,2026090403,6,3.6250000198682137,0.375,3.2500000198682137,454.140312265517
gemma,primary,fit:pair-1,validation-b,24,parameter,2026090401,6,0.9583333333333334,0.5416666666666666,0.41666666666666674,210.24678377671535
gemma,primary,fit:pair-1,validation-b,24,parameter,2026090402,6,0.9583333333333334,0.5,0.45833333333333337,210.24678377671535
gemma,primary,fit:pair-1,validation-b,24,parameter,2026090403,6,0.9583333333333334,0.7083333333333334,0.25,210.24678377671535
gemma,primary,fit:pair-1,validation-b,24,knowledge,2026090401,6,5.958333321847022,1.1666666666666667,4.791666655180355,522.4649126104371
gemma,primary,fit:pair-1,validation-b,24,knowledge,2026090402,6,5.958333321847022,1.0833333333333333,4.8749999885136885,522.4649126104371
gemma,primary,fit:pair-1,validation-b,24,knowledge,2026090403,6,5.958333321847022,1.0416666666666667,4.916666655180355,522.4649126104371
gemma,primary,fit:pair-1,validation-b,25,parameter,2026090401,6,0.16666666666666666,0.4166666666666667,-0.25,340.0382333786994
gemma,primary,fit:pair-1,validation-b,25,parameter,2026090402,6,0.16666666666666666,0.6666666666666666,-0.5,340.0382333786994
gemma,primary,fit:pair-1,validation-b,25,parameter,2026090403,6,0.16666666666666666,0.5,-0.33333333333333337,340.0382333786994
gemma,primary,fit:pair-1,validation-b,25,knowledge,2026090401,6,7.416666726270894,1.2083333333333333,6.208333392937561,1100.1206671320472
gemma,primary,fit:pair-1,validation-b,25,knowledge,2026090402,6,7.416666726270894,1.5416667064030918,5.8750000198678025,1100.1206671320472
gemma,primary,fit:pair-1,validation-b,25,knowledge,2026090403,6,7.416666726270894,1.4166666666666667,6.000000059604227,1100.1206671320472
gemma,primary,fit:pair-1,validation-b,30,parameter,2026090401,6,-0.08333333333333333,0.4166666666666667,-0.5,804.2549313301384
gemma,primary,fit:pair-1,validation-b,30,parameter,2026090402,6,-0.08333333333333333,1.125,-1.2083333333333333,804.2549313301384
gemma,primary,fit:pair-1,validation-b,30,parameter,2026090403,6,-0.08333333333333333,1.0833333333333333,-1.1666666666666665,804.2549313301384
gemma,primary,fit:pair-1,validation-b,30,knowledge,2026090401,6,16.666666788902727,4.729166666666667,11.93750012223606,4405.284833459714
gemma,primary,fit:pair-1,validation-b,30,knowledge,2026090402,6,16.666666788902727,3.3749997417127893,13.291667047189938,4405.284833459714
gemma,primary,fit:pair-1,validation-b,30,knowledge,2026090403,6,16.666666788902727,4.958333409517459,11.70833337938527,4405.284833459714
gemma,primary,fit:pair-1,validation-b,34,parameter,2026090401,6,0.041666666666666664,0.041666666666666664,0.0,16.831328974967732
gemma,primary,fit:pair-1,validation-b,34,parameter,2026090402,6,0.041666666666666664,0.041666666666666664,0.0,16.831328974967732
gemma,primary,fit:pair-1,validation-b,34,parameter,2026090403,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,16.831328974967732
gemma,primary,fit:pair-1,validation-b,34,knowledge,2026090401,6,0.4166666666666667,0.041666666666666664,0.375,111.54251760048349
gemma,primary,fit:pair-1,validation-b,34,knowledge,2026090402,6,0.4166666666666667,0.08333333333333333,0.33333333333333337,111.54251760048349
gemma,primary,fit:pair-1,validation-b,34,knowledge,2026090403,6,0.4166666666666667,0.08333333333333333,0.33333333333333337,111.54251760048349
gemma,primary,fit:pair-2,validation-a,14,parameter,2026090401,6,-0.20833335320154708,0.041666666666666664,-0.25000001986821374,23.689501884048852
gemma,primary,fit:pair-2,validation-a,14,parameter,2026090402,6,-0.20833335320154708,0.125,-0.3333333532015471,23.689501884048852
gemma,primary,fit:pair-2,validation-a,14,parameter,2026090403,6,-0.20833335320154708,0.041666666666666664,-0.25000001986821374,23.689501884048852
gemma,primary,fit:pair-2,validation-a,14,knowledge,2026090401,6,0.041666666666666664,0.625000059604627,-0.5833333929379604,242.19800005922954
gemma,primary,fit:pair-2,validation-a,14,knowledge,2026090402,6,0.041666666666666664,0.4583333532015447,-0.41666668653487804,242.19800005922954
gemma,primary,fit:pair-2,validation-a,14,knowledge,2026090403,6,0.041666666666666664,0.5000000198682137,-0.45833335320154706,242.19800005922954
gemma,primary,fit:pair-2,validation-a,17,parameter,2026090401,6,0.041666666666666664,0.20833337306975488,-0.16666670640308823,112.19032085447542
gemma,primary,fit:pair-2,validation-a,17,parameter,2026090402,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,112.19032085447542
gemma,primary,fit:pair-2,validation-a,17,parameter,2026090403,6,0.041666666666666664,0.2083333532015447,-0.16666668653487804,112.19032085447542
gemma,primary,fit:pair-2,validation-a,17,knowledge,2026090401,6,4.333333343539068,0.37500001986821374,3.958333323670854,535.4896464612251
gemma,primary,fit:pair-2,validation-a,17,knowledge,2026090402,6,4.333333343539068,0.5416666467984529,3.791666696740615,535.4896464612251
gemma,primary,fit:pair-2,validation-a,17,knowledge,2026090403,6,4.333333343539068,0.83333341280618,3.499999930732888,535.4896464612251
gemma,primary,fit:pair-2,validation-a,20,parameter,2026090401,6,0.25,0.12499998013178626,0.12500001986821374,158.83307472462056
gemma,primary,fit:pair-2,validation-a,20,parameter,2026090402,6,0.25,0.16666664679845292,0.08333335320154708,158.83307472462056
gemma,primary,fit:pair-2,validation-a,20,parameter,2026090403,6,0.25,0.33333339293796865,-0.08333339293796865,158.83307472462056
gemma,primary,fit:pair-2,validation-a,20,knowledge,2026090401,6,3.3750001192087034,0.6250001589456732,2.7499999602630303,420.7113581431914
gemma,primary,fit:pair-2,validation-a,20,knowledge,2026090402,6,3.3750001192087034,0.25,3.1250001192087034,420.7113581431914
gemma,primary,fit:pair-2,validation-a,20,knowledge,2026090403,6,3.3750001192087034,0.3333333333333333,3.04166678587537,420.7113581431914
gemma,primary,fit:pair-2,validation-a,24,parameter,2026090401,6,0.5833332538604464,0.3333333929379603,0.2499998609224861,236.2268243609275
gemma,primary,fit:pair-2,validation-a,24,parameter,2026090402,6,0.5833332538604464,0.16666668653487804,0.4166665673255684,236.2268243609275
gemma,primary,fit:pair-2,validation-a,24,parameter,2026090403,6,0.5833332538604464,0.29166668653487804,0.2916665673255684,236.2268243609275
gemma,primary,fit:pair-2,validation-a,24,knowledge,2026090401,6,5.0000000006208785,0.75,4.2500000006208785,526.9661392341922
gemma,primary,fit:pair-2,validation-a,24,knowledge,2026090402,6,5.0000000006208785,0.58333341280609,4.416666587814788,526.9661392341922
gemma,primary,fit:pair-2,validation-a,24,knowledge,2026090403,6,5.0000000006208785,0.8333332935968656,4.166666707024013,526.9661392341922
gemma,primary,fit:pair-2,validation-a,25,parameter,2026090401,6,0.08333333333333333,0.5416667262712936,-0.4583333929379603,254.09086623887507
gemma,primary,fit:pair-2,validation-a,25,parameter,2026090402,6,0.08333333333333333,0.3333332538604464,-0.24999992052711306,254.09086623887507
gemma,primary,fit:pair-2,validation-a,25,parameter,2026090403,6,0.08333333333333333,0.125,-0.04166666666666667,254.09086623887507
gemma,primary,fit:pair-2,validation-a,25,knowledge,2026090401,6,8.24999974217038,1.7916666666518115,6.458333075518568,1031.0644069681032
gemma,primary,fit:pair-2,validation-a,25,knowledge,2026090402,6,8.24999974217038,2.3750000595956267,5.874999682574753,1031.0644069681032
gemma,primary,fit:pair-2,validation-a,25,knowledge,2026090403,6,8.24999974217038,1.6666667064030882,6.583333035767291,1031.0644069681032
gemma,primary,fit:pair-2,validation-a,30,parameter,2026090401,6,0.25,0.666666686534878,-0.41666668653487804,567.5176434161355
gemma,primary,fit:pair-2,validation-a,30,parameter,2026090402,6,0.25,0.375,-0.125,567.5176434161355
gemma,primary,fit:pair-2,validation-a,30,parameter,2026090403,6,0.25,0.20833333333333334,0.04166666666666666,567.5176434161355
gemma,primary,fit:pair-2,validation-a,30,knowledge,2026090401,6,18.91666661866596,5.937500257988311,12.979166360677649,4744.64976718199
gemma,primary,fit:pair-2,validation-a,30,knowledge,2026090402,6,18.91666661866596,6.958333387028007,11.958333231637955,4744.64976718199
gemma,primary,fit:pair-2,validation-a,30,knowledge,2026090403,6,18.91666661866596,4.6250000794528425,14.291666539213118,4744.64976718199
gemma,primary,fit:pair-2,validation-a,34,parameter,2026090401,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,16.597265007497636
gemma,primary,fit:pair-2,validation-a,34,parameter,2026090402,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,16.597265007497636
gemma,primary,fit:pair-2,validation-a,34,parameter,2026090403,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,16.597265007497636
gemma,primary,fit:pair-2,validation-a,34,knowledge,2026090401,6,0.541666686534878,0.125,0.41666668653487804,121.75899321454234
gemma,primary,fit:pair-2,validation-a,34,knowledge,2026090402,6,0.541666686534878,0.08333333333333333,0.4583333532015447,121.75899321454234
gemma,primary,fit:pair-2,validation-a,34,knowledge,2026090403,6,0.541666686534878,0.20833333333333334,0.33333335320154467,121.75899321454234
gemma,primary,fit:pair-2,validation-b,14,parameter,2026090401,6,0.16666666666666666,0.2916666666666667,-0.12500000000000003,16.09320472931442
gemma,primary,fit:pair-2,validation-b,14,parameter,2026090402,6,0.16666666666666666,0.20833333333333334,-0.041666666666666685,16.09320472931442
gemma,primary,fit:pair-2,validation-b,14,parameter,2026090403,6,0.16666666666666666,0.375,-0.20833333333333334,16.09320472931442
gemma,primary,fit:pair-2,validation-b,14,knowledge,2026090401,6,0.08333333333333333,0.16666666666666666,-0.08333333333333333,124.80260615285283
gemma,primary,fit:pair-2,validation-b,14,knowledge,2026090402,6,0.08333333333333333,0.2916666666666667,-0.20833333333333337,124.80260615285283
gemma,primary,fit:pair-2,validation-b,14,knowledge,2026090403,6,0.08333333333333333,0.5416666666666666,-0.4583333333333333,124.80260615285283
gemma,primary,fit:pair-2,validation-b,17,parameter,2026090401,6,-0.08333333333333333,0.375,-0.4583333333333333,102.21376245536989
gemma,primary,fit:pair-2,validation-b,17,parameter,2026090402,6,-0.08333333333333333,0.4166666666666667,-0.5,102.21376245536989
gemma,primary,fit:pair-2,validation-b,17,parameter,2026090403,6,-0.08333333333333333,0.375,-0.4583333333333333,102.21376245536989
gemma,primary,fit:pair-2,validation-b,17,knowledge,2026090401,6,1.7083333333333333,0.08333333333333333,1.625,341.36276965187136
gemma,primary,fit:pair-2,validation-b,17,knowledge,2026090402,6,1.7083333333333333,0.9583333333333334,0.7499999999999999,341.36276965187136
gemma,primary,fit:pair-2,validation-b,17,knowledge,2026090403,6,1.7083333333333333,0.2916666666666667,1.4166666666666665,341.36276965187136
gemma,primary,fit:pair-2,validation-b,20,parameter,2026090401,6,0.3333333333333333,0.4583333333333333,-0.125,156.44284084585584
gemma,primary,fit:pair-2,validation-b,20,parameter,2026090402,6,0.3333333333333333,0.5,-0.16666666666666669,156.44284084585584
gemma,primary,fit:pair-2,validation-b,20,parameter,2026090403,6,0.3333333333333333,0.375,-0.041666666666666685,156.44284084585584
gemma,primary,fit:pair-2,validation-b,20,knowledge,2026090401,6,2.2083333333333335,0.625,1.5833333333333335,306.00839254041813
gemma,primary,fit:pair-2,validation-b,20,knowledge,2026090402,6,2.2083333333333335,0.4166666666666667,1.7916666666666667,306.00839254041813
gemma,primary,fit:pair-2,validation-b,20,knowledge,2026090403,6,2.2083333333333335,0.5416666666666666,1.666666666666667,306.00839254041813
gemma,primary,fit:pair-2,validation-b,24,parameter,2026090401,6,0.7083333333333334,0.5,0.20833333333333337,240.11027279166035
gemma,primary,fit:pair-2,validation-b,24,parameter,2026090402,6,0.7083333333333334,0.4583333333333333,0.25000000000000006,240.11027279166035
gemma,primary,fit:pair-2,validation-b,24,parameter,2026090403,6,0.7083333333333334,0.625,0.08333333333333337,240.11027279166035
gemma,primary,fit:pair-2,validation-b,24,knowledge,2026090401,6,3.375000099341046,0.75,2.625000099341046,404.16869886557424
gemma,primary,fit:pair-2,validation-b,24,knowledge,2026090402,6,3.375000099341046,0.875,2.500000099341046,404.16869886557424
gemma,primary,fit:pair-2,validation-b,24,knowledge,2026090403,6,3.375000099341046,0.4166666666666667,2.9583334326743795,404.16869886557424
gemma,primary,fit:pair-2,validation-b,25,parameter,2026090401,6,0.16666666666666666,0.5,-0.33333333333333337,194.887464906015
gemma,primary,fit:pair-2,validation-b,25,parameter,2026090402,6,0.16666666666666666,0.5,-0.33333333333333337,194.887464906015
gemma,primary,fit:pair-2,validation-b,25,parameter,2026090403,6,0.16666666666666666,0.4583333333333333,-0.29166666666666663,194.887464906015
gemma,primary,fit:pair-2,validation-b,25,knowledge,2026090401,6,8.041666776805082,2.291666766007713,5.750000010797368,992.9230563715237
gemma,primary,fit:pair-2,validation-b,25,knowledge,2026090402,6,8.041666776805082,3.083333472410781,4.958333304394301,992.9230563715237
gemma,primary,fit:pair-2,validation-b,25,knowledge,2026090403,6,8.041666776805082,1.5416666666666667,6.500000110138415,992.9230563715237
gemma,primary,fit:pair-2,validation-b,30,parameter,2026090401,6,0.08333333333333333,0.75,-0.6666666666666666,665.0282776443463
gemma,primary,fit:pair-2,validation-b,30,parameter,2026090402,6,0.08333333333333333,0.5,-0.4166666666666667,665.0282776443463
gemma,primary,fit:pair-2,validation-b,30,parameter,2026090403,6,0.08333333333333333,0.6666666666666666,-0.5833333333333333,665.0282776443463
gemma,primary,fit:pair-2,validation-b,30,knowledge,2026090401,6,18.124999846021336,7.312499940394048,10.812499905627288,4538.009258058827
gemma,primary,fit:pair-2,validation-b,30,knowledge,2026090402,6,18.124999846021336,6.08333333332727,12.041666512694064,4538.009258058827
gemma,primary,fit:pair-2,validation-b,30,knowledge,2026090403,6,18.124999846021336,5.93750001901564,12.187499827005695,4538.009258058827
gemma,primary,fit:pair-2,validation-b,34,parameter,2026090401,6,0.0,0.041666666666666664,-0.041666666666666664,15.51759421975386
gemma,primary,fit:pair-2,validation-b,34,parameter,2026090402,6,0.0,0.041666666666666664,-0.041666666666666664,15.51759421975386
gemma,primary,fit:pair-2,validation-b,34,parameter,2026090403,6,0.0,0.041666666666666664,-0.041666666666666664,15.51759421975386
gemma,primary,fit:pair-2,validation-b,34,knowledge,2026090401,6,0.4583333333333333,0.08333333333333333,0.375,116.14391600520379
gemma,primary,fit:pair-2,validation-b,34,knowledge,2026090402,6,0.4583333333333333,0.16666666666666666,0.29166666666666663,116.14391600520379
gemma,primary,fit:pair-2,validation-b,34,knowledge,2026090403,6,0.4583333333333333,0.125,0.3333333333333333,116.14391600520379
gemma,replication,None,validation-a,14,parameter,2026090401,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,57.21596182797693
gemma,replication,None,validation-a,14,parameter,2026090402,6,0.041666666666666664,0.125,-0.08333333333333334,57.21596182797693
gemma,replication,None,validation-a,14,parameter,2026090403,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,57.21596182797693
gemma,replication,None,validation-a,14,knowledge,2026090401,6,0.0,0.2083333134651196,-0.2083333134651196,229.74418262553118
gemma,replication,None,validation-a,14,knowledge,2026090402,6,0.0,0.4583333333333333,-0.4583333333333333,229.74418262553118
gemma,replication,None,validation-a,14,knowledge,2026090403,6,0.0,0.375,-0.375,229.74418262553118
gemma,replication,None,validation-a,17,parameter,2026090401,6,1.4583333134639815,0.29166672627130313,1.1666665871926785,466.4631015213309
gemma,replication,None,validation-a,17,parameter,2026090402,6,1.4583333134639815,0.6666665275890674,0.7916667858749141,466.4631015213309
gemma,replication,None,validation-a,17,parameter,2026090403,6,1.4583333134639815,0.541666785875929,0.9166665275880526,466.4631015213309
gemma,replication,None,validation-a,17,knowledge,2026090401,6,0.7499999403953185,0.4583332538604464,0.2916666865348721,278.0425142788884
gemma,replication,None,validation-a,17,knowledge,2026090402,6,0.7499999403953185,0.3333333929379603,0.41666654745735815,278.0425142788884
gemma,replication,None,validation-a,17,knowledge,2026090403,6,0.7499999403953185,0.37499998013178626,0.3749999602635322,278.0425142788884
gemma,replication,None,validation-a,20,parameter,2026090401,6,2.166666646797315,0.7500000397364216,1.4166666070608933,435.8841439998284
gemma,replication,None,validation-a,20,parameter,2026090402,6,2.166666646797315,0.791666686534878,1.374999960262437,435.8841439998284
gemma,replication,None,validation-a,20,parameter,2026090403,6,2.166666646797315,0.375,1.791666646797315,435.8841439998284
gemma,replication,None,validation-a,20,knowledge,2026090401,6,1.083333373069755,0.125,0.958333373069755,217.6594715556415
gemma,replication,None,validation-a,20,knowledge,2026090402,6,1.083333373069755,0.20833333333333334,0.8750000397364216,217.6594715556415
gemma,replication,None,validation-a,20,knowledge,2026090403,6,1.083333373069755,0.2916666666666667,0.7916667064030882,217.6594715556415
gemma,replication,None,validation-a,24,parameter,2026090401,6,3.583333452519271,0.7083333532015447,2.8750000993177265,492.9744379556032
gemma,replication,None,validation-a,24,parameter,2026090402,6,3.583333452519271,0.7499999801317863,2.833333472387485,492.9744379556032
gemma,replication,None,validation-a,24,parameter,2026090403,6,3.583333452519271,0.7916666666666666,2.7916667858526045,492.9744379556032
gemma,replication,None,validation-a,24,knowledge,2026090401,6,4.91666657174695,0.45833337306975847,4.458333198677192,545.3318650400091
gemma,replication,None,validation-a,24,knowledge,2026090402,6,4.91666657174695,1.20833341280618,3.7083331589407704,545.3318650400091
gemma,replication,None,validation-a,24,knowledge,2026090403,6,4.91666657174695,0.6249999403953185,4.291666631351632,545.3318650400091
gemma,replication,None,validation-a,25,parameter,2026090401,6,0.25,0.3750000397363162,-0.12500003973631618,315.69370263212863
gemma,replication,None,validation-a,25,parameter,2026090402,6,0.25,0.5416667064030882,-0.2916667064030882,315.69370263212863
gemma,replication,None,validation-a,25,parameter,2026090403,6,0.25,0.375,-0.125,315.69370263212863
gemma,replication,None,validation-a,25,knowledge,2026090401,6,11.83333328452621,2.375000039736355,9.458333244789856,1162.4817901487254
gemma,replication,None,validation-a,25,knowledge,2026090402,6,11.83333328452621,1.0416668057441143,10.791666478782096,1162.4817901487254
gemma,replication,None,validation-a,25,knowledge,2026090403,6,11.83333328452621,2.208333273728652,9.625000010797558,1162.4817901487254
gemma,replication,None,validation-a,30,parameter,2026090401,6,-0.3333333333333333,0.25000001986821135,-0.5833333532015447,720.6945174041626
gemma,replication,None,validation-a,30,parameter,2026090402,6,-0.3333333333333333,0.29166668653487804,-0.6250000198682113,720.6945174041626
gemma,replication,None,validation-a,30,parameter,2026090403,6,-0.3333333333333333,0.2916666666666667,-0.625,720.6945174041626
gemma,replication,None,validation-a,30,knowledge,2026090401,6,21.666666494258305,4.208333174180457,17.45833332007785,4894.947424491433
gemma,replication,None,validation-a,30,knowledge,2026090402,6,21.666666494258305,4.666667101487423,16.99999939277088,4894.947424491433
gemma,replication,None,validation-a,30,knowledge,2026090403,6,21.666666494258305,6.500000136448436,15.16666635780987,4894.947424491433
gemma,replication,None,validation-a,34,parameter,2026090401,6,0.0,0.041666666666666664,-0.041666666666666664,20.208513990499565
gemma,replication,None,validation-a,34,parameter,2026090402,6,0.0,0.041666666666666664,-0.041666666666666664,20.208513990499565
gemma,replication,None,validation-a,34,parameter,2026090403,6,0.0,0.08333333333333333,-0.08333333333333333,20.208513990499565
gemma,replication,None,validation-a,34,knowledge,2026090401,6,0.5833333333333334,0.16666666666666666,0.41666666666666674,126.74613632088551
gemma,replication,None,validation-a,34,knowledge,2026090402,6,0.5833333333333334,0.16666666666666666,0.41666666666666674,126.74613632088551
gemma,replication,None,validation-a,34,knowledge,2026090403,6,0.5833333333333334,0.125,0.45833333333333337,126.74613632088551
gemma,replication,None,validation-b,14,parameter,2026090401,6,0.3333333333333333,0.2916666666666667,0.04166666666666663,32.263015360040136
gemma,replication,None,validation-b,14,parameter,2026090402,6,0.3333333333333333,0.16666666666666666,0.16666666666666666,32.263015360040136
gemma,replication,None,validation-b,14,parameter,2026090403,6,0.3333333333333333,0.16666666666666666,0.16666666666666666,32.263015360040136
gemma,replication,None,validation-b,14,knowledge,2026090401,6,0.20833333333333334,0.20833333333333334,0.0,103.34212695882638
gemma,replication,None,validation-b,14,knowledge,2026090402,6,0.20833333333333334,0.20833333333333334,0.0,103.34212695882638
gemma,replication,None,validation-b,14,knowledge,2026090403,6,0.20833333333333334,0.4583333333333333,-0.24999999999999997,103.34212695882638
gemma,replication,None,validation-b,17,parameter,2026090401,6,0.875,0.25,0.625,304.1575824717989
gemma,replication,None,validation-b,17,parameter,2026090402,6,0.875,0.5833333333333334,0.29166666666666663,304.1575824717989
gemma,replication,None,validation-b,17,parameter,2026090403,6,0.875,0.4166666666666667,0.4583333333333333,304.1575824717989
gemma,replication,None,validation-b,17,knowledge,2026090401,6,0.4166666666666667,0.5,-0.08333333333333331,138.93804741271478
gemma,replication,None,validation-b,17,knowledge,2026090402,6,0.4166666666666667,0.375,0.041666666666666685,138.93804741271478
gemma,replication,None,validation-b,17,knowledge,2026090403,6,0.4166666666666667,0.4583333333333333,-0.04166666666666663,138.93804741271478
gemma,replication,None,validation-b,20,parameter,2026090401,6,1.7083333333333333,0.625,1.0833333333333333,357.68242346851144
gemma,replication,None,validation-b,20,parameter,2026090402,6,1.7083333333333333,0.5,1.2083333333333333,357.68242346851144
gemma,replication,None,validation-b,20,parameter,2026090403,6,1.7083333333333333,0.20833333333333334,1.5,357.68242346851144
gemma,replication,None,validation-b,20,knowledge,2026090401,6,1.1666666666666667,0.625,0.5416666666666667,281.45274155736234
gemma,replication,None,validation-b,20,knowledge,2026090402,6,1.1666666666666667,0.375,0.7916666666666667,281.45274155736234
gemma,replication,None,validation-b,20,knowledge,2026090403,6,1.1666666666666667,0.7916666666666666,0.3750000000000001,281.45274155736234
gemma,replication,None,validation-b,24,parameter,2026090401,6,2.7083333333333335,0.5416666666666666,2.166666666666667,363.4983407161215
gemma,replication,None,validation-b,24,parameter,2026090402,6,2.7083333333333335,0.9583333333333334,1.75,363.4983407161215
gemma,replication,None,validation-b,24,parameter,2026090403,6,2.7083333333333335,0.9166666666666666,1.791666666666667,363.4983407161215
gemma,replication,None,validation-b,24,knowledge,2026090401,6,4.4583334520757445,0.5833333333333334,3.875000118742411,463.43870763778506
gemma,replication,None,validation-b,24,knowledge,2026090402,6,4.4583334520757445,0.75,3.7083334520757445,463.43870763778506
gemma,replication,None,validation-b,24,knowledge,2026090403,6,4.4583334520757445,1.0,3.4583334520757445,463.43870763778506
gemma,replication,None,validation-b,25,parameter,2026090401,6,0.3333333333333333,0.5416666666666666,-0.20833333333333331,295.9442284849859
gemma,replication,None,validation-b,25,parameter,2026090402,6,0.3333333333333333,0.5833333333333334,-0.25000000000000006,295.9442284849859
gemma,replication,None,validation-b,25,parameter,2026090403,6,0.3333333333333333,0.625,-0.2916666666666667,295.9442284849859
gemma,replication,None,validation-b,25,knowledge,2026090401,6,11.250000082437813,1.7500000993410463,9.499999983096767,1105.1143891294757
gemma,replication,None,validation-b,25,knowledge,2026090402,6,11.250000082437813,1.8333333929379687,9.416666689499845,1105.1143891294757
gemma,replication,None,validation-b,25,knowledge,2026090403,6,11.250000082437813,1.6666666666666667,9.583333415771147,1105.1143891294757
gemma,replication,None,validation-b,30,parameter,2026090401,6,0.0,0.2916666666666667,-0.2916666666666667,568.0267441054556
gemma,replication,None,validation-b,30,parameter,2026090402,6,0.0,0.3333333333333333,-0.3333333333333333,568.0267441054556
gemma,replication,None,validation-b,30,parameter,2026090403,6,0.0,0.375,-0.375,568.0267441054556
gemma,replication,None,validation-b,30,knowledge,2026090401,6,20.458333157483043,5.500000063329935,14.958333094153108,4542.9062154507465
gemma,replication,None,validation-b,30,knowledge,2026090402,6,20.458333157483043,5.8749999801243575,14.583333177358686,4542.9062154507465
gemma,replication,None,validation-b,30,knowledge,2026090403,6,20.458333157483043,7.083333373067105,13.374999784415937,4542.9062154507465
gemma,replication,None,validation-b,34,parameter,2026090401,6,-0.041666666666666664,0.041666666666666664,-0.08333333333333333,7.99824772597755
gemma,replication,None,validation-b,34,parameter,2026090402,6,-0.041666666666666664,0.041666666666666664,-0.08333333333333333,7.99824772597755
gemma,replication,None,validation-b,34,parameter,2026090403,6,-0.041666666666666664,0.041666666666666664,-0.08333333333333333,7.99824772597755
gemma,replication,None,validation-b,34,knowledge,2026090401,6,0.625,0.125,0.5,117.9771837656466
gemma,replication,None,validation-b,34,knowledge,2026090402,6,0.625,0.08333333333333333,0.5416666666666666,117.9771837656466
gemma,replication,None,validation-b,34,knowledge,2026090403,6,0.625,0.08333333333333333,0.5416666666666666,117.9771837656466
gemma,replication,fit:pair-0,validation-a,14,parameter,2026090401,6,-0.125,0.25,-0.375,119.29761779542024
gemma,replication,fit:pair-0,validation-a,14,parameter,2026090402,6,-0.125,0.25000003973642154,-0.37500003973642154,119.29761779542024
gemma,replication,fit:pair-0,validation-a,14,parameter,2026090403,6,-0.125,0.12500001986821374,-0.25000001986821374,119.29761779542024
gemma,replication,fit:pair-0,validation-a,14,knowledge,2026090401,6,0.20833333333333334,0.20833335320154708,-1.9868213740892315e-08,201.05263630526784
gemma,replication,fit:pair-0,validation-a,14,knowledge,2026090402,6,0.20833333333333334,0.20833333333333334,0.0,201.05263630526784
gemma,replication,fit:pair-0,validation-a,14,knowledge,2026090403,6,0.20833333333333334,0.25000001986821135,-0.04166668653487801,201.05263630526784
gemma,replication,fit:pair-0,validation-a,17,parameter,2026090401,6,-0.08333335320154707,0.041666666666666664,-0.12500001986821374,170.872428848797
gemma,replication,fit:pair-0,validation-a,17,parameter,2026090402,6,-0.08333335320154707,0.5416667461395074,-0.6250000993410545,170.872428848797
gemma,replication,fit:pair-0,validation-a,17,parameter,2026090403,6,-0.08333335320154707,-0.08333329359691177,-5.960463529686155e-08,170.872428848797
gemma,replication,fit:pair-0,validation-a,17,knowledge,2026090401,6,6.208333402872076,0.5833333929375613,5.6250000099345145,551.846229009101
gemma,replication,fit:pair-0,validation-a,17,knowledge,2026090402,6,6.208333402872076,1.291666646796558,4.916666756075518,551.846229009101
gemma,replication,fit:pair-0,validation-a,17,knowledge,2026090403,6,6.208333402872076,1.0833332935957678,5.125000109276308,551.846229009101
gemma,replication,fit:pair-0,validation-a,20,parameter,2026090401,6,0.125,0.375,-0.25,176.71353403618716
gemma,replication,fit:pair-0,validation-a,20,parameter,2026090402,6,0.125,0.5000000397364252,-0.37500003973642515,176.71353403618716
gemma,replication,fit:pair-0,validation-a,20,parameter,2026090403,6,0.125,0.16666664679845292,-0.041666646798452917,176.71353403618716
gemma,replication,fit:pair-0,validation-a,20,knowledge,2026090401,6,6.333333330999761,0.41666668653487804,5.9166666444648826,498.95733494065394
gemma,replication,fit:pair-0,validation-a,20,knowledge,2026090402,6,6.333333330999761,1.08333327372866,5.250000057271101,498.95733494065394
gemma,replication,fit:pair-0,validation-a,20,knowledge,2026090403,6,6.333333330999761,0.4583333333333333,5.8749999976664276,498.95733494065394
gemma,replication,fit:pair-0,validation-a,24,parameter,2026090401,6,1.2083333929379603,0.6249999801317863,0.583333412806174,385.1968358232869
gemma,replication,fit:pair-0,validation-a,24,parameter,2026090402,6,1.2083333929379603,0.375,0.8333333929379603,385.1968358232869
gemma,replication,fit:pair-0,validation-a,24,parameter,2026090403,6,1.2083333929379603,1.1249999999999538,0.08333339293800646,385.1968358232869
gemma,replication,fit:pair-0,validation-a,24,knowledge,2026090401,6,7.4166666245582755,0.5416666865347691,6.874999938023507,596.0496852401874
gemma,replication,fit:pair-0,validation-a,24,knowledge,2026090402,6,7.4166666245582755,0.6666667064030918,6.749999918155184,596.0496852401874
gemma,replication,fit:pair-0,validation-a,24,knowledge,2026090403,6,7.4166666245582755,0.6666667064030918,6.749999918155184,596.0496852401874
gemma,replication,fit:pair-0,validation-a,25,parameter,2026090401,6,0.20833337306975488,0.625,-0.41666662693024514,474.90283171468815
gemma,replication,fit:pair-0,validation-a,25,parameter,2026090402,6,0.20833337306975488,0.5000000198682114,-0.29166664679845655,474.90283171468815
gemma,replication,fit:pair-0,validation-a,25,parameter,2026090403,6,0.20833337306975488,1.083333353201547,-0.8749999801317921,474.90283171468815
gemma,replication,fit:pair-0,validation-a,25,knowledge,2026090401,6,8.999999981991552,1.2500000794728325,7.749999902518719,1062.8553208128158
gemma,replication,fit:pair-0,validation-a,25,knowledge,2026090402,6,8.999999981991552,1.2500000198681356,7.749999962123416,1062.8553208128158
gemma,replication,fit:pair-0,validation-a,25,knowledge,2026090403,6,8.999999981991552,1.2500000794728408,7.749999902518711,1062.8553208128158
gemma,replication,fit:pair-0,validation-a,30,parameter,2026090401,6,0.041666666666666664,0.2916666666666667,-0.25,393.04200357659755
gemma,replication,fit:pair-0,validation-a,30,parameter,2026090402,6,0.041666666666666664,0.375,-0.3333333333333333,393.04200357659755
gemma,replication,fit:pair-0,validation-a,30,parameter,2026090403,6,0.041666666666666664,0.20833335320154708,-0.16666668653488043,393.04200357659755
gemma,replication,fit:pair-0,validation-a,30,knowledge,2026090401,6,18.416666622562236,3.6250002185467936,14.791666404015443,4673.366012614569
gemma,replication,fit:pair-0,validation-a,30,knowledge,2026090402,6,18.416666622562236,4.041666761137681,14.374999861424556,4673.366012614569
gemma,replication,fit:pair-0,validation-a,30,knowledge,2026090403,6,18.416666622562236,3.4166666070618503,15.000000015500385,4673.366012614569
gemma,replication,fit:pair-0,validation-a,34,parameter,2026090401,6,0.0,0.0,0.0,6.626244777515911
gemma,replication,fit:pair-0,validation-a,34,parameter,2026090402,6,0.0,0.0,0.0,6.626244777515911
gemma,replication,fit:pair-0,validation-a,34,parameter,2026090403,6,0.0,0.0,0.0,6.626244777515911
gemma,replication,fit:pair-0,validation-a,34,knowledge,2026090401,6,0.4583333333333333,0.125,0.3333333333333333,120.76590558591697
gemma,replication,fit:pair-0,validation-a,34,knowledge,2026090402,6,0.4583333333333333,0.08333333333333333,0.375,120.76590558591697
gemma,replication,fit:pair-0,validation-a,34,knowledge,2026090403,6,0.4583333333333333,0.08333333333333333,0.375,120.76590558591697
gemma,replication,fit:pair-0,validation-b,14,parameter,2026090401,6,0.08333333333333333,0.16666666666666666,-0.08333333333333333,49.01188452512716
gemma,replication,fit:pair-0,validation-b,14,parameter,2026090402,6,0.08333333333333333,0.3333333333333333,-0.25,49.01188452512716
gemma,replication,fit:pair-0,validation-b,14,parameter,2026090403,6,0.08333333333333333,0.25,-0.16666666666666669,49.01188452512716
gemma,replication,fit:pair-0,validation-b,14,knowledge,2026090401,6,0.20833333333333334,0.3333333333333333,-0.12499999999999997,106.3582773076025
gemma,replication,fit:pair-0,validation-b,14,knowledge,2026090402,6,0.20833333333333334,0.2916666666666667,-0.08333333333333334,106.3582773076025
gemma,replication,fit:pair-0,validation-b,14,knowledge,2026090403,6,0.20833333333333334,0.20833333333333334,0.0,106.3582773076025
gemma,replication,fit:pair-0,validation-b,17,parameter,2026090401,6,0.16666666666666666,0.25,-0.08333333333333334,69.04642716318757
gemma,replication,fit:pair-0,validation-b,17,parameter,2026090402,6,0.16666666666666666,0.25,-0.08333333333333334,69.04642716318757
gemma,replication,fit:pair-0,validation-b,17,parameter,2026090403,6,0.16666666666666666,0.2916666666666667,-0.12500000000000003,69.04642716318757
gemma,replication,fit:pair-0,validation-b,17,knowledge,2026090401,6,2.375,0.7916666666666666,1.5833333333333335,400.8418141227712
gemma,replication,fit:pair-0,validation-b,17,knowledge,2026090402,6,2.375,0.5833333333333334,1.7916666666666665,400.8418141227712
gemma,replication,fit:pair-0,validation-b,17,knowledge,2026090403,6,2.375,0.375,2.0,400.8418141227712
gemma,replication,fit:pair-0,validation-b,20,parameter,2026090401,6,0.08333333333333333,0.2916666666666667,-0.20833333333333337,120.0444579374015
gemma,replication,fit:pair-0,validation-b,20,parameter,2026090402,6,0.08333333333333333,0.25,-0.16666666666666669,120.0444579374015
gemma,replication,fit:pair-0,validation-b,20,parameter,2026090403,6,0.08333333333333333,0.4166666666666667,-0.33333333333333337,120.0444579374015
gemma,replication,fit:pair-0,validation-b,20,knowledge,2026090401,6,4.500000019868214,1.2916666666666667,3.208333353201547,495.44684454904905
gemma,replication,fit:pair-0,validation-b,20,knowledge,2026090402,6,4.500000019868214,0.9583333333333334,3.5416666865348803,495.44684454904905
gemma,replication,fit:pair-0,validation-b,20,knowledge,2026090403,6,4.500000019868214,0.8333333333333334,3.6666666865348803,495.44684454904905
gemma,replication,fit:pair-0,validation-b,24,parameter,2026090401,6,1.0,0.5,0.5,239.38092032311397
gemma,replication,fit:pair-0,validation-b,24,parameter,2026090402,6,1.0,0.5833333333333334,0.41666666666666663,239.38092032311397
gemma,replication,fit:pair-0,validation-b,24,parameter,2026090403,6,1.0,0.5833333333333334,0.41666666666666663,239.38092032311397
gemma,replication,fit:pair-0,validation-b,24,knowledge,2026090401,6,6.666666650523742,0.9583333333333334,5.708333317190409,568.0206170517484
gemma,replication,fit:pair-0,validation-b,24,knowledge,2026090402,6,6.666666650523742,0.75,5.916666650523742,568.0206170517484
gemma,replication,fit:pair-0,validation-b,24,knowledge,2026090403,6,6.666666650523742,1.0416666666666667,5.624999983857075,568.0206170517484
gemma,replication,fit:pair-0,validation-b,25,parameter,2026090401,6,0.20833333333333334,0.5416666666666666,-0.33333333333333326,279.49265864763714
gemma,replication,fit:pair-0,validation-b,25,parameter,2026090402,6,0.20833333333333334,0.7083333333333334,-0.5,279.49265864763714
gemma,replication,fit:pair-0,validation-b,25,parameter,2026090403,6,0.20833333333333334,0.7916666666666666,-0.5833333333333333,279.49265864763714
gemma,replication,fit:pair-0,validation-b,25,knowledge,2026090401,6,9.583333367452715,1.3333333333333333,8.250000034119381,1027.1696553420904
gemma,replication,fit:pair-0,validation-b,25,knowledge,2026090402,6,9.583333367452715,2.124999860922401,7.458333506530314,1027.1696553420904
gemma,replication,fit:pair-0,validation-b,25,knowledge,2026090403,6,9.583333367452715,1.7916666666666667,7.791666700786048,1027.1696553420904
gemma,replication,fit:pair-0,validation-b,30,parameter,2026090401,6,0.25,0.375,-0.125,447.7896356012404
gemma,replication,fit:pair-0,validation-b,30,parameter,2026090402,6,0.25,0.4166666666666667,-0.16666666666666669,447.7896356012404
gemma,replication,fit:pair-0,validation-b,30,parameter,2026090403,6,0.25,0.4166666666666667,-0.16666666666666669,447.7896356012404
gemma,replication,fit:pair-0,validation-b,30,knowledge,2026090401,6,17.70833332947488,3.4166666865348803,14.29166664294,4255.863194008347
gemma,replication,fit:pair-0,validation-b,30,knowledge,2026090402,6,17.70833332947488,4.708333551883622,12.999999777591256,4255.863194008347
gemma,replication,fit:pair-0,validation-b,30,knowledge,2026090403,6,17.70833332947488,3.770833154516206,13.937500174958673,4255.863194008347
gemma,replication,fit:pair-0,validation-b,34,parameter,2026090401,6,0.041666666666666664,0.041666666666666664,0.0,12.531966702879643
gemma,replication,fit:pair-0,validation-b,34,parameter,2026090402,6,0.041666666666666664,0.041666666666666664,0.0,12.531966702879643
gemma,replication,fit:pair-0,validation-b,34,parameter,2026090403,6,0.041666666666666664,0.041666666666666664,0.0,12.531966702879643
gemma,replication,fit:pair-0,validation-b,34,knowledge,2026090401,6,0.5,0.125,0.375,112.46902163253908
gemma,replication,fit:pair-0,validation-b,34,knowledge,2026090402,6,0.5,0.08333333333333333,0.4166666666666667,112.46902163253908
gemma,replication,fit:pair-0,validation-b,34,knowledge,2026090403,6,0.5,0.16666666666666666,0.33333333333333337,112.46902163253908
gemma,replication,fit:pair-1,validation-a,14,parameter,2026090401,6,-0.16666666666666666,0.16666666666666666,-0.3333333333333333,20.684963759417794
gemma,replication,fit:pair-1,validation-a,14,parameter,2026090402,6,-0.16666666666666666,1.9868213740892315e-08,-0.1666666865348804,20.684963759417794
gemma,replication,fit:pair-1,validation-a,14,parameter,2026090403,6,-0.16666666666666666,0.08333333333333333,-0.25,20.684963759417794
gemma,replication,fit:pair-1,validation-a,14,knowledge,2026090401,6,-0.08333333333333333,0.5416666467984529,-0.6249999801317863,243.51499480863296
gemma,replication,fit:pair-1,validation-a,14,knowledge,2026090402,6,-0.08333333333333333,0.7083333929379604,-0.7916667262712938,243.51499480863296
gemma,replication,fit:pair-1,validation-a,14,knowledge,2026090403,6,-0.08333333333333333,0.20833333333333334,-0.2916666666666667,243.51499480863296
gemma,replication,fit:pair-1,validation-a,17,parameter,2026090401,6,0.08333333333333333,0.1666666865348804,-0.08333335320154707,93.77837934844881
gemma,replication,fit:pair-1,validation-a,17,parameter,2026090402,6,0.08333333333333333,0.08333331346511959,1.9868213740892315e-08,93.77837934844881
gemma,replication,fit:pair-1,validation-a,17,parameter,2026090403,6,0.08333333333333333,0.041666666666666664,0.041666666666666664,93.77837934844881
gemma,replication,fit:pair-1,validation-a,17,knowledge,2026090401,6,3.708333323399227,0.9999999403953185,2.7083333830039087,533.4366310859778
gemma,replication,fit:pair-1,validation-a,17,knowledge,2026090402,6,3.708333323399227,0.12499996026353226,3.583333363135695,533.4366310859778
gemma,replication,fit:pair-1,validation-a,17,knowledge,2026090403,6,3.708333323399227,1.0416666865348805,2.6666666368643464,533.4366310859778
gemma,replication,fit:pair-1,validation-a,20,parameter,2026090401,6,0.2916666666666667,0.25,0.041666666666666685,127.20785080706753
gemma,replication,fit:pair-1,validation-a,20,parameter,2026090402,6,0.2916666666666667,0.25,0.041666666666666685,127.20785080706753
gemma,replication,fit:pair-1,validation-a,20,parameter,2026090403,6,0.2916666666666667,0.25,0.041666666666666685,127.20785080706753
gemma,replication,fit:pair-1,validation-a,20,knowledge,2026090401,6,5.125000077454579,0.0833333730697549,5.041666704384824,494.6229362927281
gemma,replication,fit:pair-1,validation-a,20,knowledge,2026090402,6,5.125000077454579,0.7500000397364252,4.375000037718154,494.6229362927281
gemma,replication,fit:pair-1,validation-a,20,knowledge,2026090403,6,5.125000077454579,1.5416667461161826,3.5833333313383964,494.6229362927281
gemma,replication,fit:pair-1,validation-a,24,parameter,2026090401,6,1.291666686534878,0.4583333333333333,0.8333333532015448,265.92519594720454
gemma,replication,fit:pair-1,validation-a,24,parameter,2026090402,6,1.291666686534878,0.3333333333333333,0.9583333532015448,265.92519594720454
gemma,replication,fit:pair-1,validation-a,24,parameter,2026090403,6,1.291666686534878,0.4166666865348804,0.8749999999999976,265.92519594720454
gemma,replication,fit:pair-1,validation-a,24,knowledge,2026090401,6,6.499999973224477,0.3333333134651196,6.166666659759358,588.807037521414
gemma,replication,fit:pair-1,validation-a,24,knowledge,2026090402,6,6.499999973224477,0.7916666070619852,5.708333366162492,588.807037521414
gemma,replication,fit:pair-1,validation-a,24,knowledge,2026090403,6,6.499999973224477,0.9166665871937797,5.583333386030697,588.807037521414
gemma,replication,fit:pair-1,validation-a,25,parameter,2026090401,6,-0.20833335320154708,0.20833339293796035,-0.41666674613950744,304.77435908786003
gemma,replication,fit:pair-1,validation-a,25,parameter,2026090402,6,-0.20833335320154708,0.37500001986821135,-0.5833333730697584,304.77435908786003
gemma,replication,fit:pair-1,validation-a,25,parameter,2026090403,6,-0.20833335320154708,0.2083333134651196,-0.4166666666666667,304.77435908786003
gemma,replication,fit:pair-1,validation-a,25,knowledge,2026090401,6,8.916666663035965,1.8750000397364215,7.041666623299544,1132.4647478445866
gemma,replication,fit:pair-1,validation-a,25,knowledge,2026090402,6,8.916666663035965,2.249999960263532,6.666666702772433,1132.4647478445866
gemma,replication,fit:pair-1,validation-a,25,knowledge,2026090403,6,8.916666663035965,1.9166666466893136,7.000000016346651,1132.4647478445866
gemma,replication,fit:pair-1,validation-a,30,parameter,2026090401,6,-0.6666666865348804,1.9166666666666667,-2.5833333532015472,1185.5586747793998
gemma,replication,fit:pair-1,validation-a,30,parameter,2026090402,6,-0.6666666865348804,1.0833333730696648,-1.7500000596045453,1185.5586747793998
gemma,replication,fit:pair-1,validation-a,30,parameter,2026090403,6,-0.6666666865348804,0.9166667262712936,-1.583333412806174,1185.5586747793998
gemma,replication,fit:pair-1,validation-a,30,knowledge,2026090401,6,18.041666698627523,5.291666681979527,12.750000016647995,4711.138007804889
gemma,replication,fit:pair-1,validation-a,30,knowledge,2026090402,6,18.041666698627523,5.166666825525616,12.874999873101906,4711.138007804889
gemma,replication,fit:pair-1,validation-a,30,knowledge,2026090403,6,18.041666698627523,4.375000218540617,13.666666480086906,4711.138007804889
gemma,replication,fit:pair-1,validation-a,34,parameter,2026090401,6,0.0,0.041666666666666664,-0.041666666666666664,26.176789781257884
gemma,replication,fit:pair-1,validation-a,34,parameter,2026090402,6,0.0,0.041666666666666664,-0.041666666666666664,26.176789781257884
gemma,replication,fit:pair-1,validation-a,34,parameter,2026090403,6,0.0,0.0,0.0,26.176789781257884
gemma,replication,fit:pair-1,validation-a,34,knowledge,2026090401,6,0.541666686534878,0.08333333333333333,0.4583333532015447,120.57879181153864
gemma,replication,fit:pair-1,validation-a,34,knowledge,2026090402,6,0.541666686534878,0.125,0.41666668653487804,120.57879181153864
gemma,replication,fit:pair-1,validation-a,34,knowledge,2026090403,6,0.541666686534878,0.125,0.41666668653487804,120.57879181153864
gemma,replication,fit:pair-1,validation-b,14,parameter,2026090401,6,0.0,0.20833333333333334,-0.20833333333333334,11.200025018764158
gemma,replication,fit:pair-1,validation-b,14,parameter,2026090402,6,0.0,0.20833333333333334,-0.20833333333333334,11.200025018764158
gemma,replication,fit:pair-1,validation-b,14,parameter,2026090403,6,0.0,0.20833333333333334,-0.20833333333333334,11.200025018764158
gemma,replication,fit:pair-1,validation-b,14,knowledge,2026090401,6,0.20833333333333334,0.3333333333333333,-0.12499999999999997,116.65913292235642
gemma,replication,fit:pair-1,validation-b,14,knowledge,2026090402,6,0.20833333333333334,0.5,-0.29166666666666663,116.65913292235642
gemma,replication,fit:pair-1,validation-b,14,knowledge,2026090403,6,0.20833333333333334,0.5416666666666666,-0.33333333333333326,116.65913292235642
gemma,replication,fit:pair-1,validation-b,17,parameter,2026090401,6,0.3333333333333333,0.25,0.08333333333333331,103.50901045555118
gemma,replication,fit:pair-1,validation-b,17,parameter,2026090402,6,0.3333333333333333,0.2916666666666667,0.04166666666666663,103.50901045555118
gemma,replication,fit:pair-1,validation-b,17,parameter,2026090403,6,0.3333333333333333,0.3333333333333333,0.0,103.50901045555118
gemma,replication,fit:pair-1,validation-b,17,knowledge,2026090401,6,1.125,1.2916666865348805,-0.16666668653488048,322.06415140185607
gemma,replication,fit:pair-1,validation-b,17,knowledge,2026090402,6,1.125,0.8333333333333334,0.29166666666666663,322.06415140185607
gemma,replication,fit:pair-1,validation-b,17,knowledge,2026090403,6,1.125,0.625,0.5,322.06415140185607
gemma,replication,fit:pair-1,validation-b,20,parameter,2026090401,6,0.25,0.4166666666666667,-0.16666666666666669,116.9050319296083
gemma,replication,fit:pair-1,validation-b,20,parameter,2026090402,6,0.25,0.375,-0.125,116.9050319296083
gemma,replication,fit:pair-1,validation-b,20,parameter,2026090403,6,0.25,0.4166666666666667,-0.16666666666666669,116.9050319296083
gemma,replication,fit:pair-1,validation-b,20,knowledge,2026090401,6,3.6250000198682137,0.75,2.8750000198682137,454.140312265517
gemma,replication,fit:pair-1,validation-b,20,knowledge,2026090402,6,3.6250000198682137,0.25,3.3750000198682137,454.140312265517
gemma,replication,fit:pair-1,validation-b,20,knowledge,2026090403,6,3.6250000198682137,0.375,3.2500000198682137,454.140312265517
gemma,replication,fit:pair-1,validation-b,24,parameter,2026090401,6,0.9583333333333334,0.5416666666666666,0.41666666666666674,210.24678377671535
gemma,replication,fit:pair-1,validation-b,24,parameter,2026090402,6,0.9583333333333334,0.5,0.45833333333333337,210.24678377671535
gemma,replication,fit:pair-1,validation-b,24,parameter,2026090403,6,0.9583333333333334,0.7083333333333334,0.25,210.24678377671535
gemma,replication,fit:pair-1,validation-b,24,knowledge,2026090401,6,5.958333321847022,1.1666666666666667,4.791666655180355,522.4649126104371
gemma,replication,fit:pair-1,validation-b,24,knowledge,2026090402,6,5.958333321847022,1.0833333333333333,4.8749999885136885,522.4649126104371
gemma,replication,fit:pair-1,validation-b,24,knowledge,2026090403,6,5.958333321847022,1.0416666666666667,4.916666655180355,522.4649126104371
gemma,replication,fit:pair-1,validation-b,25,parameter,2026090401,6,0.16666666666666666,0.4166666666666667,-0.25,340.0382333786994
gemma,replication,fit:pair-1,validation-b,25,parameter,2026090402,6,0.16666666666666666,0.6666666666666666,-0.5,340.0382333786994
gemma,replication,fit:pair-1,validation-b,25,parameter,2026090403,6,0.16666666666666666,0.5,-0.33333333333333337,340.0382333786994
gemma,replication,fit:pair-1,validation-b,25,knowledge,2026090401,6,7.416666726270894,1.2083333333333333,6.208333392937561,1100.1206671320472
gemma,replication,fit:pair-1,validation-b,25,knowledge,2026090402,6,7.416666726270894,1.5416667064030918,5.8750000198678025,1100.1206671320472
gemma,replication,fit:pair-1,validation-b,25,knowledge,2026090403,6,7.416666726270894,1.4166666666666667,6.000000059604227,1100.1206671320472
gemma,replication,fit:pair-1,validation-b,30,parameter,2026090401,6,-0.08333333333333333,0.4166666666666667,-0.5,804.2549313301384
gemma,replication,fit:pair-1,validation-b,30,parameter,2026090402,6,-0.08333333333333333,1.125,-1.2083333333333333,804.2549313301384
gemma,replication,fit:pair-1,validation-b,30,parameter,2026090403,6,-0.08333333333333333,1.0833333333333333,-1.1666666666666665,804.2549313301384
gemma,replication,fit:pair-1,validation-b,30,knowledge,2026090401,6,16.666666788902727,4.729166666666667,11.93750012223606,4405.284833459714
gemma,replication,fit:pair-1,validation-b,30,knowledge,2026090402,6,16.666666788902727,3.3749997417127893,13.291667047189938,4405.284833459714
gemma,replication,fit:pair-1,validation-b,30,knowledge,2026090403,6,16.666666788902727,4.958333409517459,11.70833337938527,4405.284833459714
gemma,replication,fit:pair-1,validation-b,34,parameter,2026090401,6,0.041666666666666664,0.041666666666666664,0.0,16.831328974967732
gemma,replication,fit:pair-1,validation-b,34,parameter,2026090402,6,0.041666666666666664,0.041666666666666664,0.0,16.831328974967732
gemma,replication,fit:pair-1,validation-b,34,parameter,2026090403,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,16.831328974967732
gemma,replication,fit:pair-1,validation-b,34,knowledge,2026090401,6,0.4166666666666667,0.041666666666666664,0.375,111.54251760048349
gemma,replication,fit:pair-1,validation-b,34,knowledge,2026090402,6,0.4166666666666667,0.08333333333333333,0.33333333333333337,111.54251760048349
gemma,replication,fit:pair-1,validation-b,34,knowledge,2026090403,6,0.4166666666666667,0.08333333333333333,0.33333333333333337,111.54251760048349
gemma,replication,fit:pair-2,validation-a,14,parameter,2026090401,6,-0.20833335320154708,0.041666666666666664,-0.25000001986821374,23.689501884048852
gemma,replication,fit:pair-2,validation-a,14,parameter,2026090402,6,-0.20833335320154708,0.125,-0.3333333532015471,23.689501884048852
gemma,replication,fit:pair-2,validation-a,14,parameter,2026090403,6,-0.20833335320154708,0.041666666666666664,-0.25000001986821374,23.689501884048852
gemma,replication,fit:pair-2,validation-a,14,knowledge,2026090401,6,0.041666666666666664,0.625000059604627,-0.5833333929379604,242.19800005922954
gemma,replication,fit:pair-2,validation-a,14,knowledge,2026090402,6,0.041666666666666664,0.4583333532015447,-0.41666668653487804,242.19800005922954
gemma,replication,fit:pair-2,validation-a,14,knowledge,2026090403,6,0.041666666666666664,0.5000000198682137,-0.45833335320154706,242.19800005922954
gemma,replication,fit:pair-2,validation-a,17,parameter,2026090401,6,0.041666666666666664,0.20833337306975488,-0.16666670640308823,112.19032085447542
gemma,replication,fit:pair-2,validation-a,17,parameter,2026090402,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,112.19032085447542
gemma,replication,fit:pair-2,validation-a,17,parameter,2026090403,6,0.041666666666666664,0.2083333532015447,-0.16666668653487804,112.19032085447542
gemma,replication,fit:pair-2,validation-a,17,knowledge,2026090401,6,4.333333343539068,0.37500001986821374,3.958333323670854,535.4896464612251
gemma,replication,fit:pair-2,validation-a,17,knowledge,2026090402,6,4.333333343539068,0.5416666467984529,3.791666696740615,535.4896464612251
gemma,replication,fit:pair-2,validation-a,17,knowledge,2026090403,6,4.333333343539068,0.83333341280618,3.499999930732888,535.4896464612251
gemma,replication,fit:pair-2,validation-a,20,parameter,2026090401,6,0.25,0.12499998013178626,0.12500001986821374,158.83307472462056
gemma,replication,fit:pair-2,validation-a,20,parameter,2026090402,6,0.25,0.16666664679845292,0.08333335320154708,158.83307472462056
gemma,replication,fit:pair-2,validation-a,20,parameter,2026090403,6,0.25,0.33333339293796865,-0.08333339293796865,158.83307472462056
gemma,replication,fit:pair-2,validation-a,20,knowledge,2026090401,6,3.3750001192087034,0.6250001589456732,2.7499999602630303,420.7113581431914
gemma,replication,fit:pair-2,validation-a,20,knowledge,2026090402,6,3.3750001192087034,0.25,3.1250001192087034,420.7113581431914
gemma,replication,fit:pair-2,validation-a,20,knowledge,2026090403,6,3.3750001192087034,0.3333333333333333,3.04166678587537,420.7113581431914
gemma,replication,fit:pair-2,validation-a,24,parameter,2026090401,6,0.5833332538604464,0.3333333929379603,0.2499998609224861,236.2268243609275
gemma,replication,fit:pair-2,validation-a,24,parameter,2026090402,6,0.5833332538604464,0.16666668653487804,0.4166665673255684,236.2268243609275
gemma,replication,fit:pair-2,validation-a,24,parameter,2026090403,6,0.5833332538604464,0.29166668653487804,0.2916665673255684,236.2268243609275
gemma,replication,fit:pair-2,validation-a,24,knowledge,2026090401,6,5.0000000006208785,0.75,4.2500000006208785,526.9661392341922
gemma,replication,fit:pair-2,validation-a,24,knowledge,2026090402,6,5.0000000006208785,0.58333341280609,4.416666587814788,526.9661392341922
gemma,replication,fit:pair-2,validation-a,24,knowledge,2026090403,6,5.0000000006208785,0.8333332935968656,4.166666707024013,526.9661392341922
gemma,replication,fit:pair-2,validation-a,25,parameter,2026090401,6,0.08333333333333333,0.5416667262712936,-0.4583333929379603,254.09086623887507
gemma,replication,fit:pair-2,validation-a,25,parameter,2026090402,6,0.08333333333333333,0.3333332538604464,-0.24999992052711306,254.09086623887507
gemma,replication,fit:pair-2,validation-a,25,parameter,2026090403,6,0.08333333333333333,0.125,-0.04166666666666667,254.09086623887507
gemma,replication,fit:pair-2,validation-a,25,knowledge,2026090401,6,8.24999974217038,1.7916666666518115,6.458333075518568,1031.0644069681032
gemma,replication,fit:pair-2,validation-a,25,knowledge,2026090402,6,8.24999974217038,2.3750000595956267,5.874999682574753,1031.0644069681032
gemma,replication,fit:pair-2,validation-a,25,knowledge,2026090403,6,8.24999974217038,1.6666667064030882,6.583333035767291,1031.0644069681032
gemma,replication,fit:pair-2,validation-a,30,parameter,2026090401,6,0.25,0.666666686534878,-0.41666668653487804,567.5176434161355
gemma,replication,fit:pair-2,validation-a,30,parameter,2026090402,6,0.25,0.375,-0.125,567.5176434161355
gemma,replication,fit:pair-2,validation-a,30,parameter,2026090403,6,0.25,0.20833333333333334,0.04166666666666666,567.5176434161355
gemma,replication,fit:pair-2,validation-a,30,knowledge,2026090401,6,18.91666661866596,5.937500257988311,12.979166360677649,4744.64976718199
gemma,replication,fit:pair-2,validation-a,30,knowledge,2026090402,6,18.91666661866596,6.958333387028007,11.958333231637955,4744.64976718199
gemma,replication,fit:pair-2,validation-a,30,knowledge,2026090403,6,18.91666661866596,4.6250000794528425,14.291666539213118,4744.64976718199
gemma,replication,fit:pair-2,validation-a,34,parameter,2026090401,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,16.597265007497636
gemma,replication,fit:pair-2,validation-a,34,parameter,2026090402,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,16.597265007497636
gemma,replication,fit:pair-2,validation-a,34,parameter,2026090403,6,0.041666666666666664,0.08333333333333333,-0.041666666666666664,16.597265007497636
gemma,replication,fit:pair-2,validation-a,34,knowledge,2026090401,6,0.541666686534878,0.125,0.41666668653487804,121.75899321454234
gemma,replication,fit:pair-2,validation-a,34,knowledge,2026090402,6,0.541666686534878,0.08333333333333333,0.4583333532015447,121.75899321454234
gemma,replication,fit:pair-2,validation-a,34,knowledge,2026090403,6,0.541666686534878,0.20833333333333334,0.33333335320154467,121.75899321454234
gemma,replication,fit:pair-2,validation-b,14,parameter,2026090401,6,0.16666666666666666,0.2916666666666667,-0.12500000000000003,16.09320472931442
gemma,replication,fit:pair-2,validation-b,14,parameter,2026090402,6,0.16666666666666666,0.20833333333333334,-0.041666666666666685,16.09320472931442
gemma,replication,fit:pair-2,validation-b,14,parameter,2026090403,6,0.16666666666666666,0.375,-0.20833333333333334,16.09320472931442
gemma,replication,fit:pair-2,validation-b,14,knowledge,2026090401,6,0.08333333333333333,0.16666666666666666,-0.08333333333333333,124.80260615285283
gemma,replication,fit:pair-2,validation-b,14,knowledge,2026090402,6,0.08333333333333333,0.2916666666666667,-0.20833333333333337,124.80260615285283
gemma,replication,fit:pair-2,validation-b,14,knowledge,2026090403,6,0.08333333333333333,0.5416666666666666,-0.4583333333333333,124.80260615285283
gemma,replication,fit:pair-2,validation-b,17,parameter,2026090401,6,-0.08333333333333333,0.375,-0.4583333333333333,102.21376245536989
gemma,replication,fit:pair-2,validation-b,17,parameter,2026090402,6,-0.08333333333333333,0.4166666666666667,-0.5,102.21376245536989
gemma,replication,fit:pair-2,validation-b,17,parameter,2026090403,6,-0.08333333333333333,0.375,-0.4583333333333333,102.21376245536989
gemma,replication,fit:pair-2,validation-b,17,knowledge,2026090401,6,1.7083333333333333,0.08333333333333333,1.625,341.36276965187136
gemma,replication,fit:pair-2,validation-b,17,knowledge,2026090402,6,1.7083333333333333,0.9583333333333334,0.7499999999999999,341.36276965187136
gemma,replication,fit:pair-2,validation-b,17,knowledge,2026090403,6,1.7083333333333333,0.2916666666666667,1.4166666666666665,341.36276965187136
gemma,replication,fit:pair-2,validation-b,20,parameter,2026090401,6,0.3333333333333333,0.4583333333333333,-0.125,156.44284084585584
gemma,replication,fit:pair-2,validation-b,20,parameter,2026090402,6,0.3333333333333333,0.5,-0.16666666666666669,156.44284084585584
gemma,replication,fit:pair-2,validation-b,20,parameter,2026090403,6,0.3333333333333333,0.375,-0.041666666666666685,156.44284084585584
gemma,replication,fit:pair-2,validation-b,20,knowledge,2026090401,6,2.2083333333333335,0.625,1.5833333333333335,306.00839254041813
gemma,replication,fit:pair-2,validation-b,20,knowledge,2026090402,6,2.2083333333333335,0.4166666666666667,1.7916666666666667,306.00839254041813
gemma,replication,fit:pair-2,validation-b,20,knowledge,2026090403,6,2.2083333333333335,0.5416666666666666,1.666666666666667,306.00839254041813
gemma,replication,fit:pair-2,validation-b,24,parameter,2026090401,6,0.7083333333333334,0.5,0.20833333333333337,240.11027279166035
gemma,replication,fit:pair-2,validation-b,24,parameter,2026090402,6,0.7083333333333334,0.4583333333333333,0.25000000000000006,240.11027279166035
gemma,replication,fit:pair-2,validation-b,24,parameter,2026090403,6,0.7083333333333334,0.625,0.08333333333333337,240.11027279166035
gemma,replication,fit:pair-2,validation-b,24,knowledge,2026090401,6,3.375000099341046,0.75,2.625000099341046,404.16869886557424
gemma,replication,fit:pair-2,validation-b,24,knowledge,2026090402,6,3.375000099341046,0.875,2.500000099341046,404.16869886557424
gemma,replication,fit:pair-2,validation-b,24,knowledge,2026090403,6,3.375000099341046,0.4166666666666667,2.9583334326743795,404.16869886557424
gemma,replication,fit:pair-2,validation-b,25,parameter,2026090401,6,0.16666666666666666,0.5,-0.33333333333333337,194.887464906015
gemma,replication,fit:pair-2,validation-b,25,parameter,2026090402,6,0.16666666666666666,0.5,-0.33333333333333337,194.887464906015
gemma,replication,fit:pair-2,validation-b,25,parameter,2026090403,6,0.16666666666666666,0.4583333333333333,-0.29166666666666663,194.887464906015
gemma,replication,fit:pair-2,validation-b,25,knowledge,2026090401,6,8.041666776805082,2.291666766007713,5.750000010797368,992.9230563715237
gemma,replication,fit:pair-2,validation-b,25,knowledge,2026090402,6,8.041666776805082,3.083333472410781,4.958333304394301,992.9230563715237
gemma,replication,fit:pair-2,validation-b,25,knowledge,2026090403,6,8.041666776805082,1.5416666666666667,6.500000110138415,992.9230563715237
gemma,replication,fit:pair-2,validation-b,30,parameter,2026090401,6,0.08333333333333333,0.75,-0.6666666666666666,665.0282776443463
gemma,replication,fit:pair-2,validation-b,30,parameter,2026090402,6,0.08333333333333333,0.5,-0.4166666666666667,665.0282776443463
gemma,replication,fit:pair-2,validation-b,30,parameter,2026090403,6,0.08333333333333333,0.6666666666666666,-0.5833333333333333,665.0282776443463
gemma,replication,fit:pair-2,validation-b,30,knowledge,2026090401,6,18.124999846021336,7.312499940394048,10.812499905627288,4538.009258058827
gemma,replication,fit:pair-2,validation-b,30,knowledge,2026090402,6,18.124999846021336,6.08333333332727,12.041666512694064,4538.009258058827
gemma,replication,fit:pair-2,validation-b,30,knowledge,2026090403,6,18.124999846021336,5.93750001901564,12.187499827005695,4538.009258058827
gemma,replication,fit:pair-2,validation-b,34,parameter,2026090401,6,0.0,0.041666666666666664,-0.041666666666666664,15.51759421975386
gemma,replication,fit:pair-2,validation-b,34,parameter,2026090402,6,0.0,0.041666666666666664,-0.041666666666666664,15.51759421975386
gemma,replication,fit:pair-2,validation-b,34,parameter,2026090403,6,0.0,0.041666666666666664,-0.041666666666666664,15.51759421975386
gemma,replication,fit:pair-2,validation-b,34,knowledge,2026090401,6,0.4583333333333333,0.08333333333333333,0.375,116.14391600520379
gemma,replication,fit:pair-2,validation-b,34,knowledge,2026090402,6,0.4583333333333333,0.16666666666666666,0.29166666666666663,116.14391600520379
gemma,replication,fit:pair-2,validation-b,34,knowledge,2026090403,6,0.4583333333333333,0.125,0.3333333333333333,116.14391600520379


==> anc/figures/remaining_parts_v1/transfer_primary_layers.csv <==
model,copy,format,permutation,layer,complete,behavior_qualified,supports_registered_test,net_shift_mean
qwen,primary,adjective,original,34,True,True,True,15.72241182388965
qwen,primary,code,0,34,True,True,False,-1.9517576841356359
qwen,primary,code,1,34,True,True,False,-1.051921582634699
qwen,primary,code,2,34,True,False,False,-0.1368058366629923
qwen,primary,code,3,34,True,True,False,-1.9701238539849253
qwen,primary,code,4,34,True,True,True,0.4657198515253639
qwen,primary,code,5,34,True,True,False,-2.4231795061798875
qwen,primary,natural,original,34,True,True,True,21.427083335300267
qwen,replication,adjective,original,34,True,True,True,15.72241182388965
qwen,replication,code,0,34,True,True,False,-1.9517576841356359
qwen,replication,code,1,34,True,True,False,-1.051921582634699
qwen,replication,code,2,34,True,False,False,-0.1368058366629923
qwen,replication,code,3,34,True,True,False,-1.9701238539849253
qwen,replication,code,4,34,True,True,True,0.4657198515253639
qwen,replication,code,5,34,True,True,False,-2.4231795061798875
qwen,replication,natural,original,34,True,True,True,21.427083335300267
llama,primary,adjective,original,28,True,True,True,19.77789192351823
llama,primary,code,0,28,True,True,False,-1.0273436782881618
llama,primary,code,1,28,True,True,False,0.09244797735785437
llama,primary,code,2,28,True,True,False,-0.8085938352548206
llama,primary,code,3,28,True,True,False,-0.754882777730624
llama,primary,code,4,28,True,False,False,-0.5638020522892475
llama,primary,code,5,28,True,False,False,-0.7272134845455487
llama,primary,natural,original,28,True,True,True,28.24479179426271
llama,replication,adjective,original,28,True,True,True,19.77789192351823
llama,replication,code,0,28,True,True,False,-1.0273436782881618
llama,replication,code,1,28,True,True,False,0.09244797735785437
llama,replication,code,2,28,True,True,False,-0.8085938352548206
llama,replication,code,3,28,True,True,False,-0.754882777730624
llama,replication,code,4,28,True,False,False,-0.5638020522892475
llama,replication,code,5,28,True,False,False,-0.7272134845455487
llama,replication,natural,original,28,True,True,True,28.24479179426271
gemma,primary,adjective,original,33,True,True,True,46.093749739142055
gemma,primary,code,0,33,True,False,False,-5.1628070594926445
gemma,primary,code,1,33,True,True,False,-4.719169875306696
gemma,primary,code,2,33,True,False,False,-7.054851703140912
gemma,primary,code,3,33,True,False,False,-4.688618173312317
gemma,primary,code,4,33,True,False,False,-5.133184079764547
gemma,primary,code,5,33,True,True,False,-6.247395683881329
gemma,primary,natural,original,33,True,True,True,49.1874998005363
gemma,replication,adjective,original,33,True,True,True,46.093749739142055
gemma,replication,code,0,33,True,False,False,-5.1628070594926445
gemma,replication,code,1,33,True,True,False,-4.719169875306696
gemma,replication,code,2,33,True,False,False,-7.054851703140912
gemma,replication,code,3,33,True,False,False,-4.688618173312317
gemma,replication,code,4,33,True,False,False,-5.133184079764547
gemma,replication,code,5,33,True,True,False,-6.247395683881329
gemma,replication,natural,original,33,True,True,True,49.1874998005363

